Probing non-perturbative effects in M-theory on orientifolds

Using holography, we study non-perturbative effects in M-theory on orientifolds from the analysis of the S^3 partition functions of dual field theories. We consider the S^3 partition functions of N=4 Yang-Mills theory with O(n) gauge symmetry coupled to one (anti)symmetric and N_f fundamental hypermultiplets from the Fermi gas approach. In addition to the worldsheet instanton and membrane instanton corrections to the grand potential, which are also present in the U(n) Yang-Mills case, we find that there exist "half instanton" corrections coming from the effect of orientifold plane.

==> anc/O(2N)+A/Z_Nf1.txt <==
{1/(8*Pi), (-8 + Pi^2)/(1024*Pi^2), (-600 + 61*Pi^2)/(368640*Pi^3), 
 (960 - 9424*Pi^2 + 945*Pi^4)/(94371840*Pi^4), 
 (2479680 - 1928080*Pi^2 + 169899*Pi^4)/(237817036800*Pi^5), 
 (14999040 + 110004160*Pi^2 - 118324488*Pi^4 + 10843875*Pi^6)/
  (91321742131200*Pi^6), (-31896184320 + 66605739200*Pi^2 - 
   35550066552*Pi^4 + 2951378667*Pi^6)/(731304510986649600*Pi^7), 
 -(7430911488000 + 46221068974080*Pi^2 - 145389876311680*Pi^4 + 
    97956572655264*Pi^6 - 8481366518625*Pi^8)/(5616418644377468928000*Pi^8), 
 (304921986969600 - 1337268153661440*Pi^2 + 1642842362761600*Pi^4 - 
   676131789449504*Pi^6 + 52999921627155*Pi^8)/(2291498806906007322624000*
   Pi^9), (8502999669964800 + 60239048219750400*Pi^2 - 
   405760344562693120*Pi^4 + 665278040347794560*Pi^6 - 
   353008940167690488*Pi^8 + 29353167960991875*Pi^10)/
  (1466559236419844686479360000*Pi^10), 
 (-48220568339469926400 + 417561768749770444800*Pi^2 - 
   1035632857340076835840*Pi^4 + 855092773634791950720*Pi^6 - 
   217533795804117756216*Pi^8 + 14296147745869828125*Pi^10)/
  (154481483727520759894989864960000*Pi^11), 
 -(2177108493186583756800 + 19401652331111315865600*Pi^2 - 
    233376744994630495498240*Pi^4 + 719323319016189355776000*Pi^6 - 
    879141418902582391110720*Pi^8 + 401179429287465670759536*Pi^10 - 
    32346550691030661710625*Pi^12)/(118641779502735943599352216289280000*
   Pi^12), (814342672219038842880000 - 14286897601281614595686400*Pi^2 + 
   68455462989468164478668800*Pi^4 - 121304095471018349256407040*Pi^6 + 
   62093028409005949382089920*Pi^8 + 2557470733767328245454224*Pi^10 - 
   777458912640427490531625*Pi^12)/(1418955682852721885448252506819788800000*
   Pi^13), (175773529604326182617088000 + 2047420359185847581756620800*Pi^2 - 
   38855478705362918822006784000*Pi^4 + 196209314221492687734373314560*Pi^6 - 
   437137561091100303788881246720*Pi^8 + 447366938044188773426130833856*
    Pi^10 - 183595836378792037863924927000*Pi^12 + 
   14443914154720399025580028125*Pi^14)/
  (3814152875508116428084902738331592294400000*Pi^14), 
 (-32317432913037509022449664000 + 1265269059519003347915538432000*Pi^2 - 
   10878531401184847037828680089600*Pi^4 + 37659395399620477356180340633600*
    Pi^6 - 52263254204076370444949134855680*Pi^8 + 
   15747112242229209274014667031232*Pi^10 + 8334120400002474158967085579032*
    Pi^12 - 955574434727095658670512170875*Pi^14)/
  (39819756020304735509206384588181823553536000000*Pi^15), 
 -(3928690761442630765224394752000 + 60185026606732623218038800384000*Pi^2 - 
    1655110201914929886232522339123200*Pi^4 + 
    12515731088568961821692360831795200*Pi^6 - 
    44763638069719017973332564098703360*Pi^8 + 
    82240498220642891622478619823181824*Pi^10 - 
    74496045249588443791364606215362816*Pi^12 + 
    28228197585367044529978384333512000*Pi^14 - 
    2176296915697962638161967401640625*Pi^16)/
  (40775430164792049161427337818298187318820864000000*Pi^16), 
 (4444497221773755890046741774336000 - 493855041635743671038947073458176000*
    Pi^2 + 6951934046324191912033872567258316800*Pi^4 - 
   40613321705721872953611707809182515200*Pi^6 + 
   112070691232179169038627158427893145600*Pi^8 - 
   131143073509044630100374813199612858368*Pi^10 + 
   27443468467566733097398810446460060416*Pi^12 + 
   26097638449842072232632079669358076096*Pi^14 - 
   2800952766859867313133777357034562625*Pi^16)/
  (5673004047967188215731062655984190205292909166592000000*Pi^17), 
 (39505821400155974966502859210752000000 + 
   786603082532582336377046325144846336000*Pi^2 - 
   29582094343399947299210413307952365568000*Pi^4 + 
   314540299700110540591071199706215114342400*Pi^6 - 
   1660748677300485377257169404119368943206400*Pi^8 + 
   4842554436967189155088748731209782578667520*Pi^10 - 
   7797368517420956246672543203853002256160768*Pi^12 + 
   6452244680336130134688855003451972881568512*Pi^14 - 
   2296124020471529632574287684177483368105000*Pi^16 + 
   174024934628522511328505157468284466328125*Pi^18)/
  (228735523214037028858276446289282549077410097596989440000000*Pi^18), 
 (-195904292026968922991227021358530560000 + 
   269498000243144478603935424249933594624000*Pi^2 - 
   5705448950638405692440965600634496614400000*Pi^4 + 
   50335493867102404016221346097308209853235200*Pi^6 - 
   227325107285711930368520312953506738187468800*Pi^8 + 
   530543015459343848050247186926435001251307520*Pi^10 - 
   553129876947436573732774467287437622787766272*Pi^12 + 
   104258806091467327269834507845413048354758912*Pi^14 + 
   103241760462463759039690610910143576555162520*Pi^16 - 
   11009092569414868911890217370998427573978125*Pi^18)/
  (1286408582555744250298946733930925056011354388885468610560000000*Pi^19), 
 -(17391219824361636154479005086362862878720000 + 
    440264742720097239681768791321492764753920000*Pi^2 - 
    21772941218923089300836515514779437342130176000*Pi^4 + 
    310965811341216316372851321511107350897885184000*Pi^6 - 
    2284715454237803112304660097617192918759387955200*Pi^8 + 
    9747154080713090220883645645768632407415476060160*Pi^10 - 
    24709559778621471519784345162814764398040716288000*Pi^12 + 
    36085990521551954258075264016492562030883231797248*Pi^14 - 
    27828696899764604284154738089137330445554412863168*Pi^16 + 
    9410207807200469413852273686981775286653222074000*Pi^18 - 
    702797236450497201289236671281383722453684765625*Pi^20)/
  (64217516441182752974923420957831778796086811093162593039155200000000*
   Pi^20), -(204266568218155874605829388750714820362240000 + 
    65777550059318132364293183687740631537418240000*Pi^2 - 
    1954712831272729112560214430726926956455002112000*Pi^4 + 
    24133959738780531813171390183395655168984875008000*Pi^6 - 
    159723144930793752435802717519524918662629123686400*Pi^8 + 
    598969588983034662032949186268632860837405738270720*Pi^10 - 
    1231290657330649628090050716610054821893982617395200*Pi^12 + 
    1183872413738756215218525371882255300531436961714176*Pi^14 - 
    231231808504075408100890754520430860667441902674496*Pi^16 - 
    188607444346459155251994416406377539275353663574000*Pi^18 + 
    20375873099990563233921215593128282465587636765625*Pi^20)/
  (147443417748955600830424174519181764115815318269901313617900339200000000*
   Pi^21), (78226348887723386224520956246572547776184320000 + 
   2446673060358780324594329840347904518253445120000*Pi^2 - 
   155095234806471811891793019320484902454398287872000*Pi^4 + 
   2875819467315437810288591603867765530000711745536000*Pi^6 - 
   28157423012307657730327734373153253031980067979264000*Pi^8 + 
   165993770013827925425199058353958280630287449978306560*Pi^10 - 
   611626849847559834227763939869949678615591143920435200*Pi^12 + 
   1397603849681991370103537139389891292295690603994505216*Pi^14 - 
   1891620881954030910752462037622920850610567966891192832*Pi^16 + 
   1378077685690631649760688363625609516086345926379192256*Pi^18 - 
   446558778409507931405469829717586137481846339267313000*Pi^20 + 
   32925194656449352501182267881203720059195181712109375*Pi^22)/
  (20760033219052948596923723772300792387506796812402104957400367759360000000\
0*Pi^22), (871494090127485244967911690809014275176136704000000 + 
   187622996893882348913768449431529741712840007352320000*Pi^2 - 
   7421241813038455456386101358154258897098532328570880000*Pi^4 + 
   121615507036155593513186362710512784090223984785752064000*Pi^6 - 
   1101048368801378395644425270679604836756262183038877696000*Pi^8 + 
   5958067175727415487491891685631018867213860739748056268800*Pi^10 - 
   19409374143379984135709805172506874802101124811314086871040*Pi^12 + 
   36145969672697792191670373242602139290404226041237958041600*Pi^14 - 
   32726146114161329082091323927616985170625612941577044419072*Pi^16 + 
   6850868378287651430896315984127457783555034413856423520832*Pi^18 + 
   4317730771131678187561243268809879351268625359041831155000*Pi^20 - 
   477376515295994553513006634465795294798977888251778046875*Pi^22)/
  (22174206681934835455346167835669922364943759811262936347098480811127603200\
0000000*Pi^23), -(160138302826890324628527354045706025259986898124800000 + 
    5975523657086247686802780931944681249019798203924480000*Pi^2 - 
    478559595166888744904420062549373425652470772662272000000*Pi^4 + 
    11229837971057306481672911797623764354012644712405532672000*Pi^6 - 
    141853055010588385611811493258903582116679070750607409152000*Pi^8 + 
    1108436157014065438019087640294096273075439563671655677952000*Pi^10 - 
    5614261944445332754328340678934740439997272904436361970319360*Pi^12 + 
    18550200290517034394547694736033934078968355964396728015912960*Pi^14 - 
    39089236552502523911587989234195391646618078606647931953606656*Pi^16 + 
    49755568257514525125544653301543589783335144714171288495687680*Pi^18 - 
    34576587168587307973526778912990984951587344919256572719781760*Pi^20 + 
    10805450761916834641628941607318204482898043898396976154540000*Pi^22 - 
    787684755813902035846547903940666868413020819186514275390625*Pi^24)/
  (34059581463451907259411713795589000752553615070099870229143266525891998515\
2000000000*Pi^24), 
 -(1139506053002750248977361135957594368454316672837222400000 + 
    225716075983454369414741988372069863385065199520186368000000*Pi^2 - 
    11412607897923734548040803437871088846884492307144795750400000*Pi^4 + 
    238917100946478347461971970102944927662380559963905641676800000*Pi^6 - 
    2824064287380874992649242337348291677842118605138324608778240000*Pi^8 + 
    20665646580677964656421665538243530334849965033332104964866048000*Pi^10 - 
    96140437644625668066239094056384375067771745839548696876679168000*Pi^12 + 
    280458267769406227403694540321843675973900154679966659051146444800*
     Pi^14 - 
    482619087805349836738311144725513343457060778938500367535791411200*
     Pi^16 + 
    416895217310976531188916738253673786512939928209560898879968798720*
     Pi^18 - 
    93127595164862485905336560846601801420670723405192134978672279168*Pi^20 - 
    45257537510647292529414718349826054445374631851771738372171540000*Pi^22 + 
    5155925551699556337169982594168404829032481421460346723519765625*Pi^24)/
  (15687843222065948483685035374248293746626195101288000227543388561825854516\
1011200000000000*Pi^25), 
 (2352857054381859205951668660807141803871711751887755673600000 + 
   100223423535606604901941081802068163838652615230731845632000000*Pi^2 - 
   10110532892702167319695115431929150830221336109091011533209600000*Pi^4 + 
   294650599263917677880980419631842740958956578490180068127539200000*Pi^6 - 
   4685463109963491146933892753861343942882251644494147844476764160000*Pi^8 + 
   47047879100675484144952800163939227140677999126935819354082639872000*
    Pi^10 - 
   314644092624127725561458475460046422081670907273933724691775619072000*
    Pi^12 + 
   1423321462931914690562157883150056994887302250675308232930212786995200*
    Pi^14 - 
   4318615535652261082238537917285091873295381455540687097780370840780800*
    Pi^16 + 
   8522989248693396427402881193222173081402558090937930178059229237268480*
    Pi^18 - 
   10309916315871818697709704146149873184674991992745922854243599227005952*
    Pi^20 + 
   6883858047652572029137358428566196452457927592963793189005176818480000*
    Pi^22 - 
   2084864662381336574717076007274736527469998368267369823443486854375000*
    Pi^24 + 
   150441736750186800806181934783542001718165266457412817880364990234375*
    Pi^26)/(44377770906580155070648228066673573350456180702523495043674737563\
69297725514684825600000000000*Pi^26)}


==> anc/O(2N)+A/Z_Nf1over2.txt <==
{1/8, 1/(96*Pi), (9 - 28/Pi)/3072, (-81 + 800/Pi^2)/589824, 
 (11680 + 8016*Pi - 3735*Pi^2)/(23592960*Pi^2), 
 (81760 - 115161*Pi^2 + 34020*Pi^3)/(5945425920*Pi^3), 
 (-271040 + 309744*Pi + 380550*Pi^2 - 143775*Pi^3)/(13589544960*Pi^3), 
 (335641600 - 1661584704*Pi^2 - 837527040*Pi^3 + 431501175*Pi^4)/
  (365286968524800*Pi^4), (22047872000 + 36350899200*Pi - 74968120128*Pi^2 - 
   59339113920*Pi^3 + 25085369925*Pi^4)/(32145253230182400*Pi^4), 
 (227580953600 - 1710215817024*Pi^2 + 2104214112000*Pi^3 + 
   2408056879005*Pi^4 - 925296372000*Pi^5)/(25073297519542272000*Pi^5), 
 (-16360100556800 + 36558839116800*Pi + 101963996150016*Pi^2 - 
   131808060259200*Pi^3 - 122402100640140*Pi^4 + 48706400617875*Pi^5)/
  (802345520625352704000*Pi^5), (1341130741350400 - 19477221305558016*Pi^2 - 
   45716063429836800*Pi^3 + 80499531891820320*Pi^4 + 71905645244160000*Pi^5 - 
   29371614597950625*Pi^6)/(3235057139161422102528000*Pi^6), 
 (239998652769075200 + 691088816542924800*Pi - 2411562721856031744*Pi^2 - 
   4455684215477913600*Pi^3 + 6322495011688357920*Pi^4 + 
   5339636921355554160*Pi^5 - 2174310138109984875*Pi^6)/
  (439967770925953405943808000*Pi^6), 
 (23565379661824000 - 431387134707809280*Pi^2 + 1568505131601408000*Pi^3 + 
   2507689060347050784*Pi^4 - 4787529975765089280*Pi^5 - 
   3557938964853032595*Pi^6 + 1522028153740594500*Pi^7)/
  (5900744221830433915011072000*Pi^7), 
 (-21295004758790963200 + 76682503234496839680*Pi + 
   314530742521132161024*Pi^2 - 781789764215688883200*Pi^3 - 
   1415105005003331705280*Pi^4 + 1944555323545787832144*Pi^5 + 
   1598079583869936444270*Pi^6 - 653144553521235901125*Pi^7)/
  (1605002428337878024883011584000*Pi^7), 
 (19002820251710783488000 - 547208275119907148267520*Pi^2 - 
   4413717599748153016320000*Pi^3 + 5689419808639274831591424*Pi^4 + 
   25861528043186958705623040*Pi^5 - 21943246341866368537779840*Pi^6 - 
   26193043000262186081510400*Pi^7 + 9683328951713092904353125*Pi^8)/
  (135590605145983935542116818616320000*Pi^8), 
 (1489436521170306098790400 + 6536827800355909486510080*Pi - 
   30520600886649741348569088*Pi^2 - 97287802359209683225804800*Pi^3 + 
   210984452837426376413521920*Pi^4 + 417874947938472892899170304*Pi^5 - 
   496755828669389875381422720*Pi^6 - 436668281454049624989187200*Pi^7 + 
   174031987212645236494194375*Pi^8)/(4989734269372208827949898925080576000*
   Pi^8), (88767029651521558937600000 - 2997635120286917737955328000*Pi^2 + 
   27290252199261779907379200000*Pi^3 + 37971768504463286491845715968*Pi^4 - 
   227028425111837583967789056000*Pi^5 - 198726315948820751611942915200*
    Pi^6 + 463891135216553438990333760000*Pi^7 + 
   283939334412264823745140045875*Pi^8 - 128794277229406744511556000000*Pi^9)/
  (67361412636524819177323635488587776000000*Pi^9), 
 (-1226221548490937270272000000 + 6442208899197165571276800000*Pi + 
   33308343880301694852071424000*Pi^2 - 132267588764015808666501120000*Pi^3 - 
   326417104096399676012345892864*Pi^4 + 863226881164995780645205862400*
    Pi^5 + 1274257244550418020943712755200*Pi^6 - 
   1816605361651297455839815776000*Pi^7 - 1392514565397695983024832389500*
    Pi^8 + 578545702633333342236407203125*Pi^9)/
  (195960473124435837606759666875891712000000*Pi^9), 
 (7131247191909570528044646400000 - 340511004393256464817004347392000*Pi^2 - 
   7957005078370790054064291840000000*Pi^3 + 
   6478653877241802647483055589097472*Pi^4 + 
   105654800233115791611399579893760000*Pi^5 - 
   58281739394230914822595779898521600*Pi^6 - 
   378443328031035473066476459683840000*Pi^7 + 
   216503826206084550679085937246852000*Pi^8 + 
   310682708276533660384052582246400000*Pi^9 - 
   108375427554214395586017727423828125*Pi^10)/
  (188310176253657862506591769481056899563520000000*Pi^10)}


==> anc/O(2N)+A/Z_Nf2.txt <==
{1/(48*Pi), (9 - 88/Pi^2)/36864, (-9800 + 993*Pi^2)/(185794560*Pi^3), 
 (4043200 - 5026416*Pi^2 + 467775*Pi^4)/(1426902220800*Pi^4), 
 (3268865600 - 2484788592*Pi^2 + 218203605*Pi^4)/(48971284217856000*Pi^5), 
 (-251374323200 + 926459312064*Pi^2 - 698969621160*Pi^4 + 61570884375*Pi^6)/
  (112829838837940224000*Pi^6), (-689359813542400 + 1405946817283008*Pi^2 - 
   777384547235928*Pi^4 + 65049142913235*Pi^6)/(12245196749403976630272000*
   Pi^7), (2697608462348800000 - 20987154927759820800*Pi^2 + 
   41046068274928016256*Pi^4 - 24286092863183889120*Pi^6 + 
   2060863194388123125*Pi^8)/(2068948442779295891450757120000*Pi^8), 
 (128060072120178598400000 - 512960897164439243520000*Pi^2 + 
   695139212269570956193152*Pi^4 - 334343903893782942333600*Pi^6 + 
   27259899129805254499125*Pi^8)/(3597487552304639696054576480256000000*
   Pi^9), (-108637393952135855206400000 + 1521981846609179694875136000*Pi^2 - 
   5722907940049911255869672448*Pi^4 + 8190743392403809081388668800*Pi^6 - 
   4166232987062734454410515000*Pi^8 + 343835137411840583336953125*Pi^10)/
  (179586578611047613627044457894379520000000*Pi^10), 
 (-1534437557516756322151321600000 + 10324001184636640034589479424000*Pi^2 - 
   26252744187993932404928251671552*Pi^4 + 29393639891012588377777744982400*
    Pi^6 - 12868611604862276393121656025000*Pi^8 + 
   1028343801813511119125867803125*Pi^10)/
  (85244720442463192855576446917640915517440000000*Pi^11), 
 (10812192162011526878994629427200000 - 249428652497067936101263397511168000*
    Pi^2 + 1554560199792864946725540920840761344*Pi^4 - 
   4083437590421166649692994612940421120*Pi^6 + 
   4813926625671284914430206826120990400*Pi^8 - 
   2202339447190929773674791367661214000*Pi^10 + 
   177810204779661823361056094108203125*Pi^12)/
  (46744112944065576728741055820182231305819258880000000*Pi^12), 
 (3147350468359284173112605839360000000 - 
   32356766123200028289839575829913600000*Pi^2 + 
   134785602725278287514696441921027584000*Pi^4 - 
   275853121269137748647187525260076681216*Pi^6 + 
   271715311422320803105717338159480753600*Pi^8 - 
   109627690410163193989831935225748074000*Pi^10 + 
   8591251577870129611581667320052078125*Pi^12)/
  (415087722943302321351220575683218213995675018854400000000*Pi^13), 
 (-2264334894256113168382022618808320000000 + 
   81520482188877189055264194863797862400000*Pi^2 - 
   769320304285664587435390768549944265113600*Pi^4 + 
   3229609854233401244086082619305612465197056*Pi^6 - 
   6790917744839954639134369708506071447708160*Pi^8 + 
   6992882160320808221445020550308391938952000*Pi^10 - 
   2953723395160771158498844163850450335205000*Pi^12 + 
   234217354607191673696344891674209607421875*Pi^14)/
  (30284800265943337365785053201847600893124449375617024000000000*Pi^14), 
 (-9573359169160990092411371428302297333760000000 + 
   141115800334612365857522755872018100103577600000*Pi^2 - 
   884693351726077948108536474179415065976916377600*Pi^4 + 
   2919754033509354714300876087366996685969298337792*Pi^6 - 
   5168912527537053817372063618258756313534393786880*Pi^8 + 
   4580811492925395264671767625126774441371865880000*Pi^10 - 
   1708582545755388961123110715955933471561474385000*Pi^12 + 
   131167161410856857327410724915526425727471328125*Pi^14)/
  (3498250579967582959395595277039051630942377046408423528202240000000000*
   Pi^15), (2627244635518059130453143708573148185886720000000 - 
   143098886358437486135440991568913403255665459200000*Pi^2 + 
   1923062827127980582955791195301539807812939232051200*Pi^4 - 
   11849095377116113736741182933847159442548249133318144*Pi^6 + 
   38962922570354043373270328974079768245876906773749760*Pi^8 - 
   70173590360900566969852250487725631083066582432256000*Pi^10 + 
   65301774477111940505375788234085943303248765596320000*Pi^12 - 
   25896668488450969333892347449298862165571952113000000*Pi^14 + 
   2022504256104334147501817340164438281835493896484375*Pi^16)/
  (12646029408186441662184218506228760708811676830238926980908056576000000000\
0*Pi^16), (180163007528819757280740320151482193110733946880000000 - 
   3637440287519727300048276658767832023127020326092800000*Pi^2 + 
   32358297086909332646062717208778937071274135395945676800*Pi^4 - 
   158836888781282015233918543167927700318030766177745371136*Pi^6 + 
   448110531174263584130939418027471895141085192298282885120*Pi^8 - 
   705811077751833634228996865396692853732162926104623001600*Pi^10 + 
   569041570459454448213097959909047015212541615316219552000*Pi^12 - 
   196545760444720731564197796117398622840735452324864280000*Pi^14 + 
   14761070861539451859843910346587217277910964718683671875*Pi^16)/
  (20855022354098955657007833370488073520286853481112903085586788789518336000\
0000000*Pi^17), 
 (-1264211087693550826562605012831445486983141130240000000000 + 
   102772235161230172620680049027529808991873876236697600000000*Pi^2 - 
   1881028054602315680529690109013822897527304014322545459200000*Pi^4 + 
   16047548435848359811756538258719616394215072734534927515648000*Pi^6 - 
   76093781856020988863683761640187009282349191105867556103716864*Pi^8 + 
   211161914484648030110301596803485598887283581159898282866892800*Pi^10 - 
   338773877603635182118406890661942377664327999457716636216064000*Pi^12 + 
   291154230156852242967075928301888023342466523599537762412000000*Pi^14 - 
   109658027923214430576251919301172345865293576368467745417875000*Pi^16 + 
   8452617516965977980215955225607729653488722565096249267578125*Pi^18)/
  (25226235039518096762716675244942373730138977970754167572325779719801379225\
6000000000000*Pi^18), 
 (-8552533989750063232809129624455505836468178296504320000000000 + 
   228483825598429585310015572908754087214905808700722380800000000*Pi^2 - 
   2760953140449448777527972353126461868511797065389241663488000000*Pi^4 + 
   19028295488671845114478975260346196936124948894534307246374912000*Pi^6 - 
   78984359927804974905407940513492513144837364513472393264798171136*Pi^8 + 
   196446902137354312846411493229220617742769712109288652500912742400*Pi^10 - 
   279614610147068556156578794484847350422839047548220834716032768000*Pi^12 + 
   206873433545963577183795842280870930460913075184898990762970400000*Pi^14 - 
   66346584555523268506545092461522273700338598585486564509756875000*Pi^16 + 
   4869519338723730594692998767079355249114997494577692473271484375*Pi^18)/
  (35296548067293720990393172002723369323210457976679231267198230983946089812\
459520000000000000*Pi^19), 
 (107579422691035359555937993872755587211377528892901294080000000000 - 
   13098935583818730790192302196229992840680398696963503973990400000000*
    Pi^2 + 
   315655959252069028243615957488427078746711542538378944830085529600000*
    Pi^4 - 
   3572824505921719594193783057658059122789078470810382109641669607424000*
    Pi^6 + 
   23108204257503281127937102153735547015732219456572779312167162844020736*
    Pi^8 - 
   91375738901724955738312774923275092088266492367532837935301046065561600*
    Pi^10 + 
   223415906870514589877990825379017061701241625404251750398491885757440000*
    Pi^12 - 
   327381755588247066153800988148065000252044222640344267554738670860800000*
    Pi^14 + 
   263745339034332274500646089389860786271823771432076558546083149889000000*
    Pi^16 - 
   95127225308205969656888756835317318566826970762583339647515372756250000*
    Pi^18 + 
   7248733216084296957717206330614002718979927781306656930830059814453125*
    Pi^20)/(10219621341211954800674477448980513460365063160735797904179507006\
1678150599402795827200000000000000*Pi^20)}


==> anc/O(2N)+A/Z_Nf3.txt <==
{1/(240*Pi), 15/262144 - 13/(23040*Pi^2), (-6662656 + 675069*Pi^2)/
  (1700391813120*Pi^3), 1813/137438953472 + 17/(127401984*Pi^4) - 
  24881131/(173130802790400*Pi^2), 
 (3841619388006400 - 3431885465158656*Pi^2 + 308284700988285*Pi^4)/
  (3174680638734364311552000*Pi^5), 
 (-484763360162322841600 + 1563607234745858260992*Pi^2 - 
   1126096799087359572480*Pi^4 + 98549728625088365625*Pi^6)/
  (25746913954586793315831644160000*Pi^6), 
 (-38433973903202189312000 + 95335240695911174897664*Pi^2 - 
   60677253024595032153600*Pi^4 + 5209158746307073375125*Pi^6)/
  (179198521123924081478188243353600000*Pi^7), 
 (133398444243402303217860608000 - 934928416533673813481216802816*Pi^2 + 
   1801464993479206293353956638720*Pi^4 - 1065649064251256396280917452800*
    Pi^6 + 90437434486677434487590634375*Pi^8)/
  (73740288926490250942974786274410784358400000*Pi^8), 
 (1852162623734366128628668825600000000 - 
   9031774325814433379745197139110658048*Pi^2 + 
   14641146444914151778710259486217994240*Pi^4 - 
   7976837368624015345415196514841856000*Pi^6 + 
   667116157864586399955268476441373125*Pi^8)/
  (70336820639145878708751973608872609488494919680000000*Pi^9), 
 (-693347316832205334522784346804322304000000 + 
   9429535462516539048806488727001135581233152*Pi^2 - 
   36160136056545370201076959823455816117125120*Pi^4 + 
   53520786012692196722911297544289864843264000*Pi^6 - 
   27950347134504060520802836052078651494080000*Pi^8 + 
   2319144817135019458954025537959524148828125*Pi^10)/
  (5583370584009306641922511866019640000049281201759846400000000*Pi^10), 
 (-75504673170497908256556075257739253645312000000 + 
   611422086417765433288742241675331965139751534592*Pi^2 - 
   1853668675075691782847539317373799397076783595520*Pi^4 + 
   2451058827400136191718485772270273497072730112000*Pi^6 - 
   1214504058547582202362598068701661432471131840000*Pi^8 + 
   99756945310085913035435209960957005775148296875*Pi^10)/
  (30711664899578231742293291869752990998671074207152140713984000000000*
   Pi^11), (13542036626081507498105607009748463245292732416000000 - 
   368254639212358494903220529602203378035497416341323776*Pi^2 + 
   2464053016501994673025255013213778440040059208235745280*Pi^4 - 
   6870434175606109927633331649356464096980306689733427200*Pi^6 + 
   8577577689935390199602725650698149103762307445063680000*Pi^8 - 
   4097330029311741265024407357891932493259932578985600000*Pi^10 + 
   333979659086172320299913914360642234367547969931640625*Pi^12)/
  (22914813452726971163345494208488263025942212106546519869273397002240000000\
00*Pi^12), (17333380666165601533298317008666750592824223849250816000000 - 
   211149325565397508283757722120032021847914982585144249942016*Pi^2 + 
   1028525547861488752957793294204086358663348245059464287223808*Pi^4 - 
   2465081842299930438691538730666335799101795135844002876620800*Pi^6 + 
   2870913210736016454529788955237250705256208805906583945216000*Pi^8 - 
   1331261119899287923307059491343976424841507139196340310400000*Pi^10 + 
   107870130737482326989579131437956783790713760487411465265625*Pi^12)/
  (93977829631607086140420065967153994928564943708435512069114356573799448576\
000000000*Pi^13), 
 (-5513106692100630898425307099864806244043819488410337280000000 + 
   442173900420284018326777762094236729430631333118297845195079680*Pi^2 - 
   4873892479772861764254847040591791511971713908543120169857187840*Pi^4 + 
   22357504962918008438627846703670222466245837272903748617756475392*Pi^6 - 
   50626423441444362713979685259405731679880025072469205261295288320*Pi^8 + 
   55904349370297213588166105111897862401959279990743699607093248000*Pi^10 - 
   24935720618416545620842207005342032014140570403853842679952960000*Pi^12 + 
   2002958625412953629770907964409940814033120203410378381001953125*Pi^14)/
  (38213367606072762392329760409090667040392999481571729847192809612972775924\
826112000000000*Pi^14), 
 (-44612025587371224780521921849012972509684978831417630184576122880000000 + 
   767187645447728971501048340606691756664661107187847410601592330439884800*
    Pi^2 - 
   5490546601131969541746230741344085363557074807312187776539727850861756416*
    Pi^4 + 206674643886774059460098999275337367641703088851827623114227046317\
98562816*Pi^6 - 
   42655603351609380989564336661809506720084491454629678583454098169706577920*
    Pi^8 + 453983041161093813092634390604367208777755538868768451276033886123\
78624000*Pi^10 - 
   20021328690116354470760580128899430766490050719760621935359893995150400000*
    Pi^12 + 
   1604774904018641338710145875952645737446371507417044305948938198446796875*
    Pi^14)/(38700586606227568124496098902707581663348929506184988895647475681\
08853737009127015453818880000000000*Pi^15), 
 -(36831634616536637909232871946731217191386727104051191006263161871400960000\
000 + 44182393826308218406825683273405456117031768506002193860600100010857422\
07467520*Pi^2 - 7985589426542150451276622664262137892303687607024909265552569\
0385260931759210496*Pi^4 + 55845473581196381335427038436408947485047538329553\
7831310167903148629147263172608*Pi^6 - 20039610246177352431202536295141862079\
74834384930675347159149390148947697163304960*Pi^8 + 
    3903090286418827117520532673057649155970585511222986226039675249544916625\
260544000*Pi^10 - 39209074811145692862235551200552882891459965152704019871323\
90411478989859061760000*Pi^12 + 165502144642240662799143400394550505372964782\
3241211994330998852175224192576000000*Pi^14 - 1312912886084726069490095564890\
07798018666121742290029166870819272601443701171875*Pi^16)/
  (68403515933979935527250151827441154618852679927844644488191175499380021845\
77755093846556357007769600000000000*Pi^16), 
 (708489118039312817861455902367682629179050091516958703293209543921857724416\
000000000 - 16480014016418259986613801084894447269451583211919951678667209451\
426765245008314368000*Pi^2 + 163570511958883005090543722818427036325431924685\
738796273138270893052405704729500319744*Pi^4 - 888757679466432027925130066717\
427861526989095104372457192420139141697112372444544368640*Pi^6 + 
   28302875168010377643215295653978240505867418837051876777182731370698757682\
57627029504000*Pi^8 - 5243430670268016169739236070282049655852983115800048902\
644950088515875126168864686080000*Pi^10 + 52078853393900003823165524303489802\
56911635446480375938394447205417516107444994048000000*Pi^12 - 
   22067342543881250865744785181778201574661141377896167098410111546860870659\
87868480000000*Pi^14 + 175289912849889615263722480076578288995330490920091216\
151760019427840094360932666015625*Pi^16)/(11510752131525528406706179249096680\
66402759619075389880946824407774427181214627809478235733399467846533120000000\
000000*Pi^17), (1401241389606826446130122336014995557264870626263904401295804\
2880489333551267840000000000 + 4166458930463199834730665541110441520327652000\
73800277203392414214138781747404215418880000*Pi^2 - 
   13089542973083142791652816488149052647002607056308146256324501802515299824\
760665995093213184*Pi^4 + 133251933271566116129445903264048981799477169322697\
305376813160959292304319423150122199941120*Pi^6 - 
   69963459152598458361626481219063015510681668562987847237635118340923008706\
6475833418632396800*Pi^8 + 21041945839242724623147391525346172125208443083277\
36077149115468813498561215078467087892480000*Pi^10 - 
   36490917293894877226800023899599052600819233833367517410919725508807349624\
25261584075980800000*Pi^12 + 339678256548105796122455534887012350658814449109\
9951845287090559746373281433758569349120000000*Pi^14 - 
   13694718304309086361625797050070991692020156116704305583091697806561930178\
83623097776200000000*Pi^16 + 107466408175715197068177280973809016949099580348\
919194886202249855829922269910186224365234375*Pi^18)/
  (15080119489105336198721943494575339740877349796991515175311819657928288790\
025207908227557783945806157618295603200000000000000*Pi^18), 
 (-48809559197305591586642288187560992331123175445400061273549692605767379129\
722732544000000000000 + 14917896075170934587306114241796818200556487883622995\
44471279305849779530974698494790467584000000*Pi^2 - 
   19750019430905754686150564935666699448468985462523731437749735163653456526\
170336310085081693683712*Pi^4 + 146683836146884639129521694579988818061889003\
051868452944649041555005529177262939869278351958999040*Pi^6 - 
   66433992304688319523275299236548274363286805837085181676280703509919453372\
6537535621264429809664000*Pi^8 + 18706832303222841171788328230578633234483124\
81602463651927817809814091102276262390022735522693120000*Pi^10 - 
   31855269470305350040124625200309567480072824840052237306118255035350887937\
36681700984513730969600000*Pi^12 + 299211067508822035554198934641611874680199\
7143074651225596725481195781637834155543764128645120000000*Pi^14 - 
   12266236209995222767218606863937564139787971631445684115614998105378557793\
17702694045391187800000000*Pi^16 + 966892498861935725161485626012833936023597\
44228773265402178080387539240442030739221962137451171875*Pi^18)/
  (17070200633747997921925921956112662515529659193121053856755229625090042862\
43622252529420554753133914798194074272661504000000000000000*Pi^19), 
 -(70097180538788626802897011951201355024582815572869862789114302649971633733\
7365205121761280000000000000 + 8234805258080362605370558856444940559406751521\
686350107946544571742126682531234999280214875308032000000*Pi^2 - 
    5455929123979887229492209970170876918845500300600911601706100040268584323\
45714549710066884633236388970496*Pi^4 + 7848222599042104555398851025125306375\
274571687549145192325633971185089640687088487683672463748513388298240*Pi^6 - 
    5719325839717805545521887449898422515814482572727636141807426985864724740\
7033317151500611291072764785459200*Pi^8 + 24543357001537859243888075703987706\
1836248536584194318988239577949286186594812808011270518521593478512640000*
     Pi^10 - 6449112308388932809110474520193441897514541844853292045447583552\
48530966825139273183949516772318013030400000*Pi^12 + 
    1018787968017026786885497226641029359454550318659872429116557662019448352\
024102631957388667973261066240000000*Pi^14 - 89015151320874173513401781499718\
4938593710094882557531543480755434366890928971121953268595431900057600000000*
     Pi^16 + 3451129617091499391330683281598621456492092042085980785750216590\
84152970505858405736163715111117330000000000*Pi^18 - 
    2682327046173993324285766821954891633901511593505837771396469307870255026\
9738616486457896449075164794921875*Pi^20)/(1002730132802383002820296834895883\
94257495633272990784540876021391090205777416337194905297141045838229110214074\
20044558813102080000000000000000*Pi^20), 
 (417348968773627537852375443085284654781215886111528204367507778617336776107\
430528662920279097344000000000000 - 16446574664471119165312421846861831654979\
219407355484863984117891419593983816281614624247173740352241664000000*Pi^2 + 
   28276698708316787579232174347973383087923073173211169757114712501189493280\
6673159542891558900945829528774639616*Pi^4 - 27662556905023945015532390613049\
78152374145515508058826628116822724172907610495645173303106554768657265973002\
240*Pi^6 + 169034542069736021237304247400192154837648814255813808222864536787\
79021673179401399715727694342008751223157555200*Pi^8 - 
   66798270657264874008070391119210714977985892720744195975682811054506852634\
049427380982639325101419859164528640000*Pi^10 + 17058559153070854780139794267\
21728681739865403235370807073222966108311560216311464965471621882913692034531\
32800000*Pi^12 - 271061444863759518389090212290851584447260221483275173089272\
407360023705753775989439577101917039175904788480000000*Pi^14 + 
   24296869886928935348809867748456734618308361377653754973797215123898170188\
6441184328583863330647197275648000000000*Pi^16 - 9684785820363045327888603711\
98270251666445733071127935357499565493648606493231905309133803141905749447300\
00000000*Pi^18 + 758309216717780606045290247884217293861041078462670604261691\
5033540007976531673956978659062565827793658447265625*Pi^20)/
  (35629045076928779051777209801400607460017488097114852170098209726332383277\
3306043740741608811111133200956122960839199181225161287270400000000000000000*
   Pi^21), (16077744349250114779278135931313380396919188797697056711322583408\
816485781007237738583274462507857608704000000000000 + 
   31816491982953321950441048266446803652293430240426880198219258827008424877\
518800654273798423586991071817629696000000*Pi^2 - 
   12150223698571580049030982368170035295565252776984714410282828682075073782\
161474803029153220815402456436098305049493504*Pi^4 + 
   24179675905851442472041703883218395268073987892830371039801722895560395169\
5575085439619513748622619400814274113028751360*Pi^6 - 
   23541511921751981767235486717307928044857195701076144064036934779623508279\
70767177613616077097161272928634707008238387200*Pi^8 + 
   13680156131548237063661576434146953357521562925680394302677129203705155786\
108609577166772089922577923603691056249438208000*Pi^10 - 
   50433920261645419983386712343251581486065364200493824526451509878517047785\
987068460094847511283133590310585018351616000000*Pi^12 + 
   11899024528060930269434783555478013419101156439488243594009397519263786471\
4669483811262672297414181203222415638790144000000*Pi^14 - 
   17399694532361001097015961576352405099976635864744309723003013747757384713\
0220911447918742007415736804017465511116800000000*Pi^16 + 
   14405404099495756307436623868086212764943931689384965726488443007890367451\
3631808423062636762365299789128241395200000000000*Pi^18 - 
   53984763945152224845138784760734784478577537031670003461612987172526369385\
624237398474087282345125631161770175375000000000*Pi^20 + 
   41599124452772629788452682936143213755536489586468830788179086217444803313\
08295852262860444282377798194397457122802734375*Pi^22)/
  (41062872812387613982466056406741547597582043995455783347777330143661379904\
23446871914185606385853762854600249625867776072802038258624567128883200000000\
000000000*Pi^22), (-613323592991932096850795607622844969464729814604151453590\
24212598345660743510963582419222864833088017349476352000000000000 + 
   30834042626689719543176538170893949354445656270878240504899722002761065419\
30374034915855235519704844533030780856696832000000*Pi^2 - 
   67600421007815835889873883295298153515145746238168228577089074116445909895\
613486987362639338682544160660404465534553594789888*Pi^4 + 
   84874593131237065830141782747968862066103083780452942013215087828479165325\
8389700683727460912258201322312206964442795375329280*Pi^6 - 
   67499285564444032549333382643350520612624383794094017364473144074200957748\
03874073306029197216708661457477929401412785851596800*Pi^8 + 
   35555116781636729543209603984792548512135864752453406012445239044631853133\
887410837851367643812027742536273203746083895351705600*Pi^10 - 
   12587425142052515898351072544804619838735101466694405702606933041925307768\
0697466712361491051381843469888181395883453298245632000*Pi^12 + 
   29629689417401342377983661411769057077050217895977297688224224232417004082\
6193778378318144258445307041976790305957692309504000000*Pi^14 - 
   44390608486464918396333633755359677760038772296920836956108166184918387073\
1203164324551190453605749924056661208902666289152000000*Pi^16 + 
   38220561915497425607304655022651050289920953763490112090407428018595831610\
6083655853493211319378683691789960279148958412800000000*Pi^18 - 
   14868242289062254253987033550279988152348000403129246349101678521892687130\
0432827332001859775372907987363977862827202893000000000*Pi^20 + 
   11572776514361361211020734072452528660860833803112652450293962353292766501\
933893625287013617102737082995182868640319696044921875*Pi^22)/
  (14350983264473617430109568279849997510378038075821962592525604250559775235\
71733140696994751085488366393509149062057259365784690241428019130718353987993\
600000000000000000*Pi^23), 
 (-91679068725141376218684241744452255800120691599319773559396507071445268225\
46135675518146933254435119814912939078451200000000000000 + 
   49213240706288993918692316646133513309972382173392755985123995709107202471\
554207803131001262593867674600366654417308064153600000000*Pi^2 + 
   71857815004423111945571637167506139594362215066889903777646203303882580746\
13694762541907247502522179704638432732090772856029105356800*Pi^4 - 
   19434383376303158067641798693650927854457046651720815912244611228809225516\
4069953248110371297569897815494817518901206878635569086201856*Pi^6 + 
   24537592409708494605952266304468301584200510676224586444873143651162555020\
46738563267247014110470941154894884775398525212831772489809920*Pi^8 - 
   18601430370795023789828987730397300695748745267975935849135519791106351505\
121601330589037122512142656426753521680714418886524095220940800*Pi^10 + 
   91504833993948459687592345715877848771546215461014092084794318058954562639\
911257329823451309670266526239407161430674311993573370757120000*Pi^12 - 
   29929679811297652252785790142890758034346559307472127539221889385832680578\
2321182054685203269739233478209196303977549006753981949542400000*Pi^14 + 
   64628575099169758237410232687179124043215858366614635544194204960843210866\
8187399764822300063208842191668033420665424338419347095552000000*Pi^16 - 
   88516760113560372257740424175209219705794836640177883591898328876619935534\
5753315370726561452825000135804370645305760605394698240000000000*Pi^18 + 
   69942693492955497778157636917004981953156435373257470280489177011619592021\
6343127829489571796005351041378814554031956119233954816000000000*Pi^20 - 
   25438292305142501210938934849522754992368632344502627761276060575492193248\
5900161847749738922593984960598726008025630607688293500000000000*Pi^22 + 
   19449778271753549553817399925169996585589049115181653009644608355984513942\
780759686760623203826103009598987369821069471263195037841796875*Pi^24)/
  (50326007905671645225054892449505833240597209312014847662145458709812235008\
45000588795959091737981074901138001869940517767312564713795917556952187713653\
5413850112000000000000000000*Pi^24), 
 (314372366277647585829914111485024751697300024731729375914621461829787930346\
1725909341507835574820137655853646506046175313920000000000000 - 
   20102315723032668398225854268516301157780016796625533206851057586407295346\
8032583554109598548423265054469623345868692585810650726400000000*Pi^2 + 
   55521495608972227137849053084072280333668326315882110192613282336897550157\
70369245290919761914842194870257509692558346716816027111600947200*Pi^4 - 
   87801723927168155625225310916847863387930320184795132008560795645944929156\
276446704708373772552210107637753135630036255925619561831824621568*Pi^6 + 
   88576543534130810846315571677256558746752647867883616784929981588358843153\
5645476410137759703071090936220951115287484758470608061387652464640*Pi^8 - 
   60044451344453504722198494408678885670734029878774266114506726723623508000\
21721996620275710023118460324809984494555816431794482994727826227200*Pi^10 + 
   28019646636587312922383370504811538008883302525203631863216309925536268284\
207241545392613952870459813801357373710845512738472068999836336128000*Pi^12 - 
   90405753537898746488100263409945764892136698512053999639523804433753479192\
033706074315416531746850349790877318124769479286947850083106816000000*Pi^14 + 
   19837968502309153739430092776206366865520091163473025340316965211927132663\
6083356684056813538391613821492570063183589560530832281131024384000000*
    Pi^16 - 28233718712072836945414250969933268620436513963707534124283642903\
66303425079182950078613520002734083386678124041945828177327364635623424000000\
00*Pi^18 + 234655667477424062083711570057661224397790336356317063542452376904\
68068229272612849156943469376405177636051452110951089375141291902709760000000\
0*Pi^20 - 8934413753090400830048205769528124104102086034251940742743102014951\
4841698066193871307310891116688727745733156805246912906691532891100000000000*
    Pi^22 + 69171875105756472308051994305359970814970664662273092966230519745\
38958242191083325461064392120694215465454206587594553002245139136016845703125*
    Pi^24)/(22482801815005048937105742828548074360570767199119311492099381089\
48938926682698267040590911712119226940774074596983210717026070560448272356329\
002586198266769672335523840000000000000000000*Pi^25)}


==> anc/O(2N)+A/Z_Nf3over2.txt <==
{1/64, (-5 + 16/Pi)/5120, 13/262144 - 67/(430080*Pi), 
 (1605632 + 798720*Pi - 416925*Pi^2)/(60397977600*Pi^2), 
 (507904 + 392704*Pi - 176463*Pi^2)/(541165879296*Pi^2), 
 (22566928384 - 34276802560*Pi - 38057477200*Pi^2 + 14859219375*Pi^3)/
  (309546882957312000*Pi^3), (-80760214126592 + 102677673246720*Pi + 
   122441063767680*Pi^2 - 46772983632375*Pi^3)/(16974065236340794982400*
   Pi^3), (17658144930922496 + 35333218207006720*Pi - 
   82067958285926400*Pi^2 - 65909951278080000*Pi^3 + 27974183056194375*Pi^4)/
  (51121890594155806064640000*Pi^4), 
 (11996301356286607360 + 23794163574003204096*Pi - 
   42317531154176409600*Pi^2 - 36078280889311180800*Pi^3 + 
   14881183726284500625*Pi^4)/(634075033417433293780942848000*Pi^4), 
 (173285468064003479568384 - 723049829122367396249600*Pi - 
   1373458876962040840192000*Pi^2 + 2416930272742115450880000*Pi^3 + 
   1937883621738255465582000*Pi^4 - 810581034062627061609375*Pi^5)/
  (204172160760413520597463597056000000*Pi^5), 
 (-186415170112933897175040 + 508072389287318359375872*Pi + 
   1216415163000360156528640*Pi^2 - 1772926903509856631193600*Pi^3 - 
   1546960566562923676852800*Pi^4 + 628209937316737901750625*Pi^5)/
  (2688072333668530008323177872097280000*Pi^5), 
 (7089765540101610454417036804096 + 37588288933769903567783256391680*Pi - 
   94997328047178442858517495808000*Pi^2 - 280032735360873671456918077440000*
    Pi^3 + 332930895754155691840133787648000*Pi^4 + 
   329964730837640327510294653440000*Pi^5 - 128887466200572093778128443203125*
    Pi^6)/(2410921323777969890345024940772562042880000000*Pi^6), 
 (41997870455920426514196201472000 + 156581243677282058247498274701312*Pi - 
   434007274195856021274758846873600*Pi^2 - 914340591465154127377654087680000*
    Pi^3 + 1165177234058622061438607394816000*Pi^4 + 
   1037243793775951359572243645376000*Pi^5 - 
   414833047467063588525707654484375*Pi^6)/
  (191771570439939090706301412431737506496512000000*Pi^6), 
 (1532295057561465438836025902562803712 - 
   14170100837004359342900800899063480320*Pi - 
   28778168130055624776040667638923264000*Pi^2 + 
   131069932445826425277742635999559680000*Pi^3 + 
   158315718469295909262168794045546496000*Pi^4 - 
   297340982675506925606983684547727360000*Pi^5 - 
   208311819539536515729779236022388750000*Pi^6 + 
   90091437543568395729862211976472265625*Pi^7)/
  (233040812398613983026297476387047417894561382400000000*Pi^7), 
 (-419654659421804873147063793513345843200 + 
   2003666661733538347645728378429697425408*Pi + 
   6397233275733128249940746618690588377088*Pi^2 - 
   19680815278360634963480317427718291456000*Pi^3 - 
   29644394721370111245845579183762964480000*Pi^4 + 
   46352141773908720625401806520266084352000*Pi^5 + 
   35263506222308572313980153197089034864000*Pi^6 - 
   14785906241617164353427776116785388546875*Pi^7)/
  (643288521868704308619883282932821544326637463535616000000*Pi^7), 
 (21929557260049781408980614172560437201076224 + 
   253714299790043998763731968908032881731829760*Pi - 
   584795853097907074744464664681688003405414400*Pi^2 - 
   4438662991027661936956016541571013834440704000*Pi^3 + 
   5205750298877327829097957356464219317338112000*Pi^4 + 
   19101926614604550150449496439242484277575680000*Pi^5 - 
   16143877965299561097793293071982593002291200000*Pi^6 - 
   18168295723226897429931842779847020852992000000*Pi^7 + 
   6764382852989573728231079471751788546537109375*Pi^8)/
  (1183929059058683475669718163097119348174775803160035328000000000*Pi^8), 
 (1769847870095652321161609021345636473110528000 + 
   10825997665389313205469846369602906609820893184*Pi - 
   37056254421792317006139356970245203570102108160*Pi^2 - 
   142618972082173821684929474037425035427771842560*Pi^3 + 
   261105854283827998801743092916475285349597184000*Pi^4 + 
   569077290459573708748429995083653619109593088000*Pi^5 - 
   623884410246781196669623595595119776012861440000*Pi^6 - 
   570298611145218555562355912321865314752980480000*Pi^7 + 
   224211087647138493290730979149029244891148359375*Pi^8)/
  (1009275844266346489338921339677032301932032876677866916413440000000*Pi^8), 
 (19409614400341250048730884940046848431283988837957632 - 
   352478251269065083327416031818422759198338030019543040*Pi - 
   665909897916664830004449629663161980277613345636352000*Pi^2 + 
   6388308058101931268225578789159617158928002092892160000*Pi^3 + 
   7971103227727110451306244678522514213337850043170816000*Pi^4 - 
   37748145937243942093365409933730107800326267385937920000*Pi^5 - 
   37242289207663811814013406083940032952813663059968000000*Pi^6 + 
   72383230338574635895294499145726421694498387281920000000*Pi^7 + 
   47130968726443084081689626630984721904304743744983750000*Pi^8 - 
   20780000673710105569131432664690119662936524916513671875*Pi^9)/
  (50889504764428869416149224004927387321556575301276070086015188992000000000\
0*Pi^9), (-346635334321010311653031378563241141095831160739594240000 + 
   2610446237710334610903791643334127144615257857524219510784*Pi + 
   9631112298650923899731650019760571829970980136242538086400*Pi^2 - 
   51723335003906179783299332635222772808142982704129690828800*Pi^3 - 
   95711257384141887955463462050382196278261884586003791872000*Pi^4 + 
   317402976120278864784774664306424958660841583090117640192000*Pi^5 + 
   383202488084905030102284897438167601751074381498050150400000*Pi^6 - 
   625743477214187358424867980138290468287876441371074150400000*Pi^7 - 
   440119084493306822335168462107545294375505645350507841000000*Pi^8 + 
   188241113999992699375114158937538559966856425358818357421875*Pi^9)/
  (77150117687026627758703540366638076855874057967144163084641778997919744000\
000000*Pi^9), (446105504285091029717060978336051380548461508895925153562624 + 
   10030540698300570891786976751192389464755029615361268069171200*Pi - 
   19877847579030690323592410424355375391363504516408228708352000*Pi^2 - 
   327496120491790111488033499550556644324710769190209637580800000*Pi^3 + 
   329466216857239108081537924231760220505535971577583636578304000*Pi^4 + 
   3133154830378682215095453216062716238279112588146916301209600000*Pi^5 - 
   2423435109379624841682149039262829689166617042756720132096000000*Pi^6 - 
   10307392071866062170612108540339498019774364338471777075200000000*Pi^7 + 
   7003141462742083536795282021519717060554167524820601181696000000*Pi^8 + 
   8610093455673705146437864125304563970570581445237086120000000000*Pi^9 - 
   3103407219911107230524311077894931698083481872367987897216796875*Pi^10)/
  (48325520525660934493962387838166488992275154607504769387486254759548026880\
00000000000*Pi^10), 
 (455875275180071129038558980610540006162719780914760557527040000 + 
   4227082581787113642440901445856226178908578655710630691106455552*Pi - 
   16144374269565901305155720608918921442888083046146212529963008000*Pi^2 - 
   99162899488723634739943149026993008712518507724982072334142668800*Pi^3 + 
   217020887351432603578475947490932342676746321009626912726712320000*Pi^4 + 
   850602224939177043916837816067190919296792693676085862891257856000*Pi^5 - 
   1282253058822317693590374132333025511586895679979032943997747200000*Pi^6 - 
   2861259346900460522083447487801563751994816208016830906132070400000*Pi^7 + 
   2861132753079834388728377147832095255135140976444502259047168000000*Pi^8 + 
   2665793304713739709583473307963039722436865567542165484459000000000*Pi^9 - 
   1035969045809188799430316561303202623669693678178607549720380859375*Pi^10)/
  (42736770727909298741604625609458210873296517527456057817362244369115816667\
381760000000000*Pi^10), 
 (1601092468693868274105500884684410826713940005876858698369322713088 - 
   52702804472897148621681948418514449328142957178840390525666973450240*Pi - 
   87354205233572291481934504766485430830954003193470897678285012992000*
    Pi^2 + 
   1565543863073936789663477037696366000772151294567775426971990753280000*
    Pi^3 + 
   1816294195113740229312304776784450496706936642669456626143029362688000*
    Pi^4 - 
   17501618248693963445466590297761231179028047377823717501574148259840000*
    Pi^5 - 
   17584350784676142259605735274900812212004634402632016013763280896000000*
    Pi^6 + 
   84535763519321108295051320972729921470278991613064892047100477440000000*
    Pi^7 + 
   74553582089192155785076280394455997904824164210731828051843817472000000*
    Pi^8 - 
   147701250014709170481254578540805469179322902567871472518801231360000000*
    Pi^9 - 
   91940291571855050178540268896387713865476651783160536165454765468750000*
    Pi^10 + 
   41033362297022184405071957391093360872113213356805301290145797119140625*
    Pi^11)/(90601953943167713332201806292051407051388617158206842572807958062\
52553133484933120000000000000*Pi^11), 
 (-10921683749353164237290158125932266192066586985997977946895574630400000 + 
   121483135968743884444532849774678222053378368655052880218383755859984384*
    Pi + 
   482875167430054347973061551096804957859480854645181666933928739471360000*
    Pi^2 - 
   4106819606928826365990600771823596337306305167395632761688524045942784000*
    Pi^3 - 
   8267521629974440326564285808317426488970426104543179013636163738009600000*
    Pi^4 + 482248131482335094068110720966064366257681869869090506310464586792\
30464000*Pi^5 + 
   67796729158683469801910431741431562327442387342850590462367586320384000000*
    Pi^6 - 236674157043166940612606644505736936116176019064632148528414748311\
552000000*Pi^7 - 
   25035092304266359821035741605476994164888734560246760026957943980032000000\
0*Pi^8 + 
   42095427382669879547315015841004609336674203115922208902065701698713600000\
0*Pi^9 + 
   28140044321444767274053359875006138280825280477791987122923722571725000000\
0*Pi^10 - 
   12198878681873325413302170787990452168142432161154493682333936034350585937\
5*Pi^11)/(4495016620591591128007861775206288047759133185346684439196206661764\
46668100961289895936000000000000*Pi^11), 
 (133584242259022613457863726932880108611344172192195839405114427403667001835\
52 + 539773177301919742934834125854385588498180483240826866800752681461722141\
163520*Pi - 89709161748591798779381710041810506010691453763675040834654559618\
0357919539200*Pi^2 - 28938244079264570131215678417130828463876417769639704090\
005931767073121239040000*Pi^3 + 238296011637111534929454873267400274865480339\
68960129890287582168588780306432000*Pi^4 + 4960787365312300023803084731058309\
33618942342814665691643590074663721416785920000*Pi^5 - 
   31289030457205577628653752998894083894319186040020749498957004364700366929\
9200000*Pi^6 - 34994695250073748411240844435228297196272503619856701025439751\
91827888209920000000*Pi^7 + 2054519781026963946481928169687470284471164180989\
877763290371502627543318528000000*Pi^8 + 975198629039384899188988343738809541\
9562840594203907398335181198685980590080000000*Pi^9 - 
   56681702469351165055502909219938804250624660450681343588540655598561058048\
00000000*Pi^10 - 744945079340137184829955663406470096546745150824166866227474\
6803786811600000000000*Pi^11 + 2621526481728722582817281096466506998195922135\
525303303616974791659633856201171875*Pi^12)/(35162499362803415270383890721000\
646262137230076612420065125506205469831621531770029511750451200000000000000*
   Pi^12), (47352454355844347566379347358389946848320921715191139672581391311\
972597760000000 + 63137219989753154346411282776429575045028635764557044881593\
1511222767232764346368*Pi - 2547952024643975735147957484063459627730498313417\
412715287557090829169160355840000*Pi^2 - 230196018826792916698671177899404387\
28917921899341616580921613739840048890432716800*Pi^3 + 
   55953396924022083968889693990047260913330368167531846317420784302349472631\
881728000*Pi^4 + 342232274551358999194023723991593594837921350898861433930875\
735589193431709122560000*Pi^5 - 606543805583241993336121841005847937558620423\
704042753737455026445573174046228480000*Pi^6 - 240908449976444056121202208997\
8007400362628361745811403742823157571210373916262400000*Pi^7 + 
   32176026878530797692609509707097192020328926004051094425404199058284290810\
83904000000*Pi^8 + 7316006087807270191502437085336526009214639502542371168619\
059019361118430691328000000*Pi^9 - 685325745265866194462501302039920855697087\
9506406355349254857313807360266659840000000*Pi^10 - 
   64823717692377708850974325197199177040276579395931677703494393478731280382\
12000000000*Pi^11 + 249718371421627622688758088993612439031590057111671735911\
6582834756108214743408203125*Pi^12)/(9081714075425885610570318681194893315550\
78436461933327454851154193881935947863111239024768773521408000000000000*
   Pi^12), (52842078150303730161783681351592384853955981542968073450045791694\
2985162695253164032 - 2975299323673082861488306402895470606141022354628569786\
7018779545194113700335169044480*Pi - 4205239924301209612169763097104376846790\
0396526076217312530996276076679579548044492800*Pi^2 + 
   12955122800281398933139313889306060327712835606482714534719517290672437530\
47953768448000*Pi^3 + 1344639279637869094401868072385692932874375521279871473\
282142702600211495090632261632000*Pi^4 - 231868678357622238521399399409232963\
49858672631394028369371737260379899469583645409280000*Pi^5 - 
   21937362281395801045967162742289157620416082385602054727830647998925407209\
596439756800000*Pi^6 + 207819257446891970731443076001303667086271635111748121\
395057835744385563789652656128000000*Pi^7 + 186490159597502128700558386295436\
415001556081737804005178902969561852646048302891008000000*Pi^8 - 
   89758276255032515955308095477381164315936818026952258042981656795550727985\
1704811520000000*Pi^9 - 73938084865298271754199565878668604038295455072977862\
4175535577958990828249512755200000000*Pi^10 + 1480464316113261046105518687122\
308081442129543628318331956612591438928544892749952000000000*Pi^11 + 
   89458297115144003268327124050867214220022551242265377210135757008464484374\
0244722656250000*Pi^12 - 4025121880864579897364282332419767089444069593086447\
07274701078497228206010702911376953125*Pi^13)/(775578382041370631142705215374\
04388914803698473849106164644288568157517329947509699812715253258728243200000\
0000000000*Pi^13), (-17218797180747610792666612624127039142623207289732749216\
6287125567237993190024806400000 + 2702855516171437926569872670864507354325331\
660149920720611255584045559445217496296062976*Pi + 
   11118126052858485965531485485470132089769864654005601702762295744272730609\
853944299520000*Pi^2 - 141124632561230612597686669918613438824633126371100292\
290913000920655769295290429320724480*Pi^3 - 289667267295609155228311877778798\
052501017313943954098173925260441047882482861750616064000*Pi^4 + 
   27123294956874371230067390637742430643704888472947317992461757722692953027\
42639296643072000*Pi^5 + 3966192957574642995840312970570210578415437845169870\
035834307594903796065238023300710400000*Pi^6 - 246184831087828734612102662256\
20129814198035071634223007700245398411139334320049702830080000*Pi^7 - 
   29227761663249103568459683334543060265318808408184564495731197130471298832\
810494656512000000*Pi^8 + 105847380929733630557072456268391952872395421367164\
518324852340475618311722063083077632000000*Pi^9 + 
   10256709106741171281449215580889431452436022458064498178044849599923398992\
5641240576000000000*Pi^10 - 1760783286295710436074622552603319229152358394225\
83955733390859557378963722823533009920000000*Pi^11 - 
   11361142319498539776267135696065056470376857146687030542147817903893878585\
8329944830625000000*Pi^12 + 4972905921670862663631257753325680218022271817460\
5484409886901599665232000650666075439453125*Pi^13)/
  (15963264490528306878431615824914720944000556434681518427231746050252452846\
91911623645425230428672448192839680000000000000*Pi^13), 
 (149614138752772276326471913552634439929423729291621180322547297720615968955\
15283892046135296 + 102616753630828584869309489944436579140558309011904228987\
5036854913811274448557363080745451520*Pi - 1414194815338172307311459957956117\
113282588615892715276346208458844541625832891983458834841600*Pi^2 - 
   83310022890105754792507632923164835026725336839239203996711918578284670858\
736426888298758144000*Pi^3 + 550126514241416413580661589850410764417028986352\
96071748922196514525666534548534538530717696000*Pi^4 + 
   22664016763310572088638808138923465456758873073907811909112669398762461759\
64188211012352081920000*Pi^5 - 1122078490589707052718744454429002204461938162\
171947849158866121412103232377636941104519577600000*Pi^6 - 
   27878930141333729476286907583705713384741032987266495450506145761745481778\
112402612241301504000000*Pi^7 + 127927727374650057616204262843885909012985894\
80125168613783359380686709275988994139476721664000000*Pi^8 + 
   16245325093008384257847333304636993915075676193157718514007480180313546656\
9652365674235822080000000*Pi^9 - 77927604833266800527982211783034490288983277\
665723672944772366958080533294771148536833638400000000*Pi^10 - 
   40344254767067259405963251691768806059405890308083723179423886876239374754\
0796814397014016000000000*Pi^11 + 2080930890430863001366742299016798309681740\
85599997826131577199071095832439860473430313920000000000*Pi^12 + 
   28837052175750829930343044898425260587690225985935511318949499282742648291\
3911200203705000000000000*Pi^13 - 9959867433882005540431164405403738592838477\
6928366082189412435475817869764395813526296539306640625*Pi^14)/
  (11250336994494839226179673939698704346253001110455426192823003926807173454\
764822886453442244874264188911542599680000000000000000*Pi^14), 
 (922942488665229427941838716049441878478213606882617730785654117953468001817\
9166903992320000000 + 1703287329930026193140013136981035639117599653764667397\
59868276672963445146305103223796682194944*Pi - 702822335972521139624421324720\
281523905621686084425148190876838949382544574263884379062272000000*Pi^2 - 
   88164329638409478236174068923297183438692899310835424406360303055936916041\
33615791064694023782400*Pi^3 + 2306101438247699474200306459979069831472782661\
9400558703952457398175157086800842149715377127424000*Pi^4 + 
   20093689006762356679153219392223916790894857689862698865013302020942842065\
5977559209497742802944000*Pi^5 - 39705356255515297878344203094165406432605219\
1888431888689409339860960422325159543310326431744000000*Pi^6 - 
   24154695303644284167571707358132323585390067520912421513631624566954406995\
01035642852882146918400000*Pi^7 + 3749840635239250352191414533659728493481600\
030973882387463019010871598675974733530228330594304000000*Pi^8 + 
   15077332916996343068333669671542445418968407167956027844247491923556760472\
889017750338127527936000000*Pi^9 - 184457475404609195721816193812858235285988\
21398546429490654653953754753086899143013189025792000000000*Pi^10 - 
   42633509701024187399857442736509559517781225793945054945910285305100517040\
493630170643995033600000000*Pi^11 + 37967293952959986346163325028409319651213\
477329157775385893304986816537939846215110674780896000000000*Pi^12 + 
   36368472334941722006423820789039357886304620143626331926039817419100757162\
466273307793882125000000000*Pi^13 - 13911310593716674079005777083617997244548\
641335629178733649498547891403872102500417394204376220703125*Pi^14)/
  (43417300529154483541672597668085239813059581885469580763342536754334243796\
628404483401124311418760357847425200685056000000000000000*Pi^14), 
 (221889027030562968138556522371172540902876483635216191136345977409606687499\
8792489418248331046529531904 - 2044306442965778735290794985456951975936534164\
53722781202167958821921312042645654221730002851785919692800*Pi - 
   24278829794622788840850021773086364863628491777222801131082383367426306966\
7251159167959325209316556800000*Pi^2 + 12059276910860724694283479543127129371\
403424343152681171553576561867324493938853208780341194333712547840000*Pi^3 + 
   11055245847333491044088407724266632693772071115085363560389172757237870076\
499015406774814778287798091776000*Pi^4 - 310437630838828060486990825835406461\
740378324040857907562491778392551825850375732994775150427154205900800000*
    Pi^5 - 272386812314756106292880191811788546414400811347582642560461093989\
388851034652435387301798044929884160000000*Pi^6 + 
   44022463987017654930743387519727419379038821914518743069586421811756258396\
54388991086599911525046026240000000*Pi^7 + 3815746075987151643769957914442573\
314596145742009490949854666110822579642372556960006874102647066984448000000*
    Pi^8 - 349787533398619876192895811322108995451052808858422100926889491170\
56373379571297943217541732059263795200000000*Pi^9 - 
   29570160271518053813998856945438926525724293138450676516276787200551361337\
864005071229202139793326080000000000*Pi^10 + 14122789899879401873291772749652\
44016881168420794409393098907217504867982364631128757634813477886361600000000\
00*Pi^11 + 111408023451098575156085359653600941354735339728271549335634225993\
765617429993421480764655745999264768000000000*Pi^12 - 
   22427164541766904403781768383085710134406362574179388546262375494939243907\
7356536233239300965976744000000000000*Pi^13 - 1327737085256293268031303102257\
16897986340808286039765880356915730721138686069148566021809986159495605468750\
000*Pi^14 + 60075026735177910552014551338534262053470547163641428090471550849\
952308853038468882149088445839054107666015625*Pi^15)/
  (98683975462071558197100341792575011928150375555846251361343195512597681897\
5433856291776455746277890000406160849373962960896000000000000000000*Pi^15)}


==> anc/O(2N)+A/Z_Nf4.txt <==
{1/(1120*Pi), 7/524288 - 17/(129024*Pi^2), (-21329152 + 2161095*Pi^2)/
  (52557565132800*Pi^3), 1299/2199023255552 + 757/(118908518400*Pi^4) - 
  559031477/(86334560324812800*Pi^2), 
 (197770125896318976 - 189981757269972992*Pi^2 + 17218871914086675*Pi^4)/
  (7009694850325476399906816000*Pi^5), 
 (-298648087276822472949760 + 920138066096455514587136*Pi^2 - 
   651103757460570941210880*Pi^4 + 56835124555931733886875*Pi^6)/
  (1724425309022405069121140199260160000*Pi^6), 
 (-4303940474432919311902310400 + 11431174505272236862950080512*Pi^2 - 
   7561916020399476723206688000*Pi^4 + 653306840234370425386954125*Pi^6)/
  (4171604294837255259212835378035687424000000*Pi^7), 
 (317283180294458396500543425793228800 - 
   2173422495470913675861275610418511872*Pi^2 + 
   4216946885868976830586440948999782400*Pi^4 - 
   2512867879299384741493138572172800000*Pi^6 + 
   213542917714494616464683956316953125*Pi^8)/
  (104906403770016133092880288487923130111556059136000000*Pi^8), 
 (16725029322892240152770031149292079756083200 - 
   86899967763722562495081909890061067861622784*Pi^2 + 
   146727904695927308733137879408188161982464000*Pi^4 - 
   81749451174447684766496690523760936819200000*Pi^6 + 
   6865272430338854942753992574828208709528125*Pi^8)/
  (659470143585607132624170649615492770896171640961326120960000000*Pi^9), 
 (-981114002477086358459660257125004384896286720 + 
   14169174217028637606959824777590933073290067968*Pi^2 - 
   56918459570393278557887745645222019722595270656*Pi^4 + 
   87518829985001335677441597134601518709748531200*Pi^6 - 
   46823792473413078519808255796494618578806304000*Pi^8 + 
   3903496891006243936149423637475698641851015625*Pi^10)/
  (29327202545375022565339118077529205372699235306385282307194880000000*
   Pi^10), (-18634424054431306330138638768176759044379512458528686080 + 
   160250934771251605284567214975866361921273670686656692224*Pi^2 - 
   505809532702368163094522989807358143938013033472225968128*Pi^4 + 
   686529223132226928777979857927922209455585798936631705600*Pi^6 - 
   345257800557715815503787861563569372164182370149417376000*Pi^8 + 
   28443465855807974476710320464159815884021275061963409375*Pi^10)/
  (39923767586028368086273781180806424087129730663174282405202989758703206400\
000000*Pi^11), 
 (994525206696721207277485294075221386436410959422271315247104000 - 
   49283153904492541521684575162492334503235894379078519155861749760*Pi^2 + 
   379519817204735769871695937740161253676287431180028999435024334848*Pi^4 - 
   1147416204576792382877597467455328337126650570459986761869500088320*Pi^6 + 
   1517171167886993405005903105870539348750799160318539722779295744000*Pi^8 - 
   751368062203403209111228885985818123181553787450328041851375360000*Pi^10 + 
   61708274697578623191919664365543720055566426943412582742998046875*Pi^12)/
  (68357478437967347545459748667907553122239123048310873754604262571039512377\
88729344000000000*Pi^12), 
 (2521535593109786255990647687377012328385163494325699918990044907438080 - 
   32548368547441943457151059606092099176977368380907503870476344673435648*
    Pi^2 + 
   164977907779923995837445672425709019647092146590536295873456665448677376*
    Pi^4 - 
   406377865277071555033787965882277277781760899046515447981342744998051840*
    Pi^6 + 
   482467775363620012980934690203721847455220716597431544915264066191360000*
    Pi^8 - 
   226386816882126424720950336929205400084697278061502891604337532714240000*
    Pi^10 + 
   18390430972352466149306498383855831475901112714590356420392376112421875*
    Pi^12)/(36922466219928532131121734089206356495735745665938694863194536808\
2551344536062966731112448000000000*Pi^13), 
 (432444484891217718625830675727827140524044519343647371738530562504046673920\
00 + 902594001773288115350995606484461194086131071504992891554752441939740170\
649600*Pi^2 - 156813814865155231293472326129591378115122392348555369938479163\
56032647485456384*Pi^4 + 8457801549249210043882996989344846820552868920073190\
2524161450092121271828480000*Pi^6 - 21116355516243367495463378705386253969464\
3880143366359088076794709564184330240000*Pi^8 + 24996883391226020427105861708\
0977351670753727112641250000072198973443312025600000*Pi^10 - 
   11661069318045476884742815478658323210267588353247049671520955169525049128\
4000000*Pi^12 + 9459854798576624908027923674168360086260465374415945372669667\
039756842919921875*Pi^14)/(15063402098292906335666659657675656093879367579912\
158512983103282022957699000516475010659597575782400000000000*Pi^14), 
 (-71166015366597156193824208858324150382245278103296168230590287720992634463\
879954432000 + 12948325795256989043563392339464838471645827433049323301772418\
94368625894425957603737600*Pi^2 - 9639129340565861826177160940516077989112733\
784224306909271177372185330621486192545234944*Pi^4 + 
   37320753156434895129436231220712428968629740407850111877134867232016331979\
493858502246400*Pi^6 - 786985978557148804903615502985861464979800810906129497\
89325632099279482075205379031040000*Pi^8 + 8518817072266755101485585054090180\
6154263452794034344851576024830228098661558251520000000*Pi^10 - 
   37999484787961663904820338990894657489026312718227673699677087431206332544\
966863308000000*Pi^12 + 30536400644575140482249138159539156762964482611915209\
71829968274605106761279352818359375*Pi^14)/(862794621041344545811130552622234\
78939962918177451948128562094171479429077015650609824732752994185067154636800\
0000000000*Pi^15), (-26799377151293555898061588139112961751983168307419311067\
512658535137070784267102676058112000 + 44153525591835114712349446564355384340\
355643275477302899116580246553338131565359570459033600*Pi^2 + 
   40468800925845588151896423371606100954787339728734256112762604940403982764\
14596419358923161600*Pi^4 - 4013407362686423285994533221950802615387136897514\
2219299991700835936016383170354798425221890048*Pi^6 + 
   16910693033944251361705282704634471457288947874691767623544078686702772188\
4289321379353015091200*Pi^8 - 36567841278117960581641990413089190205031869593\
2998121803167219610189169051747364353404305408000*Pi^10 + 
   39679976799174646500774043123837498359439821556520851948073675336651556728\
7183497613321830400000*Pi^12 - 1763243130702473707549008128114719388002321455\
77821122949838496633946478000049012708780672000000*Pi^14 + 
   14154815259141931719891698837334798328027297284001180037009374667357617050\
811806313225341796875*Pi^16)/(31800406499239668781166088866676398198512120747\
13020866724057694997055465908705814312742400837807615624332426367467520000000\
00000*Pi^16), (22024023802303638904181503159063582994140810701559486327082763\
9487607341415776516133235361579008000 - 5414916332524323692365189233602939381\
800830974171903213905203950591061171612797343815931883096637440*Pi^2 + 
   55890581715255363705256463141288101783853556425408370677028375778361855695\
480718732376239519551193088*Pi^4 - 312587775699758493950763130700611636617537\
010858794261022038826977496395963993119292437219010410446848*Pi^6 + 
   10189239173061757316075533910212734268154922165430024161775557366677832161\
98287743801885231419490304000*Pi^8 - 1926226130956302307896921542366338478136\
108254786998741939799968458727414148689418244010325116452864000*Pi^10 + 
   19468202410870075860068370306561086642196500398402061947118383642693255978\
46209400934393050185728000000*Pi^12 - 835241504528174204688669160415148381339\
222963871285746965433160112301603702126528438856247710080000000*Pi^14 + 
   66541115258187397725139364232800376206638879700214410736661487884863353292\
564795476997498032490234375*Pi^16)/(26122792451255657587058725279865306073492\
03728057349845679176489227668380198612750582927112824930248226075114322949181\
74801920000000000000*Pi^17), (81932398507058559757924833621984918513468347532\
61582763132346539492654365255601743984330813190793330688000 - 
   88649150528726654687262361141186357789342782803708169808039850312621711276\
017263703198166447250619257323520*Pi^2 - 462045107798003014074131172869216080\
634870608088484371251505269240632623906292478851925951271243451400716288*
    Pi^4 + 124213520335736508556089459026952721797322773048601536795132152209\
16841845366811935440151951236390954299555840*Pi^6 - 
   85624519354219716260251472060960827125699406947521719218640824403610045191\
581565690045535358210280704599654400*Pi^8 + 299265652871047861162011069859980\
37822675031694411670868165829997428277690086265981736719740839486163202867200\
0*Pi^10 - 5770089091467220086056770615784239899032749055919078363834380763007\
10185518321144487387456576356647279001600000*Pi^12 + 
   58285968255783407058322452417107412463872429186812261363416000075925134286\
2222229852288717259453675061248000000*Pi^14 - 2486277191258407989793459967451\
59257576478933784070355680004744539369263544016996562795091827196499885100000\
000*Pi^16 + 19777171277739546143961074684685933423082384630896817054681256023\
386086574942947684716808262374029266357421875*Pi^18)/
  (61798189714621546861332614767282873702149213639980208457754638668044086332\
02501803587070704724505904124535077839771000305122801782620160000000000000*
   Pi^18), (-3766126132242890940975751214011118629492398168425459792702205705\
4038836264731817363212546984662655476988641280000 + 
   12166409929742825716295950905936500435234089239672476134127116971508048242\
44951469049616474880109846343792040345600*Pi^2 - 1675103720362425293006452997\
26057618627120690670131175585107176047863044378047450277741040453095376936103\
53738383360*Pi^4 + 1281534221144832257983243313118448297688719696376531526513\
52604792369527104342972927057875274210428860247666885394432*Pi^6 - 
   59511424294872161349554690047991207906884485049114307237361926078038268777\
4477658504916043002492737261075668821606400*Pi^8 + 
   17149657311967407186770159340408605296423208879597248310656822953066643986\
24097032658360978774034224120914826493952000*Pi^10 - 
   29852050046697133690203554186008009189951895169072053029084080946472102505\
76799545211244922951388511777304923340800000*Pi^12 + 
   28597492649190809702302987081998138749352922409616511466609711386498519338\
40150117574438763320664747668764213248000000*Pi^14 - 
   11893272428501732927930064968689254000467781389861492170488930840427206044\
10413723221712378684439620630053161300000000*Pi^16 + 
   94076481067915627710791335216604433944013400284131504486534653350751503845\
481118286236212853110284775882243896484375*Pi^18)/
  (50789559075962407897929800904822730233446276160895958091423759743140581663\
37621256298955668698009981573236998329518737944368714069547056889856000000000\
000000*Pi^19), -(110350480526178370880716924943408840448964662439930627646500\
91211870767398896083227314328700668508308736743507900550348800 - 
    2017080935233597616959378980648471333530067071282904280000391706447098403\
29480803396008854468466790155734616861010496061440*Pi^2 + 
    5258196648747059443979143346766075878448561495193376553449207545101664268\
84812292371620768656282105389296154377516667109376*Pi^4 + 
    1569450538310669906380819706950489574485761819601635420392021171942145631\
8634546559997894256281957785928996707576309209890816*Pi^6 - 
    1872081894412413161362974293966180616203742076416527548870160501589315163\
53435706828634942439795436735285696408949953696628736*Pi^8 + 
    9959478114762204553582548686443906478864803994307000867541011774336050877\
22475078432842664214369046634852320966336516718592000*Pi^10 - 
    3000241186442730845820436039359091584787938026057336754901214193384559856\
242060766167725701685396459187375295381678743093248000*Pi^12 + 
    5260219526690801579099640238007295713196357715717575012053549312350512710\
902443946528816295596590151134643196460922621132800000*Pi^14 - 
    5000567171639041033570942435371796205212624485440586907589999093672019114\
489240808777302813447890318282369945725212291072000000*Pi^16 + 
    2059220748239891680726552828040717439128620861703767393927911668040920254\
853256965050225266254315641773077040614108637600000000*Pi^18 - 
    1624726650318319332296537313454449645816872742997175502947750115833577639\
74663017240456116399134980014720808876743475341796875*Pi^20)/
  (69818631668307230880064842966926089145760131159079859627050372393495935986\
59397831141631957063755151620525592644710963606284238884551777998203640594038\
78400000000000000*Pi^20), (13358862070782365712882534330974080106278764672067\
70162729723808303288552906283663115385315680516058844779539269246532154811429\
68320000 - 557661194094628163581553986657453259586906003611332425085878050963\
5786474426907013003142539629758091995674236043103054714083477553152000*Pi^2 + 
   99813571999493273666043465225463729811649882098011729452478460758419070500\
931854305639775951917991806367347226422223351788799647337676800*Pi^4 - 
   10069033728276342545182628471900115576822098405416581240233917720673385441\
18175603852618984673900192263961542077755561586071801497443631104*Pi^6 + 
   63190643740596318455901017755481158962914371525636529346148412272247093335\
29750256228366859987968045819864180678019302231903726406624870400*Pi^8 - 
   25623801152375402327183010822323099635503078516009745049884150991219661141\
388671865989237550787430755734949117542877173219497224530034688000*Pi^10 + 
   67161991983969562468884978064326536911010556441315429805430292590457765324\
850628569516215580346595670845086383882890122642343965648486400000*Pi^12 - 
   10948838403317099471112917704066992256534620167327775445859182893355026443\
8319052458407990213243596574803168573987225299940702651678720000000*Pi^14 + 
   10043055019320436774534833450546581343368614078085734868283585721079454201\
2199501088601081084397383788278369718237310283240920805273600000000*Pi^16 - 
   40712222932787198402926676270569639553482079038711515437146363745516423734\
834213520193255818146204802183847584643672673163769950556000000000*Pi^18 + 
   32010666309128416506008160603309794726669330966685350485566552935429474281\
78949938542260115254081176222634842169537147137648645697021484375*Pi^20)/
  (23565005327965110579782917643193294164735302912039645281623691728253229969\
78020477771954615239298979616311476127728085057157816500246131886054820158367\
972975549664460800000000000000000*Pi^21), 
 (543928016570764417069985773222486378580054216335140316867250414577417447359\
5541454141323263841722381307705936535919455950504898592768000000 - 
   13899303149481842083463524522823897804585836892007176342759707385273395177\
3695332730254423278537567123764173536639834010637886465410859008000*Pi^2 + 
   10102153010393557341068422688425034640071755222088135819754039271633946202\
39589317916224009745790781723864893742213363415613759679059774668800*Pi^4 + 
   51696009098354233273932209845716762800137204814306374446369576813316467366\
40083211156970760334908635601394739286579556841554866128892412821504*Pi^6 - 
   14110296930706825327224490628368479543669974742962155708645639618795897305\
0043309142599673594584719980912447492278868865907663211249944724766720*Pi^8 + 
   11161649389149447487697334376669876245581732412035717253390958655055307635\
96468635093232185401328905842451323537031883958671593908522997461811200*
    Pi^10 - 48838483981701642154136449208857206101637845734406847071159993845\
81825061579530923928514110299551153447311203600722746951846500405459969638400\
000*Pi^12 + 13024259648521478069360594849447523918421867468911188639117539034\
36190998874546367762241038246886778882879584000275554158961654849641801318400\
0000*Pi^14 - 2106259771236120282503907678315020104024888814559272432508560231\
81437588670474759886276944516508861203873060031226063992658884629172269875200\
00000*Pi^16 + 189965123368641783994828744200213382928855033060489775023963142\
91308984775822022797101188433749251695057170169342181957503582173549494579200\
000000*Pi^18 - 75844675419448817294345190743505242039501577376959001360413686\
04894703035223678391880836097334969610692513212186619650147532627450009237500\
000000*Pi^20 + 59403619982576476042620745561377499920670893780692125530039695\
52222998118006268526502078406881075717048659219667232273196057008013191223144\
53125*Pi^22)/(347866231611335714936986153722137117367115905822682651013004431\
31340652876221586644541949678888687708312316149613903947964402772651569394963\
831078300705483177496537975698227200000000000000000*Pi^22), 
 (-18129679511234136079538200443862804055092092055591729662600411787850588736\
0309676064409281161940194626019238144674365000450378078321882106429440000 + 
   97275284284965073906313379402923635485677267823872877260159597443928420501\
66830002181191892505004129913924186004756592212886302810713977549488128000*
    Pi^2 - 222807063162600953051774819852795599329359089744355949322691687087\
06104671937527567028786601556303778965821089368611577642758519130389553593387\
5814400*Pi^4 + 28909209481547325686900240882084791319087731957530602241023760\
88456376695181847424025265315072863899796031881043751970861707230964908181282\
870177824768*Pi^6 - 236571779909681304368026970575352934009344753423808859792\
25514016833471211269422951668694092614871104742880336372928341025149467563230\
951714506093363200*Pi^8 + 128167987322179896941332598345189039062577260096337\
46730140668443512072351190936491639868790999316617792200878840727531217051760\
2513298069544249589760000*Pi^10 - 4673185537379240897715488179057028636681884\
29686255762981591411191035447262703031001236912898300804701212431082457055001\
389125308728920806730498048000000*Pi^12 + 11344012577130298944106537085774733\
09235970202467357107209508607687087006919353624039510261971150332256112839252\
316755258292008246898594696147238912000000*Pi^14 - 
   17519819403030939764718777585319471012254486475976605621724261004429126779\
60964591967030164235527458398939969808233487387808704839123982017914470400000\
000*Pi^16 + 15498783596802484635215638469871875514723743613556999815494540831\
33229658202298622378712024071410361374767739841604356757528168935566373921116\
672000000000*Pi^18 - 61489695481421358387168031129154230653022380590181017716\
88103628955144822901400654616811945600210034671139030489334060548557135590633\
13607063537500000000*Pi^20 + 480987067157897197520882553779385288484319283944\
45309959473199295977284999785606466323201030349277838766314412926318540089297\
752654481529383392333984375*Pi^22)/(47940297511479130003433371485729873891444\
94546854679937952406213495549904935382447882970555207583458811930570427932197\
28808527970014466560435546430122962804484238949395039796080934912000000000000\
000000*Pi^23), (-820495053011652893439370368381011227850971157271732194709928\
43732627466733456308129474233245414805668630477361916102228467881970714370346\
117106808704204800000 + 27149045895545929725326751701957003669915324725652518\
11419759375118118240142382142779451051106477231157784183722255332414118265413\
659346058648324751564472320000*Pi^2 - 305601330606416403153411137876976519688\
29336642775372733534562609623033147825961529946778304181807289019524851456760\
043055975647821169163838156484114245274828800*Pi^4 + 
   16987381584204530899724834925064312719436286449921050008832588283706246718\
25463191299284647337067033592121617804119837314292693197612230286707133341191\
6475269120*Pi^6 + 30511314145752420508751393756939285595273996121615865185980\
54421548576873922756102290968068882258226236830187323971073548900173147127978\
923452118321898101778939904*Pi^8 - 359822776315297865395726118803995330122302\
51525110681540463233358464123655175843103912819719842409923054402189357286074\
773324451279441052174930657918741590415769600*Pi^10 + 
   21845065028790867513938008167311494257166209046187087107363989454237484498\
69799088463400727986723749622854340903336543967114486689998633355171772863306\
22521901056000*Pi^12 - 819900484234533274596777616983014979320144516229144279\
25647634910851248731985136831612968756230151545236328247421044595886786730474\
2391288412645834620619299225600000*Pi^14 + 1974098711860540668637603690794257\
59874708926855906001136966003139718683379920053199098349219332225342017424804\
7750560297481202556021498559190342079658913169408000000*Pi^16 - 
   29767779913196864623991057358382479666320742887016231400794732703318681627\
60385668898026957116410935810195677609857449124107695233517751504761674137139\
045990400000000*Pi^18 + 25631413722701402808322528764442478506492046586566077\
02986001784669699336808712205803241555397358938156118663194211498098613491752\
157437499506613747832419328000000000*Pi^20 - 99554877882373866680323734744664\
29176121958828423868903849703153713742344676224516625112850465662110001382640\
46804108405647153572002158605360975351506665000000000000*Pi^22 + 
   77453818232143901902432742294802864546033202131420516722741781666718922571\
02179680542204023939366588810198386745095360691053308186779826146725314530534\
7442626953125*Pi^24)/(6134364725310163696951874377888125666488434226505547339\
25489711650392081791990729328134916416559804553020969969080163825510001103849\
81581653392928574397213083392155831065242813828595058981763809280000000000000\
000000*Pi^24), (7476814071352063322486758414170893703552783736936978425675723\
50528781959311706324659405162406346475700925831143727534448306995077860632082\
0393087533623908761600000 - 5204472237575809168402962947902616538148414291838\
62806500373962480798169508909383868231946780986772523605902332497341880272838\
654918129024126646869593157282037760000*Pi^2 + 151536742161311625153998414277\
60908980571320189399708852923063822249690722698699699955824477079931963635265\
371335193613737192943622391025513833955980469932720023142400*Pi^4 - 
   24882314911367709717844601113169393750457034044495232651324341321875775989\
02979659397589419434241506540216941365584171162519262521268522781937192030977\
56423500301598720*Pi^6 + 2590175885977525988180582905368353974213010164957077\
48438121062388701553726345097603973338310548453480455811473996051746362372883\
2569029295028049900762047320601665732608*Pi^8 - 18097511541688443482273088774\
64766619513725955595334494322921467557806546734153406722021555148055185462331\
9399146900599993373511840885830347972630881301682391573174681600*Pi^10 + 
   87192874468837333327018214749789412021490798445935787654786940651782721824\
85731174326322929728883473457974510147306880991364053957694778201192383175463\
5925778702794752000*Pi^12 - 2912405349956745678681549729004691265094100393466\
61497373987310001888084955491844676030061243097311558302434714685215258304567\
787205104257474724943412391670937183846400000*Pi^14 + 
   66282033312984281319794046008780784849743977487824648098626288774507582417\
23189518664101019114269324732564581839902149832505724111861836821266665354404\
62024640823296000000*Pi^16 - 977736866381967668878869475748499855827466312357\
29364270352963269952299178350182356535116041651568507535635644348394691642057\
6277113437415236155783280454794425139200000000*Pi^18 + 
   83861395612171407200209574322432913441788858120158242055341981613890056416\
04250904478557024647907103577027315029110169792422747833531723781988586332077\
60752296960000000000*Pi^20 - 326622050135208491447151992368878354962330805094\
72665317651272555330536398031449631128555440457432297001126071854609889427716\
8328340339424479313179614822987758200000000000*Pi^22 + 
   25434703622304661433885967796751020402331109237724602190811700985219859180\
59889837390489085042564012243679511677803421407636556950574823553658920014484\
7387938995361328125*Pi^24)/(3411678470644940145434839331007255349673141197918\
56279932426077247943419582102696837968590098367634404520857824451673384933521\
39791534740481820365727251034992918447959555915738950409302251203389347069952\
00000000000000000000*Pi^25)}


==> anc/O(2N)+A/Z_Nf5.txt <==
{1/(5040*Pi), 105/33554432 - 523/(16934400*Pi^2), 
 -1279/(28449792000*Pi^3) + 2736953/(600863240355840*Pi), 
 63599/2251799813685248 + 26197/(81935400960000*Pi^4) - 
  808465213397/(2598324927535566028800*Pi^2), 
 67049/(98322481152000000*Pi^5) - 97045517918449/(144051133982571780636672000*
    Pi^3) + 13581269912058701/(221705381932702046393204736000*Pi), 
 24222601/75557863725914323419136 - 3181/(1747955220480000000*Pi^6) + 
  5152308705897391/(968023620362882365878435840000*Pi^4) - 
  4183715090016136598744867/(1135449995369612056136483736146411520000*Pi^2), 
 (-78093755874155413926674694756092969222144 + 
   211728640139340643291608902484680821964800*Pi^2 - 
   141583470243319490621290760955113644032000*Pi^4 + 
   12253032442929191010766373294680818853125*Pi^6)/
  (14834530435607770920303741710962555037264423524761600000000*Pi^7), 
 40868206363/10141204801825835211973625643008 + 
  427379/(65242079013371904000000000*Pi^8) - 1147850973716806109/
   (27321498661121991894552973148160000000*Pi^6) + 
  159668108332906373553427729087/
   (1994235336507468142985106935956399491907584000000*Pi^4) - 
  56971822592775949690551329674388689/
   (1200380886481942625970568696408266667483170833694720000*Pi^2), 
 1272157/(46974296889627770880000000000*Pi^9) - 
  6297719314283731/(44064113040657548527535035093352448000*Pi^7) + 
  20902769633353151395791970654231/
   (85991427710202026325517811078439946091055022080000000*Pi^5) - 
  22780857799218285211349702186127226388429/
   (167663843723520490603686702895645921611645657175876876369920000*Pi^3) + 
  889582185612465269924691770179/
   (77916722809732378607424885560835319998971249688576000*Pi), 
 18263079922591/340282366920938463463374607431768211456 - 
  34445741/(2367504563237239652352000000000000*Pi^10) + 
  1071942840514756751579/(5552078243122851114469414421762408448000000000*
    Pi^8) - 588578161790158547424743543681579/
   (764817874693090963554017237356477638174559961088000000000*Pi^6) + 
  221722807259814622274274966886512240361740319/
   (185905669920639519981367816170692197882992704676612280518967296000000*
    Pi^4) - 5798417799587577418666938322524391437155888747/
   (9019913702180179246383419491704696375709872279511964849836916736000000*
    Pi^2), (-5514903624270612171861895975736212692384256652872681203783794670\
280709767168 + 
   47990062616585004694372401855517207199925367971147778571515905801814278144\
000*Pi^2 - 152183387567382249158671973063409097034076794290174384729653805853\
303635968000*Pi^4 + 206685466598817281583458090142083538057758145336176175478\
959983340552192000000*Pi^6 - 103888083858498593849660761949487484016097257422\
639105200633433934625792000000*Pi^8 + 
   85575307852823259351663421026351993614183526093706350173542325576605957031\
25*Pi^10)/(530371616415566808616094799380303029296804859446808028959770608401\
36450461471462418903203840000000000000*Pi^11), 
 16939948464663611/22835963083295358096932575511191922182123945984 + 
  60890663/(6000203565068460174920908800000000000000*Pi^12) - 
  1439149920996300722179/
   (2749155374278935962364644783154775719936000000000000*Pi^10) + 
  25902743495506941913916147027856753737/
   (6165024344988475495887555164041818619969955665603146547200000000000*
    Pi^8) - 170361671807068275282795299567996992581105817109/
   (1295688157078889198462141131583256342365305954514116950304994466201600000\
0000*Pi^6) + 392717688654906028169317610975089881353329735434292578157/
   (2198333275431619703612087880871693206315851480077188480461891474770465212\
3340800000000*Pi^4) - 1061116860524707904280617861526553528696244309375116187/
   (1178921439836468126082652170754800070069495695595778679852706532606299833\
63072000000*Pi^2), (408715178336792029517389786899986045927808435287163226851\
017020376082461204681223093757149184 - 53192115254097820389097203756496188292\
80107375426278651670111075121719972559005292931370188800*Pi^2 + 
   27029639993683206455992618451122291254206687509922651426409417886724326189\
120615194646544384000*Pi^4 - 665059616454548408810351578627489259807448896986\
81479489823574714102007024037641507884236800000*Pi^6 + 
   78736019554416946973199045970216260863638419340471856790896281881579682779\
601947429175296000000*Pi^8 - 368527445695718477547244746296945020824302974313\
76666336269247492402722370609164538931200000000*Pi^10 + 
   29920457532328532051310303880197525634522613200555115806900395897171364256\
39693609013427734375*Pi^12)/(128897934574405274934835214886696046524968874800\
80303545372210921575335580713144485342157681244388416030181949440000000000000\
00*Pi^13), 8062007054019543913/
   766247770432944429179173513575154591809369561091801088 + 
  1886328581/(26957714577139577873884659056640000000000000000*Pi^14) + 
  7258499146345987387720843/
   (15921911495404710901085201490622832011475995852800000000000000*Pi^12) - 
  4240940662681538444436669444842491291309/
   (3132029648033185183126746425098493197140576516707697746667110400000000000\
00*Pi^10) + 617127729905327420680109178374225867954819204188933/
   (7508937855987684780745203439816129812087243826762388357377142969823186124\
800000000000*Pi^8) - 
  2202150547094711292807985985409521402988340345007258023343487887/
   (1007280432364095382821180596506610754097370520984090003836247914714744981\
8365287076986880000000000*Pi^6) + 
  18550891241059174458778801624014995920265166641712205148117195449195667/
   (6876963945228191049403938791031739088294146047073488948014286499307404998\
4830842784919394766028800000000*Pi^4) - 
  2339106548499748378281433497202340922582327037928682153783298129897121/
   (1813069188218539379272943684097414147418824481882726279733066387901835275\
8172073253466053068770508800000*Pi^2), 
 (-54351482904564070401640847816928652448583709644124782754581707654157134835\
91092119587260118409972698190249459712 + 992796605973579931899459630041235211\
05936277828611357000026245188341378964268878897581277310106434386056445952000*
    Pi^2 - 739219259559805708540647091835407324122915598276175897339408516070\
848575517700214553549789845091632218518847488000*Pi^4 + 
   28551170556522142767845417940356684086989290936818108260983587460333021949\
25956916626377271506115519339036672000000*Pi^6 - 5996313787525935230283853552\
92535696216731995901710074702132837844499437735249070442071826883531869635634\
7904000000*Pi^8 + 64614517757943585215187455131817807858324732465752716396384\
60228549939976868631070715027072618534585499648000000000*Pi^10 - 
   28721390425164487995955745679009206116602914382903161417830245307318022395\
23650566445897870445124260860544000000000*Pi^12 + 
   23061939755345211433691551887559779399469111776573872301689908075783591943\
4806622729258327275572512542999267578125*Pi^14)/
  (68082065315080756515284644838492776234963994535776302842456716899552004009\
74666040335733104689679883914719259376774315250826919018496000000000000000000*
   Pi^15), 31283999617242616705939/
   205688069665150755269371147819668813122841983204197482918576128 - 
  20423591339/(53237635187768217789797360971284480000000000000000000*Pi^16) + 
  559541936175268075726693511/
   (174465188135623347006865270432402126503913537992130560000000000000000*
    Pi^14) + 7646064026516288246885078459108510693197/
   (4457062426189342114717779383293102789719107476011330816904160870400000000\
00000000*Pi^12) - 22384098627089610170095164545420112324139189952657997461/
   (7209935554852426046864624196540302634712239579457746898932796677793452368\
4398039040000000000000*Pi^10) + 
  8211822792743268468740688075519020336246919727683469537843595848996603/
   (5366349196553828493276466418169295363907076470883965545199449533713015736\
461776195811527486341120000000000000*Pi^8) - 
  252302017707895285574787647372765683134237647175140587755521888572305653223\
7/(70244741558736694726835727042442448655064806134027559904113158738603299554\
0448342527216671389345193656320000000000*Pi^6) + 
  287737937300383497335555499351201986680304764283105292189150577067214925966\
6146571429613503/(70090505594223387570381091213705425197313310337260946288029\
8614981062955942867981492286813233553664317278458153449553920000000000*
    Pi^4) - 28389838222116861018452705928768718653037243263358167615353092391\
4311450071333/(15086975682144038883810239676692455454859753533167347275208772\
6306294004467423455182304250402916759729357193216000000*Pi^2), 
 (164445715153102428352195123150795216534804657472951688016066536472926889514\
142576754154847556242422919690843415189148535079117797720064 - 
   40357796362494960909354377768842709919772506525884583261523306104203306912\
48848794402630773524760229094925341215101225735764527651225600*Pi^2 + 
   41536820683982226486256128755303374980955411527744911175522843378009895655\
595992568989517068660573334650652120435608021267803229126656000*Pi^4 - 
   23141429395976686106794241588428357738540360620258322080591229744702609325\
3024652133306179599665395542845203497779793999853196306022400000*Pi^6 + 
   75079671747611504367709674985223213232886896310553873690303496533141437546\
5195827415840348289515140654891237577463684459768534007808000000*Pi^8 - 
   14119219622921714323272087652463658726308595183626455049624375051868038858\
27141566484618097179181476631812712885610107606991582003200000000*Pi^10 + 
   14196092376261149091661032109795958798313665277607950184180360198330637009\
34010333813468310030667324421641413689852403490905653248000000000*Pi^12 - 
   60665689908439703879155172049675954571170383978894574926490387808068770659\
3635747829247609602422789512962959033523263700056499200000000000*Pi^14 + 
   48285438513194107164169684708149708052911557606815930470879461291785700357\
227384466095910279263359364805923014707112750906955718994140625*Pi^16)/
  (96562140371075606245029500445796022996238623693992900397841715916682535448\
82450152176455606632550748258579959799291831670104278172316525435829238078082\
1322137600000000000000000000*Pi^17), 
 (842211243194339762022232384094553909341882161021319529281534400840268647237\
43871025525768145370860997570448941256523020566290182922457940230144 - 
   13939432525150154744327931093404074689654876000997331494442725786383387128\
61095743979430215462448424387166351821327572687340091695544822189260800*
    Pi^2 + 529165972659545651687859640504542336587164167990933436614038607361\
62201191953549822143687897599886010638674019701824375020361291209789470146560\
00*Pi^4 + 3976603287411309928537661166286656954833236460841091620947397167293\
03359224943445781976599835651372098870590943428468267263972205240409653248000\
00*Pi^6 - 4621204963791904273731413544224284286142310434596844371217138342657\
02267133327609853607564640248364981078592000394691848651228166311852900352000\
000*Pi^8 + 191515633698659142672875017243782546580226746505445257109817350801\
21635311026041546409395053960058486685803024641664296687953579058139234304000\
00000*Pi^10 - 405237351112636192399376938173288932287591129282960447122748383\
15226368588879250792825408104070611724768826940916981467299042721830503710720\
00000000*Pi^12 + 434471251277635129061859077456187331406852991803094198366198\
78431501395705149086531292953735664157722654675502639639835726960112659595264\
00000000000*Pi^14 - 192124503404727735688253621909777482403365998701225367522\
11655769452626294520512590091427757520994968064238998401751176602749207693780\
00000000000000*Pi^16 + 154078254146711047930223215094161434846299105150895603\
37032689506490551430065345802920315466508935156322726788998355642622880599947\
4048614501953125*Pi^18)/(6906550846070653638493819114522612884671229078579130\
90307489140246349865340084480722975549957354730647155897939126643725486766600\
65665812162501479869349659455812624449536000000000000000000000*Pi^18), 
 (-80285037717284704881157521953820506515063005199282423647072518035591707865\
70324656068102729169564756409182085448840848841919684424487837676109623931699\
2 + 2567563580483433341935394301796120992782712660800231158036635549616516759\
35700525851989356352011266830287773563686290389221679566978913979554784482426\
8800*Pi^2 - 35095261412257868422810287637974560199950740791467716172078261477\
73453553752673400165256717216527061174336095633997077670261092849026104859266\
8502786048000*Pi^4 + 26694304871837475683346595977915242305684054144166575797\
62327822472204920811532246101412091222015116997317992657641317154070024305138\
77615363537187635200000*Pi^6 - 1233212944362248708207994627809361782391655044\
31990805910860287308132208314167088194863905506578669202314434680831003011380\
9166290883816379333291802624000000*Pi^8 + 35355854726314409559273032069301127\
69496103045599271079903844750967830456771462212912245093856872540901637649655\
779012516818791328852697789553547673600000000*Pi^10 - 
   61215799405026928916547153886383632772647070114663334501401658656040392541\
16719451661347102181329372779399241564055957872783323799400731047555497984000\
000000*Pi^12 + 58337095707263117486351894421750430752458390562341423128196625\
75676380747132528421439225870278758524581739470183676793054823041556781879516\
567961600000000000*Pi^14 - 24164204021950313695789740581753723824989730646494\
02925807013511689627233664067707199642678236100272695120877304266765125107119\
588000268045011280000000000000*Pi^16 + 19095351486368431383207688553426440431\
16408941280033727211468927575187923075597031861246266716920160534683122391734\
11999340463353099017758109874725341796875*Pi^18)/
  (25624723410291690727795749723081683278233826284484784268052635124875314742\
57911546240840135558020124164101840415512116958754579932462178699650877611495\
0220294733957676201150177607680000000000000000000000*Pi^19), 
 (-54645138464619814674702536719442693947733555531471443650903351998091262169\
54978313452546344217463704627112548605509008619587431091236785743808051466123\
988688699392 + 13138482616556146039627025515534630484150545570334888468467294\
20897160906727584017436669111137271566936772988497004004145794278062996259980\
36513166995825134403584000*Pi^2 - 1098699599141595497488875748457303010038019\
99942657527898564347916222755604219094397630597600127798542901115061033422703\
4904462239629011521198725928975368038907904000*Pi^4 + 
   18209927093168496695733701968240693745449106276723485049422878279389044928\
02844756106201872702789491999656227284207145877067661576410780256084794788621\
620084736000000*Pi^6 + 313278368529318740173183264727893989679447649083431260\
22127538704836917027290231736998987057413388030351485297310416402452867247871\
258426584581266814345341304832000000*Pi^8 - 253993312625229875000794792891404\
53345506053556392101313911432045615257905997275358190629320207247093909130279\
9204357994232678749810615797268532551727869591552000000000*Pi^10 + 
   90613368540168500249679249283406918749893052626143185949719642387474919821\
38145445775134065827672880973014261076546437018489635986008617743814975104360\
26712064000000000*Pi^12 - 175331925181592538526043243554730433207946036941377\
38753318756750456414025411901293692320644338253429335683258527855124056240065\
75433240688969738767944384512000000000000*Pi^14 + 
   17787686921072888970948656469610978206034133010424268382363201894939655467\
54487046123728057580189550629436624331252212793966967709919982569321379529042\
690048000000000000*Pi^16 - 76242426719095508490936550420057914924651022032192\
59767854201511763019961018237040074517567893401431275694334662615891276388978\
90532270518729036925696500000000000000000*Pi^18 + 
   60719836842436339389867396520194070514555823812998961834209230440113945943\
73957314514864711440875460289134503069498362668467472908301287128984716621464\
4908905029296875*Pi^20)/(1834349158753750121318255436255819074165452060211662\
85582998809301651331442766970942035110008347080843116310307162087920967898147\
79709198846247126808279647196588677091303711848373482371437035520000000000000\
00000000000*Pi^20), (49053693122890926503621464082204982271215630280804764091\
03503115349760895260342520990113680698580877808577374165152601078725179938613\
13563122434094062992080478244257677705216 - 200233329696173740096307501873927\
23234849049537526733774938779626227768200386802482632597269625181509242125798\
320018887166690308981833714113230508392914258432610280476246016000*Pi^2 + 
   35351729381529604477683117824893344047172155571209810112070074274523360334\
18285544660656737619917383917069271744723693960713978253690127835376310446439\
72498158698672571809792000*Pi^4 - 3535453459000626516420121630961661804875833\
50738140289758468565566214221357693280154183844305745931116284741127407767418\
8160617212933348672003381680275409811931422621958144000000*Pi^6 + 
   22057902125559869899102473267917807549788992190478494099665072114186551471\
05769170468302454463539853016399017631396474470546653094706776981609095230147\
5563723104899787915264000000*Pi^8 - 89035721051267671048599743015573327025082\
11744711347941984228799171238515495331468572954436205040022042714078859614079\
0618839909930555866970974477028893449081310467325952000000000*Pi^10 + 
   23235273197431245321768059113775501384881883115185521100104858175914905688\
23480200467385610458178244666847124758779318468241658499166743162269336674446\
00623787448129814528000000000*Pi^12 - 377013757581691560870267123702522569658\
49054856505964365510226601602537908610120005480312340256157427891756922625548\
0839246646082235695515544651016713082840481846525952000000000000*Pi^14 + 
   34415643345828430604625494469013706748198989017566107013794154060444852253\
86830289127630541639130978152026646263572324353843770271250966590571735083803\
44792309323268096000000000000*Pi^16 - 138974969811666506577829694981684684848\
29872342053508143178293079191272093755276911451244759800308268564713610121502\
3868814204394321189503561082401032236211155654380000000000000000*Pi^18 + 
   10916599306090046700774710229313103461119309871218217255221306842077566223\
16425897816008074365871947539309692499851784889360661694311342222284419947083\
0442772846915721893310546875*Pi^20)/(9752784946367342349803963564174411988289\
14676339359378223763430020939991035698102636696241920160756163912958106196209\
95692385258337466731864278628740005269085203225100378254571256279882682010718\
863265628160000000000000000000000000*Pi^21), 
 (123078744961889734035386075870353020298932579127353612806969064306251158792\
50182129707965680325372948414905424432306759903342043192390605946250356708851\
6974093677520908231875919257534464 - 3908855724266032738039447060838926704081\
74765821417417552852526682776689221709777080371045330158978732980679545039867\
0750173509010240126347118229366461369664777816161468081953214300160000*Pi^2 + 
   48276307550782059363621422569621704980892546984535065155918414506241096016\
83526942760756641882425086979715538954185112126233928989545256681757001080422\
9575074498053909503428894474108928000*Pi^4 - 25284376453996621546687765423487\
09145640037468169589914231853855429016942893773706692845842736152931034037439\
58891545977888292515993264663116657498402079019586651540885693760228294656000\
000*Pi^6 - 118263734848532287968601901874549408430940480336069891021031952307\
69632240307304770997045580873853805394918999783341453870031550831457299404023\
1014374035654497187017597379610677346304000000*Pi^8 + 
   92251242094467712472627055998973251417442216714064173635023906258609328338\
90092279209356792600793314267857990004773270210224276498304484938703965368585\
427032121948655051002605469696000000000*Pi^10 - 56330798184330032901963889447\
16209030506568716687244548023466312775894001416080094820545045537618985756865\
82113457312393494037273154545869898813892874220216365338310061312402186567680\
00000000*Pi^12 + 176301665374569185783479603989787108944371555670936267251158\
73760779504294985163153396963376995044165829585435662161957904731914614673073\
4017211744843336218524126976920632120311808000000000000*Pi^14 - 
   31526595990869081655217719568994825176758631237544064333467851168751954876\
63584786779031100532313955234135378943550197435915875486895454870223820549280\
72509158559715703212889604096000000000000*Pi^16 + 
   30461091771694838594368209782348190682005554377610252867834304427716330914\
57854317582935505830925017631255764923144748932878715683537233764399471643184\
66918718924399720213905408000000000000000*Pi^18 - 
   12700936111100166875351409441098557596103174870722455572124528457831860895\
81449567694200832133652648150442249477702252714571518428305681689320659262892\
06244165400309630729756250000000000000000*Pi^20 + 
   10051547080052177268927859341660655511172323766422295123938207102408402486\
46984227966915490302102826373830805480355825496651737509168254572019704504897\
5259389437202837112103402614593505859375*Pi^22)/
  (20275168563662363822011745500656961221617431654377365007458713513851163285\
44532578037130828192946134466294329868853810337230692810807756888169793004983\
92517976071370792965556312488924040282421722777355790291136877166592000000000\
00000000000000000*Pi^22), 
 (-16680510100825107664214936982869067180242233863106109956653123102601068569\
13340023828691554474758430116385992373961314242609512179249930705946389963225\
1848348114786551627095167234952053194429038592 + 8586631940855508942409133769\
96081159104127126025615482400523038146726457133264592550404496206528102918644\
31299697316222993759553288548088911999915343978193790211124153294625496206136\
3030858609459200*Pi^2 - 19220168516589533835624560948345617231138767674609503\
71488549436505828686927990021470467361106579230223759856067228951130765169932\
3210369807437141780681468779166452927584340899807458257195136712704000*Pi^4 + 
   24620870169736892156147979225300909547715024846118672351609441979593187385\
32281807275750827776330778334419195004949759522147264875541881087805799388195\
24382825494836293741585367621659829113087590400000*Pi^6 - 
   20007542459934686192977815865846545149727972138515271571432136195669911416\
66326755640856853332981923218279300224651307772685642882277985573906179812819\
142722133484249169819750427588964562153504768000000*Pi^8 + 
   10797491152795454311932237483009521956251832295214015887524968019584054662\
97619401472781200273768875931810067708462247756816926634783007846810794108876\
3292360563593033249369908923303110216830156800000000*Pi^10 - 
   39264331049150791346450989979185413340942771390757414261065059908590869039\
33641551322799269482697188426911326190954416702360359962611907024058941165307\
5720485746829401658386381263513430876225536000000000*Pi^12 + 
   95049821421761798751762225929757792119533359741125026918537964800900345894\
75497613270753856439325109663178242173452610480784893504300792723547077657187\
2697585159882320238556505865151235856793600000000000*Pi^14 - 
   14627794499292737781344359161351677044476933074797836083864774753730964470\
38640906105402090562839787763201214825367928761518005746893827963791799704331\
65608555486732980361076882615625425354752000000000000*Pi^16 + 
   12886849927688689481709221680688898086285892238897621169069900974896357107\
21438685599072862605848423880359452795184548624401358794658125055280308391137\
48261194392112728809748224872759505715200000000000000*Pi^18 - 
   50945860518779034549819687997086961417696611511504777804957576414576173866\
68217183707644588539179359060061130358393268903165890960999538942324580282900\
6643730594713298848040948914945375750000000000000000*Pi^20 + 
   39814763174570978815298985946291726782794617031990136589475241900556301777\
51718317265141844780547846185286802097886224551348472874170866801584409987325\
469484185762754860107860609447394788265228271484375*Pi^22)/
  (23523046714836464066687872130823762775632180283401772603371593574591035505\
15616053367766071770391976894148775605325177553019277890925724511732635885769\
32497725552233493330132140350582343846740635820205243258123372917778485323654\
7584000000000000000000000000000*Pi^23), 
 -(61684600423142605596342268648067869133498837687444051670670782907779250572\
81843266570431588554147088202173070940625660846645551018915020450901735495455\
04038037613550064890152089008187430836740399556577984512 - 
    2466651119939440695862057485766666626609186767143822075644005779333315588\
06226454936343715570629955244491339238148669381605321915538364826234728286087\
42046003604339695496137055285452325522914958078587279769600*Pi^2 + 
    4034983802230402426597158269076029459405898584466359945427980580273638104\
81750891376231846529781175017874576559528046506247685395905907506809080917079\
979995061855146109523279987860293461101143540133468831744000*Pi^4 - 
    3271194503938500672538905715926912129495756294406025687243845247368160815\
77594801182879559634973136569312790296530321083464564230980174285192634461953\
9547003726263861364159872464813111485458090211279057715200000*Pi^6 + 
    1011474080658948843154244213664084608666449466766270494731181614969739333\
03680413418555277878367122839226141381310254844356347298165165037543003019261\
48918851862615377625514097527995139002238575091906510848000000*Pi^8 + 
    4773907273280662347774413401914635558139926473948154560222582257546233061\
71606476328067541317370225348100033532008373609253549645897237347319852780260\
88291839140488260930062074628796188029405961452624281600000000*Pi^10 - 
    6403225080619670683570436607322747035575243200482204211661144698523187805\
17387821923386325299879712756460818322302032717133719991123459405365832254412\
747054048839787845283242346877494154481793802283515904000000000*Pi^12 + 
    3126927040985800725135698520097013488159596485336862427042147091113729984\
82279466560477575387909369542906615814335369289393195843575340261673960055799\
5303405047941257348307882954060180198952288065368883200000000000*Pi^14 - 
    8724944666558152366724058034151877805635450913465593458460913680513200977\
18781051600867237404537274995390594141371698205395152461868401919420089861814\
0024704204232498037999932565652395130683515446755328000000000000*Pi^16 + 
    1454013971788588570571899200037988110029528689435603750541276350246967435\
42260622454083890925109400302256343689081739903810798114406309058391727214975\
53320824278319742825752310642472316793466716055142400000000000000*Pi^18 - 
    1344701639644086667542404422084141750075555076993410927836444396977923808\
25801394202965076621394542153781825723812672860202187846322309774334832082231\
28763230172022131266855422612125184046196935884800000000000000000*Pi^20 + 
    5469551322990554505222133689793918593132905141771408536317885078472377834\
19109471491374091729650887990101377869254286521925201330487885505493371933549\
5091172607994402964988484059084923390090893125000000000000000000*Pi^22 - 
    4303718529031007526070617353986636806942505250885871850642073793827541749\
95954293709328139540639059476307906437142160852134156387610027405413570163420\
880833435301243984537674696688958072080382890999317169189453125*Pi^24)/
  (57518543011785795575215082208807167917349453299912692388430820120812192666\
03990331826975045474949047597831017625993671438653903681900069997822728161498\
75641890804247074387132480230408985344702478228543285944077347211620045668879\
74707098980188160000000000000000000000000000*Pi^24), 
 (594016715177504940608153139047741567651695056586989951569357884607731211870\
09504199455846684448288328390890930566658295114662387690404718086052800285407\
45728179795598033175849653772058055198171324963376657043321520128 - 
   38466936760470556427870245617721084956538062668535977703590433194916599692\
30161717922039704133721494987341650924631625859219335428632971897341087717465\
95484229909830779344074369597471719789726988779176980608859504640000*Pi^2 + 
   10800898823111291089226499449677890004194031724590925258454372091695727384\
27877740794068887992984291110781570464590804581850137397474584376468162091628\
5450421953281877822068282969657473038224903341801513690742883614720000*Pi^4 - 
   17411696962151827102849109592845374188401161854787170805436720602543385045\
51030455301392837063734064043280994309520818834754862685169762198888101118444\
01191353828832800985194993079340319848772869945518907016379105280000000*
    Pi^6 + 179686889553205359035015674644771878146571855857747645768465268110\
57527266257500894610738765069679843568204859930933512477791892729752720221806\
84017915133663711907843651925404922502812344301946837229546205227379589120000\
000*Pi^8 - 125137581619994786057779037425901659343589258135051596432102922225\
79344848067552502263137951878278377961737651688062097402760491026204223282121\
16109025403056796401697768152003084210390528120014691149486772816183296000000\
0000*Pi^10 + 6025491896834497527627171549745625653585569928955969992857211775\
79959590181221409504788814234522344371134388508990099602085832984937688023412\
74823727589847988073203031215302891151902386301451644602190469655177461760000\
000000*Pi^12 - 20128472482979637783954710995667943425644165303841073301906981\
01855917870304195513969323096273894255887354759621651851902888476356211036001\
34564951205400897193413139236279379763156737516956843452829194929905336320000\
000000000*Pi^14 + 45781646710090172363852254931696545933437197922706127820492\
84292146292879884023860195620555913080479817491851731821227248128012290940455\
74879144923206249078073395170011039501892659069329121053089502498646120202240\
000000000000*Pi^16 - 67395533118463834323128560179459199307065657526528882521\
86278429014675506564341629317000341892439545730255350068308448968291008654692\
49264722017227085390613561409328247560972830669969269426060427568077644759040\
000000000000000*Pi^18 + 57617805069309268509329443942368287286347004124557488\
83812748686170283262440532921835344141866521283682905091158713559203214600807\
61257377010862687427239101475876639647987449436272556033431914211447751846395\
904000000000000000*Pi^20 - 22370729935811011376120614010280273395380642615603\
03706551510104203412027319657565651370280208029151355345333744735192253217505\
75396466321370922933089607016091513577223392346155223653779343971481359546161\
875000000000000000000*Pi^22 + 17406113164457132857882338431231000526407853383\
73012034731882451355938531610532750888260797929764053080400165710539140123289\
91719790896809762599467776698473830247784687394628474498961710495877754164080\
76663315296173095703125*Pi^24)/(676200788256965988862456489147796717037464089\
06544486969436991465226697503696505863518962836357668179274312913460320997252\
84962052760056465817696787149529438101351310953775744938048624732642563852772\
70619941174356025985820368787062759492497058923261460480000000000000000000000\
000000000*Pi^25), (1839951125732912677455504258687867908199773053354164726947\
42512505107811232961645678246561208867306568279530978553123102293175144984398\
92186440875531494931383510840348042970435767835906667533701469789897570058658\
06654387257344 - 899098622631850810797164455449798781443366659115222808431536\
21790287654786144874797452506663257109626446686337418404401135069901404391761\
20775530414288287396728022272192069625176260725220148397694618246945923074776\
3272581120000*Pi^2 + 18495818618434789320173051585406112967958309040579555840\
18961083087874599315262469002496858737092408282686068918235972989132350918737\
84778685104831937082180527374682365730324171728161813569976241783676174671715\
4941434656194560000*Pi^4 - 20117556531258951689168944433625731784541634995260\
59928873392689438496367374916094033680339729000745580636373243255075965045786\
20142479482938824534888731269735603837651176196909671428177231170178098320855\
99076562687271895040000000*Pi^6 + 1107775144096983397813727939582033838794448\
34457214096237225333921777250321985751368488720951516207697577183239145851597\
16581936727889168299749927912932259424631336919051162091737130479007100171412\
4865346554966759389800693760000000*Pi^8 - 64435023970260283871742124820334058\
63910716179125063146717229225453303572885157193155517959800297577118320131273\
60579103230729511233386926131787687482825052399570055869260185475149204507864\
66841717965467528247746683207680000000000*Pi^10 - 
   35575142127207361528762317361683439334275616287321344577225022078547403004\
76041130013513536495164886398629113382002918559405762227869689960506849653651\
91082933726535159768792108353810083939853972328078126824395321693437952000000\
0000*Pi^12 + 2791902940332301947810848434757001798172490505039393563389849201\
04621305648458043981828799021318188814478117401351404512694485472166378337258\
23003867486461036904146750299727246345368763667163526031023138867075491708272\
640000000000000*Pi^14 - 11405421461701427736858171831847594631421737681387895\
19572912663852184881895622138682576715790672103038342378024805243266082731893\
92896469494458941619893028629547518338181852450616251938714777835950567764039\
292267507220480000000000000*Pi^16 + 28767664051365101165588997013624312167208\
35201787054226132962117197421524797676266094251281123525624006323389005620527\
41543087858863635707460051263976239557651697359022742133475965046707515564376\
311488916551480356372480000000000000000*Pi^18 - 44988110341550750295692549182\
94666519687241382139362497042893441420043696054781089931291346210799495230396\
73837512249756171954895817908113058793267793531547285602612071754289339677373\
606141049735571641546908814968619008000000000000000*Pi^20 + 
   39985395672145066235403590852367774045108774966481222449150995455656621185\
24715467610497087022719428091352693787232204621067212174136539711407559945114\
94326474854968187416165726707328942326417499248594593016215142400000000000000\
000000*Pi^22 - 15901924482751077577326733094025514137538875473256833713056305\
56068367312769468678531641818777516975304269267326407247183118362188734800188\
09000949966930268485827849880114131788217334641363370546974370981092285839843\
750000000000000000*Pi^24 + 12445943207919206224217786340285464937500015734197\
88455451537033179062142388948102000620431378565060110539813885739488468122230\
07946126896237802358187182014225936239797822481986236253388738653557896539743\
48928290419280529022216796875*Pi^26)/(109499507202544070239262810635371173224\
91147448049474815407480405423447833051015095432779234649423139830760132400939\
16143493927603182145161720641612024402071721041831493704095842337099892912826\
09509047700014668467235517766011736780814834063852112752911209444514201600000\
000000000000000000000000000*Pi^26), 
 (-60494518606707847308305132933617163781203290590791763692824312731960500843\
65638832502981642047719914706149291450185757824596878420835674523165968297596\
78551642131419020476076358592095188262678490684353992744992573301516950587330\
65462207217664 + 498401037492654456863772963637068171619472680364797720034023\
88701942535627554138432475091485887153942884054314048329580682780155954917533\
29376766686797320380688003972844683199699718156024138626842354045346378993113\
591011874174537741142851584000*Pi^2 - 175127167772342940790891179681258713074\
56121969629211905078657294705043853258758759140453023495657710886449211424528\
74372986692209294411208499016622922764438734737296963849892999821388230002362\
82428109877445934655798797500075873712724309442560000*Pi^4 + 
   35147064814017313982506002505467523065856745532976320918784232281465860025\
44170487412033937051977502973818694581452017847941902963447097819660261840522\
57827178264133462470499703259064384286994126565647665210870739863771347427560\
8403441090560000000*Pi^6 - 45260435840070152910109932443152282496667428453382\
66274000050646619986808731839112784270783257985645795781402925986945685233683\
73028049894333002605243692619909210296774488370485759971895935489133369648953\
38888305610156824710144475295341608960000000*Pi^8 + 
   39672735106404478081563773737087398764477055271696246269642854898378042594\
17313447391988654774885561188727640185065932591389446257281891359579317436978\
22383281403551853281710370025370302112578379693605759057954907578393852543294\
981181276160000000000*Pi^10 - 24423828180861144570161571692925085213611809651\
02223896631164095584196634518820234389615923198906792824378695101270848739915\
85968563965941901648604952531712189412956098956967492678158945688173300280490\
2046518886457819466918546819897811271680000000000*Pi^12 + 
   10701749328042059884677691184493254631452850550604569085427924028742774319\
34602623943784663251390015381775775225375305179427482267634599990303645048599\
82036168853202235437857465539836088756784258175595949051899284529621496339548\
87373946880000000000000*Pi^14 - 332763797055935593728876988421659471272785231\
74952156986391341710472387386422687756574710910778365277505701524978503681418\
52592846210760280455944693785855689992873828273756393142470144521124603278654\
1478551581534802690229609946317292830720000000000000*Pi^16 + 
   71758968684651116062114530661959001020197728864408565278722230684303560669\
58024319133904064858600765531113659638215017046658950061459321737654942087881\
38072986647082829493360960114025015948249171815327416408638539943184758269803\
70513920000000000000000*Pi^18 - 101681162591108423260554813240079805046715999\
15320394126264968108954096446514080041405785866046709820982963280540147159318\
89060378733982654741821253955375708452485575556911309850383148107194775401398\
99716126893626568287601983032448253952000000000000000*Pi^20 + 
   84709204755790437627745053839187065603608321306114310332076766938731784847\
33329200323720853275711058864075603119400730850646470017249677335120178558202\
87458814968988483732856008700937531475281862453387676732406749742034497246202\
75712000000000000000000*Pi^22 - 323804999526595144360565608398767956184717660\
87666409173687060034989827907280764144680926551659555202329548505698954073590\
29287623198789406792341711707976638666567602077737056845209075381809834338364\
2631384981267850430959846546097656250000000000000000*Pi^24 + 
   25097535306285254171435879621128740195532824702750285004906386208077056546\
79809434176792294705072435989719036449078108645828033631703386717883503523160\
77205366520352223286640290223227779322323040488929329139216533891296915361988\
0788028240203857421875*Pi^26)/(6379410142015816073031321222292659064483368087\
07730382557021402119817323850599681977538022577286957993635035489154971159806\
09396116412401347652809313940711930641821246153550711783549922866430622678853\
08668315106811229039648748971045138776488689349386524371206117442336603422297\
423872000000000000000000000000000000000*Pi^27), 
 (-25160201426509266700760977881530747861586833203825816126352992179581315781\
09142443449359450100266927825182499968858794096504970756052993481973607921925\
27640680680442098209552477249106040996982181593352564485928521800217602488574\
16276676118632140734726144 + 147131977054134589893909175437523012809688826835\
25539725239665096984596459249437995923092306599304387608785081587059327093193\
51730598152262250223735627849241514249824844552128601384399485365954601654434\
364768311045967162076269596097820454364312202798694400*Pi^2 - 
   36896882339075628643828795478719984892939701555440893008873194864328639145\
11038973615986442829731343784755542804562136217521045708428701629139934215789\
32439857083543365366488980556189211914178627498354757127742649759557199093796\
18041844450103940150722560000*Pi^4 + 5064444322672091302797036246594298050430\
13937502974703696864513212267242390523249144760078966716724908059024891894028\
37009687061075994056449670674482326439865013921251648062030774146682751893258\
3958479317872788679294887016550977947104206640177706172416000000*Pi^6 - 
   38838888420502609559548220790122856433729681102728587650116388385444278231\
53015716106088773903982967108918227702061758364554258070634431509649436723269\
68659667560320551587284187038644865642105588972595632655330513141839011795812\
1091483736084055861493760000000*Pi^8 + 11812001988003059649315623511814761209\
95355301343013859349479486105431229337864245836330818721000582341488574749897\
71724147452842182104732916824430319895884115920604935124443325183067146393904\
60431073147245882868579669766729553132192442765896734212096000000000*Pi^10 + 
   70368476197481955238539068323275389739834976928087793111102367847833307936\
85779941283027295268035544446093218109766699104783490485422869258647944691785\
69978355636889735083961046772168466313493546990780733078555235274859194356037\
93781383269367435755520000000000*Pi^12 - 101762786042818798588929023224752808\
69279970992361509553160535980280550499785076090048435608531402258171050643538\
57395551007250530616100553244263506035347918145672472741728504312852777498468\
853960970066823607816242835098759875897251453526926386266112000000000000*
    Pi^14 + 58865726502744743994520269323607413598673420121813405982167452540\
29416103384492237465449710360611909314429591775426681799110335397066398832269\
46114294078737538283901497768239998529350885575523155799489951009487818551152\
7163782529942988936645684756480000000000000*Pi^16 - 
   20804480868741786442651292984638470799823071998137202230918854674484818604\
22242387764244246242490013088374569086438055925046623509266990612250957825578\
91367951171073849297636682638683335112011782719197564908486597547853725742990\
75562977443675373568000000000000000*Pi^18 + 480021474810378153784464438757504\
15947096812142591890908625633765875678307469177592270214002674429159478812609\
40106533613429784309480496942374040511231215741886678193439452620393925946190\
7100982085708816231068247000319579187834799950617954492612608000000000000000*
    Pi^20 - 70857746378514786675223051566604936191938939936026580626198731825\
01811892416706228812392625211467610807782437737317106727906027385936677225899\
79926355277785580353234143450336057622865969771538614778209899294654644091693\
11138884506946800137850060800000000000000000*Pi^22 + 
   60728750906958427225377517441663056855584340199520259073960105875566387373\
96242943547704694846366730068895343600575756606748118635416929171627861500215\
64593428804019322136353260703598210799956407664747667416958381738489122285201\
58338943170560000000000000000000000*Pi^24 - 236581301608062368242614441465658\
20880227568455853273038170591918538142677519871684593977806927671920537929701\
00552727576480757299658128948167594327536235628233786672516652897460996889899\
5796577229917514883635582539003776892853504271985102539062500000000000000000*
    Pi^26 + 18424899021643228087514051278166976753174510655268675943657369735\
32629405373429327235532632051566735481823180771701124057679819557382241403355\
22449654489598881273734461194958724582134878152318016526518534872281493561685\
8656462906878745321300812065601348876953125*Pi^28)/
  (10612425538594199894910805736311380029366739692233507801625030654218310204\
24195989961881423451450355132400580704374508831270028673261097540781734281414\
68020791551389778101341276874336931318850221521947951960439285483874404021481\
07836595689676591642548260352344154713729275344885252943309322793779200000000\
00000000000000000000000000*Pi^28), 
 (135559802425701847527515440002719161661108884701282505299140065611191806206\
54493580163705959665082685664717985994168266219312084099396126199829775734877\
66932391662499989896018551315815618392673188712641190054746203574712210606326\
9923955221894384343639325147136 - 1475405722955420491888652021119832676810281\
83258677518643255090313024762041215419422288153837247194108630753097195975584\
72627269156344104950064418647107206534096276964133507871105647267161337354184\
98445139221351525715863623716840210295740732540497600433042227200*Pi^2 + 
   65401000513706050156721502703467888691753710126985548755246203287460218088\
94201353158290625599729161582880356003840482301661333069706134288851897103161\
66704248113184396496410349738127809233620205033804879068120820386504384642873\
85696069909215930789796952145920000*Pi^4 - 1626671797214382053577855824857399\
37529920107414199890429868176198153067210811101763668489932607751042341602662\
67906750929718838778881971640082111954302042662193025321550184604872210177110\
87444480254951122175922426399057934373866179721200937545787827770359808000000*
    Pi^6 + 258317098190537137380993655138757538555227485185135882420048629668\
53877675923444290820599041895857451732012816578065330388190146389908944042094\
39594610239653155136132795077635181632112883399203105722006563900456142169583\
6988765877159353308272539312033774960640000000*Pi^8 - 
   27995319250733814338451575742704972146117483512255204176672153703155088102\
03808424681386652164807336463260110409694091506672377508680623812380680921220\
26895569058460386348352200812066586489310405800446306847930258023947907142303\
940656300496981224503008821248000000000*Pi^10 + 21495857865964263491826781994\
44279654529411373916333549646536584865754095101432471187742001239844638651254\
18208879892713229154892922031480043597377945400578668864867021544150231770996\
31925319327851937924347468867607707845132012254715955636738858791472411443200\
00000000*Pi^12 - 119321248976513985393740508408081685382286649580527670380969\
75039233063098709434141339389999284504163601449789759346695076590776144899684\
82758825317702355464865561875838268298660823927390479383654653759198244331888\
4253843019701442117829507149687853043154944000000000000*Pi^14 + 
   48215771469377890240991182978903642229147658137529882825322684072918661542\
71250084184704087639629549144562036107581994711440695988985691419635156513836\
22170666965628770262833640744153629912716300821501343032825265913625429485961\
75352684808179973165133332480000000000000*Pi^16 - 
   14085635548299667898144235683203911980401833609572785819108526641563934814\
37872669161522962065740265493302296971671170638276256959447911737326963513955\
70370664581249220311386479047071194472268217764471479614887906453900115810176\
870683708537693479649673216000000000000000*Pi^18 + 
   28990514642457047476586267509724026906802416462454006828376234881619617108\
88484070660582012957136986789422819687182136673228401544056746306951429094742\
16536004251854465157801339164102472192702019697296821752459959980904059875508\
219234668608173682141954048000000000000000*Pi^20 - 
   39727713275486049498967729137807691640782271913413705103882091002548183259\
42283812971417287481417118558391573297768779232881611161416162125131702445369\
51426481745561571975541511201351411160653071466590081867800253639374701314034\
429329575611496440371609600000000000000000*Pi^22 + 
   32355521507200678712715320140671727810986908895322952385432100321071220540\
02398772046485765234859026255853690349787667488936650369408598246647803707218\
57929702772861502486240308009081474443298867057068322629848503451590783669538\
096718573073124170711040000000000000000000*Pi^24 - 
   12200437776440333949654983510987204324863990974911755477992691506699448172\
80418782247656329401379211038889929718458257954496639264182492240224239512802\
76601458774430179418218537630869776817031366470739927586474334616273378813568\
255442797318191385742187500000000000000000*Pi^26 + 
   94241482406785654910668095549021698648093556509878819230309362477930295586\
20949552395429910613527845633114349905956155119588199902452040377121317140785\
85489960935815651233773380351070724423035135033454453395264285659203270941083\
0414583012878789336420595645904541015625*Pi^28)/
  (15605956807719988565506202534123854152142218400151049699034297457329448803\
90761259310098093363015993251188517307717418173966788066411343381239176711161\
85788303396649531123679252742019978040681600208710646727732667967063700078720\
64892411487966224686873927339704723154669172023777142873524773597972967456768\
00000000000000000000000000000000000*Pi^29), 
 (401833101209432750735994104327008648288098287789053067285705349812827114761\
71821991329916252804938830380887403779704251974823094387412244546706260824869\
83203773939460052088082092298127388853398311882963407937504350253969265406987\
8851595137668539200258649488939605774529724416 - 2768720568692794545287444635\
61674431151065294141398307174901408172780853811731101203011728319996264074269\
57804665479681511605523250158487156010659445312846433162004158286896415435690\
73834017787864319871160129907416981805753750010474840286103767770668519819465\
944558538326016000*Pi^2 + 828777218565956880413175632838224735444970317068158\
35347246264522476734936479010642970692910250684401084894145515309894876044299\
21724286415577067512336287044758012364349626637061457742900834268198637994308\
1949296294959674705089957988320595446281468812424833335409202721456128000*
    Pi^4 - 138706969459591883122018491844329360178177937770936588207586121450\
42617521182171399276465489032634238090950714731830382963508444018932338471764\
57227754996471914202533625631554882969481356119360748433692150705723245617463\
475405639492228259339753141222684812736609468117155840000000*Pi^6 + 
   13606998246522240279384270564767041982206764480941965036127575600433094775\
61654665692869740583158518577388187711504163414027753033982003987054010502240\
15978865720674616684716508792968225364206331480246503957173294738489375491230\
69863050001074982944537109230231069807880437760000000*Pi^8 - 
   66744034680046293359665243015109219335558481958885292255243369125897862695\
25503033221596378153131385958531748340502591092222472827495736614174803009985\
89064892623745001663124298965846950391054990864145802005715685076432752647620\
34656383493521079299115167777196004228464640000000000*Pi^10 - 
   91103640967004894875414844014470628559215205653899284807707195973194885246\
38558673227053356428408797816495754632415793451876025301339498502933946569790\
99051250836741246805156843597857575608910439458063879949432451379054426724687\
38621871299926984807489880446813310036213760000000000*Pi^12 + 
   40359591283220624342073579193208318915506076863748957812906284299380920133\
03805664166100538536000522455629668562004944429288885606866239807804714616374\
49901434407421189460894867629125931462793796194102415169031077111463716886095\
2814378798847590693193638869232793189089280000000000000*Pi^14 - 
   32461820673222103583663046298435415796249327254756399211575088283807148776\
39461550909895084340211718223368452197987540237177423307953784228618043659254\
92260880884737958129377979754142983016913771995528324680061834381903244808003\
21595082636047796872794207940347147593973760000000000000*Pi^16 + 
   15289015200532398297084772124577418131412407693931213128414175411181704943\
55320900177509354727522005543660689099461896842799544718164737293470588318148\
30900580006820296600825774337810530226928747639416770605592348197998651966286\
856088894770358728985719963837564421406720000000000000000*Pi^18 - 
   47946514253826195709987396359468767393602038293182009391915392547920501148\
27868800775937084100158728668926320028628580315876902389734410029304704908944\
24036526961051330245779814077784623811029246971488783909695886370873115175449\
887745019421824740058910439990009656246272000000000000000*Pi^20 + 
   10223279263850488881197488494759947180731339120699769486586670082404020963\
93748354306312183296156068711822414071295359688938674013381194152619510787535\
39867239198141820799509722511224066311248141712126255517671139666634658221095\
8292009421810392396580009173751810752512000000000000000000*Pi^22 - 
   14316803305450996615127538533594701142170133052203691617032822710385062650\
39189146805811399101378535773349517309113963614517295607812661528330453466654\
98578296982217367421628596094576542379627482864042227352090885847708609264061\
7311002534396088696028254189532496265216000000000000000000*Pi^24 + 
   11865621364774017828451644994767176190464947802107822047873423336708551582\
98787152900774216564321521512578695631742973253138428795214053395722212191212\
91569784081965515532096467986130040374765574256595410836756288545772258940760\
8837480384401030500897872136910080000000000000000000000000*Pi^26 - 
   45352407617487131488174583602373861858003638219097808813400936563720601695\
04136089411747468732626806390206199424691674937037829968621451048724033626942\
95261095958609388054321074310596779277957961874670213368224804873449746008536\
968980942341960859564154303655895996093750000000000000000*Pi^28 + 
   35156763511700670083134137062851165097746355483443235858406570647291071544\
74295693686048033108441365723390844250031695870668145539632926122606497122483\
96541660089700507652935687249318450680689226917506092015623873002235148990717\
17842659492737805027026242375213769264519214630126953125*Pi^30)/
  (13194088830055751417845884591032467347060753292573344152374452008489451146\
62075167737778861153694208520053588297370340181322541629558449885215789405578\
91294793859894434776235103621344955239368956369144980392729789456992648104689\
79284451603316477383944190909269144469215462512685232770400134369219698185848\
96594406308577280000000000000000000000000000000000000*Pi^30), 
 (-19214824728014391616613488918184011728433227208918450933872888159057433255\
39184003939213712242175430856208077434076298728231004726444155245412240957682\
02572390710156393918499434818201354144718626334512220319184844043118850244431\
938233750446999914737528349387422410540179377973362688 + 
   30785678959968600954406404335356343971929041673261698792677430880480680990\
71144494257897455048187998959832254170864140583826213517096400743474265268723\
70666351655102374397525409799540181685699918357298183738149402473006822835352\
89248450971807383997113054460787769881133690447200256000*Pi^2 - 
   17638657879091880112381407139742231510170280995683816452156317903098913318\
45394972345566666178676530389634726446416383820987369937751509290852733361968\
80651377709296216498156558875462781972384515600083203741591379761349409237067\
3089047889963837470879684708776228505892435680301154304000*Pi^4 + 
   54461648807355100988361106307133133180442325107498377784948994819033445613\
43604337736344218042598063761067880635250751203648409997837706092612344119462\
84171105279895048414488534010517155181206128918419909095226369913625186349482\
67967733492839156821016220077039262714139635403980800000000*Pi^6 - 
   10585875989371285624617704334581315567094910683346407634458822796955133818\
40798370657198702604421358071308147270709033249750607415890295084945168561675\
39582136373381313987800019595123346406524901741400722521161012621153924505155\
4148581317788636422474670550662166132033325918511431680000000*Pi^8 + 
   14002344266767805936222527224294070145770573419087978052207995577915482362\
65557459639813562170996017650900742918005686751317830193207407572305339134759\
38745822152873140468067773862696808936672274443183019885391531613352490703069\
68859689871756607237092612453191415279571348530135040000000000*Pi^10 - 
   13170624099734738735831998570858195334348405485406794648348360515139958390\
09928161890662092968377614545538966310066707806646340912601787035042662032414\
79738575858080186341205586748499157551903950514116174147060501556653056361902\
380152301235889925393099275090828642870225252196024320000000000*Pi^12 + 
   90374974036799602454928429753162804909377064907488758849277631075641118387\
39274948361401898922999313835033705167396708040922338009798394615330823680517\
47351811503272991518747314173983636634464949282313794810535457865256555118625\
400821109814194968103406896310586499893700560158720000000000000*Pi^14 - 
   45851134601634790759965847163009102781213253161878846465410763881103910935\
11257545291946065074142628301467534645314440871405082591317222564951005849001\
79957002465837862779609440858084980668502097218406920738237989612318028797898\
9989847191784980949903678606092007040202058309304320000000000000*Pi^16 + 
   17249829556375092945920495646773451205437215944066376612155823483369657058\
45806884356449092302774447607146026256567563921924269586999325799290065264599\
80550769058923267017590608029709032070236976276555500268955842530994994416906\
47009229514636743985808219930407986603821923041280000000000000000*Pi^18 - 
   47670173838696833428836124281220103621179410260888544478352640995289451192\
07326880960226930745243665430703141539232530442523509396177919030774014915890\
57389439950324935249647336314418857093025611347001136484863548208653346145814\
95445877591557389051865048284805607216329422536704000000000000000*Pi^20 + 
   94110115088046666199962122041502684786006909039027552032473891065903104317\
62674034898532040311739109452617129244432216736812845986379212377794454365058\
96786049981417991564552117690707430217273941045951160172911993620285664548002\
36783944352572588403056971077676402183721975808000000000000000000*Pi^22 - 
   12517894579923441269227135221942564454955805303140182576844207786640249287\
77665874110617135409390467126028020499671229639580322433867900432289700372277\
38202800358095740501028290842920194029105933297737186440634361248858792858065\
513459420462748498204615252898338054495495258112000000000000000000*Pi^24 + 
   99921309384731725103199611399684500659056417193325142037149814541165424238\
82784833918599195134300258738690311871303368757111202349183173125393982501635\
80175218047924063882283522401115738147050356727914696823682200219351887772495\
89716795570191078848349552417004808748410880000000000000000000000*Pi^26 - 
   37225366932484803692523220151510653563594100346659720753099689222817647090\
81100025899538503049860096360917271695172084507271940645393844496290438981511\
51929941209381406843061719293194544134445451706186574013777527308755840292452\
81940735298740706455528577444893128365295410156250000000000000000*Pi^28 + 
   28667067298716040750721160798513210105335033656498674750184123907184371129\
25072096241689524372966523220025408907559991860161562590382031784073513706544\
81967377014771645377083984904806690206119926120235265168516228257905758024844\
0757123016713304885819892535607483732508611865341663360595703125*Pi^30)/
  (30808998668806651186342243464940255475063911243584709989838030835544439974\
74868715168500020628556118436220134488669867029406666060327060307523497646485\
78372966213095028871744058161213187520368289519935914653393348076731977573984\
76789368479920940894548257935968990432223431483727488867699994611487969237788\
765715391156342560810598400000000000000000000000000000000000000*Pi^31)}


==> anc/O(2N)+A/Z_Nf5over2.txt <==
{3/1024, -31/131072 + 1/(1344*Pi), 23/33554432 - 163/(75694080*Pi), 
 -70989/274877906944 + 9/(10035200*Pi^2) + 1019/(1937768448*Pi), 
 -1013121/562949953421312 + 45289/(9155955916800*Pi^2) + 
  394607/(96733400924160*Pi), 22914439/72057594037927936 + 
  193/(364157337600*Pi^3) - 75623/(106542032486400*Pi^2) - 
  57715979263/(69806761794475130880*Pi), 
 (-26817968142039384064 + 14254447074748661760*Pi + 
   28068789776200104960*Pi^2 - 9513930105798166125*Pi^3)/
  (10470367218482744646023774208000*Pi^3), 
 160837074761/302231454903657293676544 + 18433/(48942746173440000*Pi^4) + 
  5640917/(7875587041394688000*Pi^3) - 461009362034531/
   (295158625581682815789957120*Pi^2) - 4164779249070949/
   (3306967294467339173914214400*Pi), 
 (48782733785597617829792710656 + 107153028679328081489973739520*Pi - 
   173153801194467892360195866624*Pi^2 - 154764792102350250820105666560*
    Pi^3 + 62850659175099763294700748375*Pi^4)/
  (17634167396776008340809325281079310942208000*Pi^4), 
 -114125365093683/158456325028528675187087900672 + 
  4111/(21926350285701120000*Pi^5) - 1267061/(2138341208815042560000*Pi^4) - 
  12564538236769027/(9350625258427711604225841561600*Pi^3) + 
  8312506250124436453/(4044553279825334503264040779776000*Pi^2) + 
  153782134521928538962249/(87286591768579918199016500627295436800*Pi), 
 (-8748100963912240223413549415196511961088 + 
   925761401013882390200436832599644569600*Pi + 
   47544150060664250789221056418576072704000*Pi^2 - 
   23531950995356834456396743292988948480000*Pi^3 - 
   42626088858135758610182982996648550464000*Pi^4 + 
   14438301704538419729257600340862713953125*Pi^5)/
  (7214922245272526755501436036030861242251698610634752000000*Pi^5), 
 (94565459865110334096400780347659094530367422464 + 
   394509323823550415163089984202675722599452901376*Pi - 
   1122773915653088453478831624659670910860106137600*Pi^2 - 
   2773055174887667577081024132826710914851091251200*Pi^3 + 
   3508798320156801558701737908736869332284342272000*Pi^4 + 
   3285521013469951882072847670087765979593289728000*Pi^5 - 
   1301755283833730205211911326472548543987901609375*Pi^6)/
  (935449185287604477618759500941397531698115656994948873453568000000*Pi^6), 
 (21985697050552135760361889078913477339105007541157888 + 
   95636257864071618647550580224821194382824325806817280*Pi - 
   227610596061249440933495696251588203371332665711001600*Pi^2 - 
   522424251333267728613030857166332128337772373082112000*Pi^3 + 
   613359074000838422249186087712199143206881301889024000*Pi^4 + 
   567375010601873828222586576489379351208549915811840000*Pi^5 - 
   223897097714427847431451985402869810864526114973984375*Pi^6)/
  (24840740861410102390628844296358698486539657497622027940694683811840000000*
   Pi^6), 41864932679084782719/21778071482940061661655974875633165533184 + 
  5484461/(124760020989467487633408000000*Pi^7) - 
  1387106729/(5214459652784273768841216000000*Pi^6) - 
  107316617484794457317/(145103642003026168459751734610441011200000*Pi^5) + 
  3451020250712452005403511/(1349067714653150977771324825554037977907200000*
    Pi^4) + 275334406455743714919602248533953/
   (73994738278012159051354013400413031562668241059840000*Pi^3) - 
  263452458522693271403812097837627317/
   (43516839618137982412047517840218057026098011380593459200*Pi^2) - 
  6806033412148355507753820881756650871/
   (1491483983099490562618897099066309276981204619610606796800*Pi), 
 (-1593567277208234269302135902106673775174646977128188016393715712 - 
   2320591763569451980611473779433654332955671514339629973823815680*Pi + 
   21781647291999992705933296868696266763450884310311769939011174400*Pi^2 + 
   897469137419132285363364830175750848892915169734952539389952000*Pi^3 - 
   84304207999659904370988024823339353680764202266417986206171136000*Pi^4 + 
   39810232223230515455824365101460775855280206515847681340866560000*Pi^5 + 
   71601837660235003696256784111138904533520554373254141256588800000*Pi^6 - 
   24183701846092416538749773298317647454338267334236084422226171875*Pi^7)/
  (46139883952539113271028697648729883220614573552790521680596645309619483550\
15475200000000*Pi^7), 
 (611656577919999222038670530591359950841758649170002988817016929910784 + 
   4698183714968341593568290807724956506664269769178403958302106565214208*
    Pi - 
   14413997568379044166054664708759385034384413670772216201083384160583680*
    Pi^2 - 
   77416287738983462675780237834366391239941366461273600928888431575040000*
    Pi^3 + 
   114824367737121635641002498565989976506447583108506684104555467112448000*
    Pi^4 + 
   332622861622221667891488719827875237515621515993294558609282531590144000*
    Pi^5 - 
   317584857433050174952310774712356304002682627179634729717458502942720000*
    Pi^6 - 
   326461216432160432551440629055890188747170662445659625460872966144000000*
    Pi^7 + 
   124453874725207280695697016823966202175223564354481775298031173557421875*
    Pi^8)/(309563924128805140635422747642345671538141886379912702004499681350\
27390076990866954649600000000*Pi^8), 
 (511300802539396162862241486114719696660279961055701681509201980453552128 + 
   3904607787761082274504762293379494631881813201957612689190434889950822400*
    Pi - 10714880765274258337459952719376344475213416738201248029586705057390\
264320*Pi^2 - 
   47357797053629742849045326344756083342330662416642115434051917972504576000*
    Pi^3 + 755537680776546046583872702217686881334604772711116539071606403041\
85344000*Pi^4 + 
   17730356429051318624296140675838857386263045188004143197245287526563840000\
0*Pi^5 - 
   18093389772224145321221636279246039348332408099077841787096445984178176000\
0*Pi^6 - 
   17086367223315444184385658527515881913417449031665992786403847816089600000\
0*Pi^7 + 
   66390639704950884503457976229405132768845274182894662124902299903970703125*
    Pi^8)/(261519603104014582808805137208253623315422265613750250653401330804\
7113913704188440328798208000000000*Pi^8), 
 (188538122161706194325264866881493394752309119598475689144063773564271901634\
723840 - 19480373328827515907907593746789419887199193866052603148127112310313\
03905281572864*Pi - 575373208812948933523409843951402439215421284632121821221\
1536860657554129577574400*Pi^2 + 36743618481144888661947636374379955935941496\
577402687938443128054929738674271682560*Pi^3 + 625145465899368534854420685384\
66670524127224213188304339169327842528326339002368000*Pi^4 - 
   22623761649262010284483301746261160548897343665995141310358334540099267067\
0651392000*Pi^5 - 26926933904800737033791286104465757089552446189950125649020\
7064291121368997560320000*Pi^6 + 45321600947912337859582212318072498481805702\
5429956900782473260932182851641671680000*Pi^7 + 31839749796639661423502386029\
5619950120073603182484757660000434560144717083920000000*Pi^8 - 
   13650295120354638692614286079995101569956924306320839398325546082825378504\
4677734375*Pi^9)/(24515408627744473972901601635386444771920709287710924362387\
562478440594558316741571779881258213965824000000000*Pi^9), 
 -(12677194909551225803755676417268828291608776743098789742562311367638288748\
0368562176 + 6339668393753573666963178238617092347583546466234482846021327349\
95400191826349522944*Pi - 327893765488793826923752661392361434140561991295340\
1034545680409842804509113411698688*Pi^2 - 57673408443156476017068743184413088\
80701104277614645991866804452032291248500354580480*Pi^3 + 
    2913444973052318706299798027490703566527686370108548718749134887602996472\
2246778880000*Pi^4 + 40610269438044746824643181709402038186718233904273064913\
15644885155412007381368832000*Pi^5 - 9785781136257308686802420845768416104822\
9600258356441346781342621428996037540839424000*Pi^6 + 
    4478860956349927070493425436009184391221630036881125884055715859598448613\
8233487360000*Pi^7 + 81007644541438955145292127668063934624627242903670522565\
152772221912164836197064000000*Pi^8 - 272973858676060960934510281647101719113\
76888671939245986165273061951043279464044921875*Pi^9)/
  (18221159180599839428605691754173093031545973580455436902092430437309233374\
11744589569730267810505747857408000000000*Pi^9), 
 (562143912953477466786851675798713304667161963861561079184667738511689341721\
9727768259022290944 + 7180070572096584043677673827239784527957644175215636356\
7127965846238539362979743147775450152960*Pi - 2206339342138243772433154160546\
78738486005986414268180527849959511107745137714781410203952742400*Pi^2 - 
   22055907460886572658704679307889534656212741946039966574289634941114988615\
18829221128396655820800*Pi^3 + 3282969309775109376724931551570449090689168188\
504124962823826799499689432076596125149863870464000*Pi^4 + 
   20943716393862133106551666807715542965023822374892794965006864252457247212\
219970595246393262080000*Pi^5 - 217279352756881794636848618375050386196991132\
92822794604275703935440353732551685697209525862400000*Pi^6 - 
   70407228051093488902455660213044830627154383480208662405552482524146290426\
007610469292336742400000*Pi^7 + 559860267399848123519628839078989281265883380\
62508093891302234324567060212004161434373062656000000*Pi^8 + 
   61500499954306391913911974462615456035504035505550728650585339334767068650\
246246461309644800000000*Pi^9 - 228260907916551754814409431055367120210691328\
84914585392149452457317161963372344019831857275390625*Pi^10)/
  (18598968881361656484491012018490763133426667294619730539416615009413879491\
31167762864650559418891885699727664506470400000000000*Pi^10), 
 (265596003933386274443840560448823682347252688350749741496735231796064029023\
244679372824666567606272 + 33425279529461498994295698857239578557076553808153\
92516058004468678028919626179703196718268730572800*Pi - 
   94135005036419865541281891392203814938552691467996855596434618524764357003\
65349708996489213116416000*Pi^2 - 7124330012354129248142462362054632159674442\
1324028582016926269739843917882037832333950922900111360000*Pi^3 + 
   12664290936690859519893610101107051762291169182686922726321791908226864223\
8070145447605801312059392000*Pi^4 + 56170771841073863637637386414803054996346\
9792464081475200495615246190351297450418651110161409638400000*Pi^5 - 
   74776148709582715509838634121077045721092459659229215378115477198131850840\
6961116639151161081856000000*Pi^6 - 17799831920092302768063451270548163978753\
18069676305837243256948005068638837950413832124136161280000000*Pi^7 + 
   16702980815687443667305641946699248924429242196517253942921448227527301504\
42594665938685450518528000000*Pi^8 + 1600850766214541959275033042575176934274\
883840938437412905303668564349248250496213043496540160000000000*Pi^9 - 
   61566230028993279627838408994860821800910912484126855999148895328269843392\
8096215722696346929443359375*Pi^10)/(8103793929235850070170547828600647386391\
60006027335203279029215898174026091839368293282624545524221301999740157443230\
9248000000000000*Pi^10), (443543761122488800115275543775211972971908991795400\
823427431532980152358123905296287618393348490668277760 - 
   72659753527962835782326031141008883720326410875145448809253507351598208501\
89196369825961865273741825540096*Pi - 213879455818224624970790688317586994030\
80556161806313379296274165823737880544078943113156846476154896384000*Pi^2 + 
   22454958149045974123025466124532101512659025167648030069086662561287001236\
5643230461497740233000287102566400*Pi^3 + 40065146652990549443024205389724901\
9785816299076547664418450179016176937582099897668117582620479455232000000*
    Pi^4 - 261485208344606308405220873044136921639186648782632058254080769813\
3408556075073776682507734808059535425536000*Pi^5 - 
   35585076497837771393553155308802778551209580213587669957369540418623907199\
04257113084120971078960939008000000*Pi^6 + 1316905854050386208471810135264708\
9462571411229119444159316795050693159120380832782065601096547375985459200000*
    Pi^7 + 140062205725698038935170775326309359019413133007371401181733256821\
21733753503458767374449191191817748480000000*Pi^8 - 
   24048813982531624808349558122152086964686209032737570141962702696290511307\
173734267210902917020378988544000000*Pi^9 - 161748487818367821459801892030060\
27631271639706627266258420112095423261171269303763869130201549719316000000000*
    Pi^10 + 70125458516859793044025140165400789220888301142478383345413029559\
63608614192889322557708010714731526123046875*Pi^11)/
  (41397135654562107396536756524339980365854848763578269902314374246658325791\
6183379624364103567997192964654564222942945885451976704000000000000*Pi^11), 
 (-31362186149809068470751697657036780343066288188617784270914895733508637394\
028110700618518805679963973571575808 - 37043661604226544409001623872622722596\
5269286711416772878891325507945216774850385708204426671907333675260313600*
    Pi + 13192424539723220159080738143688052205506169116401739116705978328287\
95435745407688860749398945512699890709299200*Pi^2 + 
   72340150108406324103783421819467209481180759333806877335995683556032017038\
97652708971152912186739573932425216000*Pi^3 - 2088656629061848644061664900932\
80446595475229031074633426195615201687018460153044770051300968625238697081569\
28000*Pi^4 - 4190000837498253379273728760203026079966911330736123439070733805\
5116450273481267083285949722471545736842444800000*Pi^5 + 
   15332722668314926922634733748820204517276477707655640901993593566314461451\
7438863815663023237142465348213145600000*Pi^6 + 32694297953707326862124463331\
35129429750103046760454961064541480926146374334577946615577285549523467029708\
8000000*Pi^7 - 47763087118129534497773155402456840620243162306696456597949573\
3046108592701934974026917356400843350209462272000000*Pi^8 + 
   21373963971525443978459656753766434708406479069234406142598412145323110480\
6824996217889930530946804613120000000000*Pi^9 + 38994094572011457660209404686\
10849665778403258901568728531883197877863419397328046811112579122335780134500\
00000000*Pi^10 - 131161063474285751989369306397796086866061473445122768690195\
943331575771805781314888019446283171925425704345703125*Pi^11)/
  (29063344024160138082425275062775025484189825159841354873224376408250509905\
25064169563032757465542258593818941947551353476762183967703040000000000000*
   Pi^11)}


==> anc/O(2N)+A/Z_Nf6.txt <==
{1/(22176*Pi), 99/134217728 - 16273/(2235340800*Pi^2), 
 (-2777060409344 + 281375047737*Pi^2)/(559265124777040281600*Pi^3), 
 101709/72057594037927936 + 338869/(20188882796544000*Pi^4) - 
  194306523074423/(12430386453330147881779200*Pi^2), 
 (65507568927853305153626046464 - 65374376189773324615493615616*Pi^2 + 
   5951309635266443891562093975*Pi^4)/
  (3959787490556294625792459512719909847040000*Pi^5), 
 8174595/2417851639229258349412352 - 
  145202647/(6837732336595894272000000*Pi^6) + 
  154078467864946825841/(2648946299894768724343313997496320000*Pi^4) - 
  2007917189973067735135901/(51427150559509813742550894141769777152000*Pi^2), 
 -297430597/(10721564303782362218496000000*Pi^7) + 
  478917136771075094467/(6357471119747444938423953593991168000000*Pi^5) - 
  1797597343506553852030122721063/
   (35656122065102416268031091769673773865007841280000*Pi^3) + 
  250974191395839124722543949/
   (57515463489306421120128322400352329481395896320*Pi), 
 5818413693/649037107316853453566312041152512 + 
  224315831671/(12968804181855145339492761600000000*Pi^8) - 
  1700103299306580176153/(16998940883723862878723147327697479270400000*
    Pi^6) + 462443471421311746984435031708621/
   (2538082004420801328661270959035978498764291493068800000*Pi^4) - 
  283805056497317930313665029312450820477/
   (2679173314250961096838247213986681072755718377873258577920000*Pi^2), 
 (38235309492374620847834904447635141145406364389994172805757125263360 - 
   200867080043639554974822254865245858836645366160269833670676726153216*
    Pi^2 + 
   339874194292092094864087314298292265960791453636787528889339478016000*
    Pi^4 - 
   189325785411160134204942791326127785744879865184746892594647384064000*
    Pi^6 + 
   15898474788118669973733198876376052097002194387528609828441906378125*Pi^8)/
  (12347137730506587341426473390440980123796629059257029953147493591496807058\
90453920153600000000*Pi^9), 
 8776643296893/348449143727040986586495598010130648530944 - 
  40728341537743/(4392378350744155464742124440780800000000000*Pi^10) + 
  2780656662217613841371149823/
   (27566130944647684807163101722325900077529930137600000000*Pi^8) - 
  33607520897862034342504088901244439801513/
   (89612589088704903754788570260721430961095958797496024353996800000000*
    Pi^6) + 12218082294011249705012875583040766285810693213349/
   (2157633697959960935879497622394300319145711067586516396048385311978291200\
0000*Pi^4) - 512750631387439678116638165368240033814996502851773/
   (1696601456470388281267220573075414421839777417894459279405636782728098611\
200000*Pi^2), (-8694701724878890758951794313578227779441732462682558366753617\
377389448696507957491789725696 + 74920664748699314244087473311186385743392192\
626121263523599367024434198343629500403343687680*Pi^2 - 
   23529145081163693355503403950714467599811574915699368136021850944410884851\
6683142283657216000*Pi^4 + 31682189715646723263809300411432959638404586242729\
0785323420032425990172711291663406858240000*Pi^6 - 
   15833616316873561021148830926595466690111135825201791311052945918120206619\
6888384548864000000*Pi^8 + 13027257519921058633486768283477365295810767121062\
948829219678100127273763428922933607421875*Pi^10)/
  (33656888597841823124571847857693735333003203812230592687449515242115469390\
7126393617293834054528408350438824345600000000000*Pi^11), 
 6871516600977415/93536104789177786765035829293842113257979682750464 + 
  17134326243421381/(6545641690970080714587354827436337397760000000000000*
    Pi^12) - 67275179342313694282744499563/
   (1091257919693863839580728693054286104014624841636249600000000000*Pi^10) + 
  295942593459186823646335780271610718632319625377/
   (6786661242652940250924392689856251699851107798985681820464457540907827200\
00000000*Pi^8) - 6216841801594998042505472607139674408985102862027914859/
   (4718970366980200669903160381118615348300262466561436786362128939385056757\
651865600000000*Pi^6) + 
  3933831849122374612758304612528554768342368334343453008827151443911/
   (2218607578590986579484738902659165268091547535415379909637700548221034327\
426357755861134213120000000*Pi^4) - 
  7648770056443574400238590406358663163731737118816290410445455877/
   (8578369084882109314783110787312892458036316778530038190658055447845862459\
012798103967026380800000*Pi^2), (31083286344331078250339418668451573221368425\
45331009948532908024906911361312939621382740945670120510538645504 - 
   39842315114734202655874363530551452322361587692882039946061856471796609266\
881501630175366845448545557882601472*Pi^2 + 199673961080446159616557824496435\
64026565568113804122999174965444361268916288663895145675185214224168334131200\
0*Pi^4 - 48521992946842476020060587242382327002008196215405772718983132417344\
3801903114541416198114316715367482785792000*Pi^6 + 
   56843682505905614017372025371326145345549950728848437772671185798326193794\
7082419599479945521207162437632000000*Pi^8 - 26417284575309255987589703315498\
82482842523637685668959561259407483024319754926367747813795641868423188480000\
00*Pi^10 + 214148285030033310819993394965864540276793621657904880388643191422\
11360827069253488360558973975897836201171875*Pi^12)/
  (18114498280622740388233861401839733724799744173631619634585060990995982928\
3446231417511384918197614937739233479768084016298821272207360000000000000*
   Pi^13), (51110886353330495288386809478666306307028483365425803211352635921\
638767346483073064612903925021502300596238995299500032 + 
   12029056889068781612168873668508865569340833849958743500450580235863764775\
21745804301482595737437281129878760706004746240*Pi^2 - 
   22897264380838201833517284247554617889358756072310332990544344956055781570\
642288214972348507498636813079671946805772288000*Pi^4 + 
   13294710183329607752009293625706514540420687039913613299231486779457823886\
4901487339793162444326016085394880631542906880000*Pi^6 - 
   35221508398170822205776161879075886641042035054602326642526653944157087118\
5923701650703321203647399739943760100641996800000*Pi^8 + 
   43659307709768399802762995180325792994581558153046827989369916382910396894\
3751109196276300970462306246816129299251200000000*Pi^10 - 
   20979016911408772642087267663732630401622407788156298219599302806332850300\
9505162224759504237698955387413646605184000000000*Pi^12 + 
   17126723879015576479269481518058887693096906919252009492274448628525757734\
286867069660199288828100235590050678057861328125*Pi^14)/
  (77873367922346378571101417416246565461058362847161397654945649185964084855\
79801804231168768285947017458480809916689586175316509129058527240949596160000\
0000000000*Pi^14), (-92890788756823636079284964718259349008837844944631838150\
02804115952103045377234793661228155996763579677033739173919470509118647195769\
2416 + 1660787535119982189942227441318587772941308835889475861143171698075587\
001048660897087660320520892067589486543443732171793274039302539444224*Pi^2 - 
   12141511902853408613353078475872812563490060901298821362996676520234818532\
920779873915776079696135807055050974140922195700335464027678310400*Pi^4 + 
   46153391007596820865539819415810753013370778053555939500652766486145901944\
820782809143413214869605243852076949665673926437652254030823424000*Pi^6 - 
   95592247460119648541390679124525788905348748012324664321977309338300185927\
804186982434476043566554826460504797799745602646815914590208000000*Pi^8 + 
   10181608766799457034174147283341298615002940858273527711593902832380230095\
2420679280361968034966721120634435885579387281280493057736704000000*Pi^10 - 
   44897579279769340463840313440280714879396989662711527364619651676898016836\
508649583252709450893651670985041515422571033484533769702400000000*Pi^12 + 
   35985288388319274181041485374027781498616945726827747255982176797697307536\
61129492018411278140945952104567107240678856118740988200927734375*Pi^14)/
  (98361182856523207106178489654429547217287750051913166021744072420587517654\
98489247384085916826614931239001212137416811194841448420872379291279620654342\
374178135474176000000000000000*Pi^15), 
 2261907527433178982275/
   3369993333393829974333376885877453834204643052817571560137951281152 - 
  3388598619698122462813/
   (2429409405327717304123436359624169962220654804808499200000000000000000*
    Pi^16) + 22390257304080121695413396909592407/(179922105638915372788929270\
8934797889321314373793541229515580112896000000000000000*Pi^14) + 
  3707960541318591542818407947211186978366128115879229/
   (5605163525772321976910724306933678270523019465285555206288079665395238514\
2666926489600000000000000*Pi^12) - 
  74875498552388255589767465847775153986439773731975237222786046764939/
   (5919654363496309322087267545916508683385688766808837861393965984701032794\
8345488407047401439412355072000000000000*Pi^10) + 
  107127200345164928908776205999022534201541220983269768981706367738544908751\
8168003/(16686694670003851255285592196615263489268324895434856947084469897499\
7505236873920878905380013505743620218425484247040000000000*Pi^8) - 
  391473314846185952509091762552853212321433244615571298322773376344884393812\
7256743667017/(25418220046002940210182232829323587770784050317465093838008604\
8245369192650126912740133194977500848723658073095993970130944000000000*
    Pi^6) + 26490403439164045397371243890654124538382426731201993093547634469\
1184220038803302883083420656933/(14806419854380230253109935698540896666674838\
42489577248174624171815105884122184220081618251143573737568197900032672527046\
0034763980800000000*Pi^4) - 1519033739908098967333878180207602652763412825053\
0783811104571116866991787502094663457512729/(18333475909755872879284734447584\
01205659939151342381074314227173625618189355027403158000319111103843227545203\
651221642749269141094400000*Pi^2), 
 (181627034936547907544715140885799062257336340750714436663744311434844972153\
70645632188292776148725449120341572874085666353115591981921722215717852911966\
879744 - 43292057230520769805891649017945764773688655462622738120288285894653\
18635537710691894582590978689880053310579884631507295219426186298241657608043\
31512731271168*Pi^2 + 4351493142913773709606610525477247341273442203981060910\
11575552231388930055272090628031820773240066343604139610797520094285176772553\
1171685664126991342973747200*Pi^4 - 23771175244211588713026593174114784946126\
03103246545788014275169772589969209494202349858617239168382324980970487924852\
0777282534646807459068091479933990207488000*Pi^6 + 
   75835153115026921759837401386674088201147136101368264298458949681128130856\
13969735365645038457813499562164977068633623408117936529013830492843947990859\
1206400000*Pi^8 - 14054346063634809441671343976562437740896131665000343928613\
64021117000069663179412417923141043648360247278124513450591577678015936352860\
49416425538808971264000000*Pi^10 + 139587192327660024624967525637159553728785\
53310768572023619297057498538049274579666198894022133327322083085684391168912\
5793232748722771900713456187631206400000000*Pi^12 - 
   59143504364092583242365375131226804178114904883381109199215015953364586938\
10095308833299371964715704692444790919169452272185616609832283702539838727296\
0000000000*Pi^14 + 4697934998564895750843828329294904774686693607994530728560\
19311749100098569817161135616545986460478696871803402522215998038521193201274\
4955591637366754150390625*Pi^16)/(4104837452804855802266572380721843953785318\
46876523950293173751696398735172859663124727112849236140963212299247894901902\
62571438146478784074169689135565169019114338137110011191972042314350592000000\
00000000000*Pi^17), 
 (67698917849270704912193187/
    1809251394333065553493296640760748560207343510400633813116524750123642650\
624 + 996346491982764123273847/
    (518066696867325059669714556817134996103630195815802837401600000000000000\
00000*Pi^18) - 545827396282624968288809377659758410091/
    (154916560184755816505183527053387310823110039353401467640410151129853198\
3360000000000000000*Pi^16) + 
   70838880296423453057807836000246357854068397856489352933/
    (398664341085522999000347272754018261478249087498313165558532396399810333\
80319109597710254080000000000000000*Pi^14) + 
   690498608229362688386441337858106478609486918630962056260972937918037837/
    (127681486076170736533247467863976752446306521580740606836618813538209068\
853288297373175500323374457761562624000000000000000*Pi^12) - 
   16411439278525299133596580210858103589722301117177789127178919946431597870\
5719483546569433/(17335383864692746827436043673531596046749931723489284988962\
33548368558655338634925204647634430967584981683339116150078014750720000000000\
000*Pi^10) + 5363968731230021631221597562115790028129007315632347085748233185\
42929638116592694975055154510190223/(1256941980035544109003054700917125143028\
19921161997896514362151092459873913043477150682114880756394513393443545374567\
5332726603059822592000000000000*Pi^8) - 3078953982608186300931076118993596962\
073935434875522869835215712234072844282041100486814936304700083366557641/
    (326943260038825166774455449201621383402795380478989235674132448184765527\
26687301987806213704600090167362849968128646745311841034226679344849852825600\
00000000*Pi^6) + 891092315659660038249953360535314233180768453743515512346884\
3680792130965201755867038118471535297116297678906846689/
    (860132178305082000905634732073040149394772844861061065862368404744462387\
39034662109436381148811014367487830296298500210087756989924976592939998757578\
08025600000000*Pi^4) - 374999561576397897157327769022403016661129721110978781\
29175107256867056710820814701188719996499831/(8063864170093104585042788270086\
26261163929594649797725002661707517477164910059093267498082188630856964454916\
50342129106644736287577402140262400000*Pi^2))/18, 
 (-24393424845329813819861281540730054333719822909212885997060190315629183298\
26304085883379850804490701579131703799407430632982867472196022395115925454777\
18887147340926090435037757440 + 749946355237369510294418603897373782095317241\
41717745826674756444833873749928764331042241424331252430141217103747326417145\
23031434152676315797923275163601288539687770708033591574528*Pi^2 - 
   99426345678847492691400287296894890537234490191565424925440183050827966556\
72107756877907020267053844853884065165167599084601396335982151967992679542714\
7421030825623890315513430016000*Pi^4 + 73820518800317036050952981301061480994\
99339722412513856765776286874231417155039727577262395932692623065064457805467\
21665226275833623468111040352065872604312805741691109045237186560000*Pi^6 - 
   33433494810102505638122424822455130988446156337714758829067793979787420430\
24665056458437145193928158380596008080543548957090981563671398212287552816588\
863964969288974903823197798400000*Pi^8 + 942413329152411908152445193190387154\
56029783143394450670525770019275294186523535079358322779709314034544284603725\
44137239621186939664782033302512820308869758039332506750232297472000000*
    Pi^10 - 16077007049640858177584265401627361996237004572403360147478927506\
64216418280137266460942049271784182175368264699105867043549975439384532459809\
5567010017006403807089116878523596800000000*Pi^12 + 
   15129660444964682688279074642198908872789077957070724494722051053994898152\
64538681262557088612314187986377245612732625060937008194544141079945305517484\
5100637284749404987300249600000000*Pi^14 - 6211372436642567692527468222449423\
47144922460869396471700658074594482462500124498309546140338513460567228883458\
0227421178486793283525307814895213838799926914069295860957209600000000000*
    Pi^16 + 48978716526198097067573139280136479568362162737377091665929565346\
69763186911902961978668758960017574826357237944240440269257743302844276873814\
46004126692299693234428271098907470703125*Pi^18)/
  (13557598119007158342091353144698581104965593022363621184614463580036667705\
25718698427561142941409851694585147311563166745037065856926474646058965386035\
89109051967111899596865102406876339727456687299813450165281861140480000000000\
000000000*Pi^19), (-806249432676337710721797417349678931320493626120711152160\
95875620987973965805617337360958955454283384772626430034947032167379006631190\
543240024862716410453862395582759594916098993017236899233792 + 
   21206400349016377008623030513613660119471754254857869646828545223470320220\
91904119210153292221279295328495418144543037864363580578030332739036016035726\
631940943034953896832530649551175430438912000*Pi^2 - 
   20584598413845096724189840979943568866920464380803865471131794330995505881\
36470309272071378402715414835482121131471586201199215462379019183906682629163\
4038078674286057254046961976079137021886464000*Pi^4 + 
   71191618778412367066673511917826514376872694842110864013469731377313492714\
48536193925268847360237556797316459622410834147785118797046071705693552291086\
0590481341717974378652548364597407304908800000*Pi^6 + 
   21704985896935159829828677100250236914292242235796393480480681443353761343\
65242966036358678732527432412314461474263232987037162532684068400332916958945\
54499697625544241384639540523564460408832000000*Pi^8 - 
   29498127425544209281736604653760074939748749583159285061267500471179269254\
01490704515554657113801682471232758170327343409189401567258486150900210955302\
374898934505576967373121978176598808985600000000*Pi^10 + 
   11842814237175430113112514578930535984276735208907461194207637032701949489\
71303651720139871630767835328841748585330778909068777004041117244714617768342\
1088123829597973862822901074293312978944000000000*Pi^12 - 
   24257164702267286885920351203490776787655013336164424752783284049174379140\
58547237707408368901464300758731916824929845415661445591820426722542929774348\
0870998355399939753813187480698423869440000000000*Pi^14 + 
   25445024672326630944969068900194576019172919612548581208253123630879503123\
39245337341059965053704584462290602741851141883404763192534358059350967863172\
8629814433024936054554234377855827968000000000000*Pi^16 - 
   11115527114973714099709920782629459665479242565308630437965774212912418083\
68815467008838835780985755824170505295912781476662737323629249582594185980389\
1361698402020031448953065844289540000000000000000*Pi^18 + 
   88903469819759879896253945311597969018141841629968261605414186304622901697\
82169547938149170596961593079688624002045690877772330581499524506529875071746\
72253724447874787090398198794028759002685546875*Pi^20)/
  (13648289770270253694512996115045135693485296410501809658210593690078706851\
42608738854728913864568442441951963324527764699386005192767608889811554107827\
86594733867144921649757935258948804066455941829792321738862364417406756976339\
189760000000000000000000000*Pi^20), 
 (120699268521327979918870418391499514164036838267789893031129580258722426807\
39978258174079868852862051204864626791204114252563358346197731643535393357085\
6500080122535334093136172504550256106112087072624248619008 - 
   46696606383173269025886936055416084050368545762201890624935439983156373118\
27184684772175739109346491848698022730239782511127089093385673399871403838703\
628946214070689439198265511941717432271496411422185624698880*Pi^2 + 
   79232403573704574150588356921604559833401379769903579136065347579661250136\
22486536083350858289364253264967625337871454110007384310655781100003699098563\
5047584846778048313071174220128229579996841189557944713216000*Pi^4 - 
   76901770982704440486833031294122437406941171002306676784675914806945313237\
95789432950357896896412700762133438233088570759619980874752075961295171259607\
40458366524311134208093606402686763567810918094989080657920000*Pi^6 + 
   46873000301019908053284605808840384014015455721044559837617342341882271506\
80781132358054160355608383408218742603532253911091192067149544858915799412488\
842762371338669448066144277796032618803764193024465174528000000*Pi^8 - 
   18561813699761054797332524349391045795782139177966922230994928094024179355\
01276927413106987231415122691757680384119565306052330015464121446876962686571\
3180427012164310726901204832053226983848489929322528768000000000*Pi^10 + 
   47646584542222817987180051640421815200973497482836365436743822690865648310\
62797097803040252447825625910427797954729171846636726940051873981953702714440\
4815340636571645442300863243849399652936791203090792448000000000*Pi^12 - 
   76183933648173797283131151714909143454116222998327156770173372581501555366\
40956173498196486974807612860638201594331778458593412498313291083371840581357\
4388174583488399773226129994558684654081525744433889280000000000*Pi^14 + 
   68669617949292822404592804707266514274014701754661215478298729736936502824\
75173407444212116632249008496848863428041774442482728537494609182655252469864\
5814072801789496973921657918926646576664622797946880000000000000*Pi^16 - 
   27477649604650568253467361169965104647391253805142836994223311058798809402\
02960667899170985653539616531821201347753325309346188256742175163119072010027\
4917408086681787579890916657456606743130006996333600000000000000*Pi^18 + 
   21535222231070737186938237179952003952094338053448357383917597574173442424\
01977683401592376248126020583805497073062066875753309680009771034612199078463\
915885779832524934227952546426117397291476992001361846923828125*Pi^20)/
  (18742539589709369139978648645493808197498020441319254470004768988106108431\
65995914053518336641358177996464972700985103981261658657682967572139243588229\
53277421728183300931401367579803199091913571978570429207575502957856765632835\
852271352731674198671360000000000000000000000*Pi^21), 
 (462704816730750717251740559060810688915661352543393328012796729465878012843\
18482028372240846210052417147601008849794070655368743555486275173593371557921\
2882579209624079339703558856936005537491514066884204014428280296833024 - 
   15918913569882582706556079010755334808251665962849873437751577609381679012\
87646464110826707018641900384923282574263993233188538475944923989988487531929\
4568484421292385847127266496046651643875826620048781301817619229389619200*
    Pi^2 + 219753188379324936084411393094490424102816090374965819024153047801\
48806470407654337019904804425924508807982639537146403192280977588663747831268\
70185015679184707919036022198975877294329596527877028747147727399543075273441\
28000*Pi^4 - 1470038513129406997187938723754429978052635228229619831917904434\
54593808704333834326621908794129402332289953005997132177229503029413259524614\
82696165586255667935795469552057479494379433413036734086525182780091839788613\
63200000*Pi^6 + 3557995827136675703781961456757616072575617725525773404128027\
60174814710458023599465402078210738594432576588107177550006013312592392941463\
65604867217164029000688706339694687814154548055486467203721204636173019912423\
34208000000*Pi^8 + 1550013200663138676556831440977364339759166868810289829208\
36321587114559531374524050809813409930257105071997849384445309844268511919548\
11972319318234377723406825327117935833493389382713070825790483142328376576758\
618521600000000*Pi^10 - 15285456018823024603604829029619709037287784473247415\
37135884648309299980872574032988055686589175723582556420485343703317361196693\
39101805282396051139976903387032851060050661646615858771148508872439808710087\
368786313216000000000*Pi^12 + 54751823399744797306170138642785339664273906452\
93048713572245897902033953462969805181578026927314580763266176530502856305540\
03147600220408672117105014438149484889500071116617327195982548179379485905331\
361477394023055360000000000*Pi^14 - 10471960748422132178612361545686421692881\
35426985679584097511390722217521702327172861814668731078357564016089160320922\
16794767942499776491705687130571573915915061748764026841853659212693349434165\
3019462570541506468249600000000000*Pi^16 + 1052596223787191477334963062449300\
37496588253519141595649674976703724054514232934017121262755027409132210443802\
16145715578025065103093604187842925886784779555858437998981979690055043881601\
85775022221778236799510118400000000000000*Pi^18 - 
   44884047936315063046586867363338679535506879561771958745652111955581075880\
44547675420775509299745942284237931618579133064952535697695834387986002847903\
99059995460541244732801209183412872147518091431717315673809812500000000000000*
    Pi^20 + 35704279411410557938608770650601819096291822278617219475163235846\
86253960618846113227369905002243903144259199775057724083422347482023384017133\
09041250608342258968504220495635090104788281363176183954265085588106513023376\
46484375*Pi^22)/(173278230736241263778965398432859504234472124414319030078338\
92238927718734697831481587797915487826952625024642071747469019266529841589913\
79389714826965744355386374309040482215256495853753394043365555694983981970343\
897487141799358667114222427714838670681889038139392000000000000000000000000*
   Pi^22), (-3169417533779565330684904826631048238229820914493474949572744339\
52127502273262152541792141026042775668707703416467143389208771228324155567567\
14994189106362904534915466293054021639716446157812275243305905732387070634788\
070426132086784 + 15150204605880491598498233224361362166493201598394224496567\
51827629172916112818480472840226022408280856862345591745874759843766960662289\
79480069532796235685870087775083347707559272256931997607299524736476171451383\
1506392373963775803392*Pi^2 - 32177383736334497835103889616104446194990167050\
06716410474797858037913827067256137780649529209569727907221866287070696364113\
04994605025987656014514588026422724662369188965172593782570229014480262295372\
32198024474151844512562627477504000*Pi^4 + 3969654884816496207053078806564231\
46115359166249627721076727158137009311735010360453728184598200830491246319571\
61596180623994673953996189101629755046610775767818932843246051890672802833971\
1391593298985878621925820103245428087297409024000*Pi^6 - 
   31376038358273074527598546821606706821472087571022603477171577043202418126\
72083574748825113369945278100316866086771120759420857076266033787947311803630\
13503184268942513658424057032452596278771762379823869530222696184452151888576\
5120000000*Pi^8 + 16573379508705293423939222510204778699778495183521471823177\
47207144433427246255161174514749999114421362440777032797696660575540869756777\
58474560785664533520138187646119792789115301593414041902412442170534973053090\
18466997171575062528000000*Pi^10 - 592086295606164586560405978367847937162310\
89168829941879621806089223512129023959838549431961825142067125940223925272887\
65042684164632005062680880251138862852662867838987563984856031125688362080764\
2953624794089839155181106480807936000000000*Pi^12 + 
   14110316684404353380938212144788930320349220664059490782980990952976666683\
55574110293425203597131252516907778907354236091393652886941470630585852302780\
24243698017896889716611980314720124037363910046417554237533179105213225791127\
552000000000*Pi^14 - 21407030665501386577118667446754524457663523353448014238\
96587276568663812248386106830362577673725082285933475075821529687683484407397\
51932629853886359743368500691331712003756665078378159050058646266773584700816\
497480324633906380800000000000*Pi^16 + 18623179968703759093344151787805276188\
30416758123037145886591912919788215878775005532871621002015936450431949139387\
85263910993437453066820297891500504587784775271024422595758305166453591859710\
021720303167646196957393053263593472000000000000*Pi^18 - 
   72945168971380711926145990690164096941377938158313881928917317330551639086\
73381259693687589165548057411521811702314874500980261565479377015360072360637\
13199199907771130507637200833703223432513848230870110385260380207625505555000\
00000000000*Pi^20 + 568744993239298529316719921550639658362147285013828454723\
70464030530432965598255151447658554260232913224087921998878359728592983863369\
81713674783884925313745108991643762878603918691174239913929031849185923180735\
575679399952983856201171875*Pi^22)/(15463503272425073057886827430262591965451\
63955644251065775483780435634878694762916103273934635218547093884604581869767\
40275716101930342008059823093128690746969017631860532632145773201836605957036\
78444377534161848223740936454274733309730362085108594857438056679570219799346\
8854272000000000000000000000000*Pi^23), 
 (-62144203858099074915325319605621291121290600998874085144695307954591866260\
05634962844439634646740830308115497903636094168736992401690091003879647181992\
68812724251482995011195247541284424088643234658504439004370054517724956343681\
4009028552163328 + 2673099826952916579173141472690256357803901020627270208981\
64764137095927325009146267089361579990397186526404375134334422842932075400615\
11802926072160337434107944761689124290731758354215199269025151122012543176565\
3335598667812384050365477771280384*Pi^2 - 48012065080823823831032799697853986\
50807312626565994203765145801541152089435516634337848767638250304169012852322\
22897471829098963628895287501280695134874179834622824799976543361201522205424\
7397710776317901071078463537651845539931485942314539417600*Pi^4 + 
   45694701716517220450605102074743987363325156159017383787188362055472236651\
04985265489045379906948235829926755615301903131526342258837920777032391242514\
83830200160846195724790271710627814911144289333328851178781145749094157026092\
46441766152830976000*Pi^6 - 2297937256883968248193882825157555826814085742442\
37347166286591749771009292930254033812095280332361228626885680409351150583005\
75109679373728256813966020418152074175207061794390093209932753729054515611647\
1372670117088949332253457223096202124328960000*Pi^8 + 
   34062518510902124027976738816999349071434230473317224696126758985106953666\
53564665369662681104389654914258321933395616215787722221475081022431925398382\
91466801499375797222075989198581170196871625372728493661012802867100152740432\
788628086718464000000*Pi^10 + 29368580163942170130148504871893677505325539080\
01290769797299865951036335320477151972874294162265218726997263759263749039825\
87103582991403837850066021697408535762787692808193343731611764585329863987155\
5349554311062487431174668071254714314915840000000*Pi^12 - 
   21401997270865596992279697421183727360297846088931552060953287352260674398\
39415362921012507384708270600510137796985994560586276566290728110618142865104\
83970858078348079857059283081828101857652886548023256000847335741310728379936\
17880546436710400000000*Pi^14 + 686683544324041455717717584093035162539637838\
70140379440320591630965809921301330709336804442953706286793929127347406838794\
91091137677970000387923251583588355590718896510732849940769273704643311107532\
6176481993753827603567227647295786231791616000000000*Pi^16 - 
   12321921270865504001688455181958974637615385928818543885311682856227315613\
92768204403633084581848342156995366456663621156023272636698797730867638295361\
85283472648569308193906194722750256765549997281994840666278811638582661659649\
675605154201600000000000*Pi^18 + 11912625954132592947201488615844759461903653\
39152246053696472454725490952727996327122191621222577976162938796811288408161\
93907033837825099926941011484249201911857916265443121630688593607459124904759\
710147730733324379654848074890160701440000000000000000*Pi^20 - 
   49699761858313031273239392262643058433810239571564351317570758071825745110\
35066360287024868394924778735336620223921864046255649106627734423023899320218\
13328064105179940630253651170068948632075017525457207126447857124329743865084\
53841000000000000000000*Pi^22 + 393384684894185843443818641065864685458393699\
51661327369194598442239131624867629973902548670031689576809651783397485953893\
30492541387538863966792524468857820378758805175985626287937501797161017607497\
355736474783434662045366028955557405948638916015625*Pi^24)/
  (59884103553081342039121361526506502651145884114047575387541312663167700559\
44087660075547146387389602322756495157033798814494028928263160993392957446484\
71689970510363450988721462685846087774261235108257350162436909315497400906486\
87094955058437828703450692492453062223953627598437028241602510848000000000000\
000000000000*Pi^24), (4155592104801418963566587773213936687218051768621143543\
88083331478938869617112362870368567008994556143068035326807917036815143277950\
64450298606862497502590639485501792767452525760659478340203677499174009456233\
2769195602378472749958190442731556974828057526272 - 
   24223587895284977857755807818739604219965417721698289465826769895262573827\
42482568769601599801850834329582529670270119845627236430098203958988571443379\
86574376452583851512362723529261884912824025435212492597085203273197882449837\
59775436614387279920901650382848*Pi^2 + 6337334372833575235793401283292608980\
04761911172782115017320044365532541597376094635346707819556826976205648539128\
65296186146513267853150136089433349415561591294243887517655434627640368693008\
9772965874574908575527500642009985144862539924684377131821954813132800*Pi^4 - 
   97365488006251094746683109024003476329272464055769907394490038776663371265\
02318907526396496604651401177964545185808629523453096873073166039610103996349\
73637131919005215003865233794723976897439376804455994671828056226484510431175\
2746310396239118442361778077696000*Pi^6 + 97172567076836711374192120701091646\
72249248821525292799805986134635498259390929683784855713334454932357318512764\
53593662783551416078255590094805740044338092611642680783433588632944805156050\
83227561659809023986783165689555492254502774847224137117255038140416000000*
    Pi^8 - 660506628965178652864392260126746401486369494414705020060625200786\
04673409718628505730424061689302289514262413712505917340454209781933050238361\
86622873862760357648365936683251371334609031795828651234583225285407634176559\
20742795808281374802970565953374388224000000*Pi^10 + 
   31212332975923192627037195064502371136211389258482471119427077762298064278\
42074472388821817719242128604750944293770633117000176477959772358387037259700\
71346576592521902873906600580428951006859690268427275653532926680970530334394\
2292705339492929277566700748800000000*Pi^12 - 1026267325215962788714409884255\
80456811212245112998733610332376711240795635602147816919420778558963773721724\
41731790507709276873293366818861266484226613296049369992150467501939599326852\
79077706700635831375017247369942480582877359229139975738391693152695091200000\
0000*Pi^14 + 2300619831623347715866763715476051343175304231530793893426280761\
99080826276879925586004718872373839029165004986362299925119314724901296724902\
81483268075496866704076937214619972533756591616875822684943774623162520427743\
875353696911509655335120785289248768000000000000*Pi^16 - 
   33406270749072448171056826492766076962872867572283237929886576404391482155\
74783337991174693012861459456358391247794956363560544712608893118373419424903\
99740154308718332821400875907915763656546370118848191090406212372785106300212\
26036479788760052129385676800000000000*Pi^18 + 282071634181219525510882145026\
78716017526680394655526122634152175089927686868026826731543714023697662590495\
05196391981035882647604625155050728509737652105187614038866992431994796128784\
37973117802449699542212308795828290154600942550377389347494940246016000000000\
00000*Pi^20 - 108502841702375936190243025451326865889534184252474152963018386\
23917590536811164979355754983128701291757729771093653814121366593079878081941\
65659565474725223979841412001743547722933632500752183397978360958591532959860\
2501857039473519974935231994138600000000000000000*Pi^22 + 
   84221896148202675418029412851053050262101627085928145076845341313327077924\
47430844386668640184489486390219870538199082959074221942389843590811799584759\
08460874974977626045103034357934846559450435659060918588788993976692129260004\
916046808542694877688884735107421875*Pi^24)/(71141881270414595408805314788816\
46435279112508341812379607784816745675221898447393882291273464796028622079782\
60692811886333085753655482933078766809523363189771670410555697944464122338134\
14801360392200044498263815002772366409577639867021466947358562305660736637046\
07433806543680249481307222090077799792928358400000000000000000000000000*
   Pi^25)}


==> anc/O(2N)+A/Z_Nf7.txt <==
{1/(96096*Pi), 3003/17179869184 - 551461/(319653734400*Pi^2), 
 -1741843/(3222109642752000*Pi^3) + 4523568883/(82587108373010841600*Pi), 
 42988941/590295810358705651712 + 23674507/(25983092159152128000*Pi^4) - 
  17011223637771023/(20973452052164322244165632000*Pi^2), 
 1579958089/(3928643534463801753600000*Pi^5) - 
  21088484993417143021/(52508163155808812717673346498560000*Pi^3) + 
  20750871177590540791/(567517105308632354407038082822963200*Pi), 
 383037965245/10141204801825835211973625643008 - 
  63239011201/(237604360964370730057728000000*Pi^6) + 
  13387927910812366959469/(19721965265648530903837691012033858764800*Pi^4) - 
  1410964268390711808980393497675733/
   (3215305945933774890992594722522142859329921875968000*Pi^2), 
 -1399775240537/(9314090949803332618262937600000000*Pi^7) + 
  85953460824489260699657473/
   (212602785563691163143370309109724997484544000000*Pi^5) - 
  99039840139099926288454801809488447/
   (367831000214823847529552836256533143107343062610739200000*Pi^3) + 
  977206070223277133458537124263504337/
   (41963637107361232829224325478680611033293056690109598924800*Pi), 
 15097808058423347/696898287454081973172991196020261297061888 + 
  857320852177/(16690850982047572051927184179200000000*Pi^8) - 
  7529424788895190084343648279/
   (28288076235962491403204279848903569265303486464000000*Pi^6) + 
  2902424745774963589587292542961119275191/
   (6362475803395868241395983683523405605607783010035486949376000000*Pi^4) - 
  95157199577572924512817535049125131863327935761/
   (369744302479769907667749131803958913833099084481754463124514890842112000*
    Pi^2), 10504003399999/(280406296498399210472376694210560000000000*Pi^9) - 
  5590269638609764403977941236363/
   (28889570067506114904619781378322360948628886913024000000000*Pi^7) + 
  43149206397109335127282565244798380612443/
   (133467546474695597141673153940635851212122617866733609476423680000000*
    Pi^5) - 1043875708964536246366305769602112886547149456574870983783/
   (5840102086530286983399307745994065778596901323199620259614009360383806592\
253952000000*Pi^3) + 25016429505113054535352797566536433802356512997/
   (1669005345900301458431896749804189433868530598748767819644352711746387968\
000*Pi), 157624445373772246749/
   11972621413014756705924586149611790497021399392059392 - 
  21881046027671/(3140550520782071157290618975158272000000000000*Pi^10) + 
  2131242999119392491111148775837/
   (33918347643394765526637735047211025709617804883263488000000000*Pi^8) - 
  3109512461192888770264062382481299031204730197/(146884771986703796131131272\
75998009206277488039564060576986959970304000000000*Pi^6) + 
  1138242944702925361957063914545793411737056350188373202506253/
   (3741403000714763053044932514393638300400318863694604723119118956636281855\
261571809280000000*Pi^4) - 
  11814853132160521164074941152208290415686824657346799784725440091/
   (7446951944157040771519467099801231011559195313766411123862806295951629938\
3754329128173568000000*Pi^2), 
 -4922702258317/(703483316655183939233098650435452928000000000000*Pi^11) + 
  15771401534779719218505994418551819/
   (267705307344163262186162053143019629956757871533840735928320000000000*
    Pi^9) - 48443134073686921594750238592940210660124714031787/
   (2667742380229680430680249058770035869177374417328401654239602531028969717\
76000000000*Pi^7) + 
  33908918409473510919451872913492844543849640474645653379834319/
   (1406871636873988188308109788751538954364096249447987225763345085787948378\
46475827880919040000000*Pi^5) - 
  403236560354511563032644695276715578676506386146447251300610476677313863/
   (3377958953715261335991893336097133060197801750416817904571665030325201772\
297027841080507637402624327680000*Pi^3) + 
  278399183996492386614858483830037261214757277330304710001/
   (2839822339603754118891793112849442714849448684808511921331138474630917280\
1125766857060515840*Pi), 3416822173138452697309145/
   411376139330301510538742295639337626245683966408394965837152256 + 
  2772811475999/(4297643534475305519678566300842039705600000000000000*
    Pi^12) - 23613887664914516954908844683348913/
   (2453154089117423348033194086983307154512835768237376925597696000000000000*
    Pi^10) + 258921079620711858927107591702122988047502225420987/
   (4568328573279798705078394063882958720839957921133176454395168009891770846\
412800000000000*Pi^8) - 
  1472342693199637290965759153230490158900483962799081552338978603349/
   (9328436840375951057112272159930884227741481329899810850839854246107629429\
009509397670909286809600000000*Pi^6) + 64454362180179081642534330237473176972\
7356901550362891588475581054600490744879172199/(31506448501430967514016241375\
55084202267032433888671708142884309286279829288639876529626425999504029044153\
023201280000000*Pi^4) - 
  244536482407614151975116357966481267991234120319514435909598002726721877668\
63/(2417784564446160077533692255880201194689063066212715909488585357472660328\
00358101253692708979033268797046784000000*Pi^2), 
 608083982359379/(582416651792093404026839305090113220902912000000000000000*
    Pi^13) - 23856485688833516846215852913220901/(183539625776882524176734521\
1637713207101101416883673100609126400000000000000*Pi^11) + 
  5879305592494193611311321274155014451018252711350969/
   (9245447110723283779319585232915130226101779026248687157378723276577243398\
5634304000000000000*Pi^9) - 
  50937265644506408258144238646817078542012646896127868406799912409071489/
   (3361595499797877722940978395552693440308920212042695838208649876127345341\
03786680654468887059470745600000000000*Pi^7) + 264635088406861158852405675336\
616471862067706679425227574094300989674458554880243104127/
   (1513821837596755127113452365612466857505263743834828982328493052925871732\
376605687874954905164241695875134644587751014400000000*Pi^5) - 
  121690222674974782969479695492308741332048063741966748638605598327191838518\
06903637573689/(1512925618695099763897379895735105801649932129511521190413895\
71843738100199334288948105144817956176564556624106210354790400000000*Pi^3) + 
  271090219146556072783749432573552558058652033333098469797320956784692137/
   (4166731233163854689371760398274575064156111742059423024575162809775558693\
0189141429379132302539709182526881792000*Pi), 
 38016190229816018735320360925/
   7067388259113537318333190002971674063309935587502475832486424805170479104 \
- 3437570191623767/
   (118719810301300319476830923949568678948849582080000000000000000*Pi^14) + 
  143706426591497960656446164444340722101/(1645090627227303720219359549085760\
62042433377493210581803012827643904000000000000000*Pi^12) - 
  17084379525025765486802871172882763513582646574171273011859/
   (1832880185928413677483981574461988257594287272158146697168232663219295516\
397609172210810880000000000000*Pi^10) + 
  112848137743137360556067719865647510722363044202848235785034611583442180548\
37/(2442151261483241043937846124836679114029840535025199038469848043832280336\
86635385573139126811753769814982656000000000000*Pi^8) - 
  226188848820246600293793439020304337419980954480461257836295962787084537438\
64342936878989991/(1963875014626920039383773300099590804374148633821948299458\
82472358852169492524105245742749864995009509202867388511103997706240000000000*
    Pi^6) + 10775036305421361765645858386210619446887016177200486750301761878\
131532015615949265630159713884499/(774966366968258908565000033355615851656581\
07935513843531918288378312272946470804210698606320336896892920119846756458617\
811156351320064000000*Pi^4) - 35112147984060781929014626707052161788368578105\
93520142772020254995061409051980477907943258076344749/
   (5316649346706291916199359278649131227575242420840062159316880748244736729\
3475201082812998694119895900368978091420259248803125325612449792000000*Pi^2), 
 (-19465062552996363198417073967150801793501421000800409490217696425812410071\
79744402148431574773945210271807763831913961728862473118470038381336883025171\
77808766720016384 + 335994510106805628423146683246195565724129974363337888845\
25537881119002965577034955531399900347073300100581888331296998267946144409049\
50782854330641871430731086325350400*Pi^2 - 2385487358498906849210013919941195\
76093100694537611264959802959900539735084413537416184838032740287472804169909\
99274920373355817311868699429929210608331319305008316416000*Pi^4 + 
   88501793085773023247580194322645136895452869191762745372441194088792179206\
27382258178767669335720976021712351991537506152889531823405937139255353418973\
0390878034329600000*Pi^6 - 17966348652227052360973783786179100808913064343461\
43434048989856079936114574263610246646282293411909071235359887260571667795606\
49123139735073179421155790916239228928000000*Pi^8 + 
   18833709906622147482207889396766137539229092168260756026616392101038008916\
18019823150628699771601581908274762812485635899776111057352051874538524500957\
52431345336320000000*Pi^10 - 821701177853776985087521339848485002797610408315\
27731365498943115687186072238027237255856197672403942360418428452110545785485\
440245173422185062608641607885078528000000000*Pi^12 + 
   65699111904294091932849685264240252358575287665034903366708510994848652113\
48928992327428081584407054652917993904393944060459768078431461022013098919463\
841629998779296875*Pi^14)/(15029682524810108084437953037911848343604078169147\
97836426886114935534557605932288654026468304110383188782171678226251038557036\
96623641504580181769875570630096573217925449173470670480917839110524108800000\
0000000000000*Pi^15), 3449885427088252194646756415540355/97133444611286453545\
9730953411759453321203419526069760625906204869452142602604249088 - 
  58415469620835823/
   (21444786726040961388250086384336808925774915869605888000000000000000000*
    Pi^16) - 53229189097145381190465583200035556743/
   (1560082872192210918702232451490122660428774921179774154831566639933639622\
6560000000000000000*Pi^14) + 
  253862813556143425358004005402398048473636638010300442252828579/
   (3305003567968010971196774856940117123732612283676486220749418581695978829\
48225347611162175399264256000000000000000*Pi^12) - 
  675132834749773829069714560320015116606894557360955211741836341140242459994\
53/(8436925650859421769323798427780662506234015447266812420295373868021617708\
202402667043201403414551759157697466859520000000000000*Pi^10) + 
  536772582844027871829310093295094587045677297210402407788530073422369608521\
0075594526977105297/(14821890129833703663089729221617076136978413894435980876\
09477950421057796208076842454649120069129789658019914311422043481355866603520\
00000000000*Pi^8) - 832437666454511343227478185610787729331509876531463096089\
9109508719543482295762595121378482111115222416521423/
   (9968391960847632051474140491990548731588610526564797217849835988882318369\
74172265573751594445682663243989188135474807191361724235573790652097363968000\
00000000*Pi^6) + 303966947583863509242951978413877717075753792329592353138450\
34455904680333702592929537583173683553813128509344093329369639/
   (3184510093884033804443188056834533533161790998833710781261592339969259457\
71088127388902284062370139496638388367684529205868517080009922339020939734434\
397674610360320000000*Pi^4) - 11924202801444818681728661267735081450676536110\
208432221602514530972305927088541583753988623061944297294801/
   (2715930508849478571357103553093784096849046387310094233327159900421369787\
78080915758797694172123083578522121463030264564854704523914631629528449731788\
800000*Pi^2), (48714569549533751542895382966410617392891827312868401052390642\
09778257857388427352750010001503574465577937765348832555675056706257965156702\
8330832692992496848756715264266496406382962321903321088 - 
   11139540804053276530057080892605457550600662252391340171393370550965285853\
80500106046876979514394040442788569848229030993120643854394013708094480369970\
296444006873923136425680064880037650130534400*Pi^2 + 
   10815272682091930821695342349696595291155092424277976833845061884218116367\
61229523426895570408460811309288031333837441815703003361126189010015890418334\
1543899626097696339583505819917724776660992000*Pi^4 - 
   57399496465529619267657740763201988272722167529892285358031380657480558676\
23508509945135571091676629858577963140025294569064712047207504462729280673480\
1366473183930558618950828029809459304857600000*Pi^6 + 
   17874562523839718878065964488741870087806663210382354668702607981015478598\
05838021133601646452202701959115299110143572857702673232825206282551503636647\
78670401328595231432387198084556452265984000000*Pi^8 - 
   32464181458460218685477638156171854623064328873540239036548284690360576614\
84999185772444748808373765532541669847415898321959464949526037905469920555884\
98486735216546518151038861254227992248320000000*Pi^10 + 
   31722443417772805963101267463407153023443789758227743656546158560641032651\
08638067580663645866666927626089211191343566370464633787884584923559636609965\
90000061260115173454858197281777123328000000000*Pi^12 - 
   13292145490161937784524329530764283850189798863246927522535198613009671735\
22971494163084093987715337488301326821983892391125844213168759332869972290755\
89934062855750718514953246740968243200000000000*Pi^14 + 
   10530581914767391695428851357625803785227326005029805801598248516301780630\
65401592147248254797801939563465828107874083715834087375879121168176655956664\
1600791098731337379964062883742574920654296875*Pi^16)/
  (35488285470630068436154630857466123273734756767110264295386377050929046362\
54380788844233703063321016985866228294091637548312663731331312326823695504729\
94135803539925795486843428471198412551995466852715557444048032528802010921697\
2800000000000000000000*Pi^17), 
 (357474325687369115998681476689583754449/83436993590660550093555535397248129\
47666814540455674882605631280555545803830627148527195652096 + 
   11457803563625765609/(7621763132924638223535924035478426383006082098936194\
00704000000000000000000000*Pi^18) - 
   86065546647686090984673027274139537960226871/(3170288086902213189800530227\
18171998169180552302721209370956185287506721910869196800000000000000000000*
     Pi^16) + 
   1178673115690399858774225723797580334559301037947742047701488768797/
    (117533330084934718480332794688470110782288853859051285338983803462732006\
1689669738583157596047073129529344000000000000000000*Pi^14) + 
   14420646256054717722786980906100081668900737190240262819844132216829399469\
110589034350671/(137244457288130158369195595327490681729117809507749772106708\
21155152151657594328472317697822825615445534768755301728146620940288000000000\
00000000*Pi^12) - 94007061283003175889177716519850846740982886879207026732162\
51245941841445937834725288108871335870610339501/(7912922273384948526707949384\
69054139723258499334119568333233534985922458774479940755661642406034837529116\
88508753146949506214230130665913533333504000000000000000*Pi^10) + 
   14588861541285188214849135499975869208625912592817401468038188407270160081\
162362780935656236615133338324018614097621091/(289965468178557459893226625029\
84792943173091653844649291806316751691124536060720654599801276209025274958367\
373006311266461326302154297423292312756213815391027200000000000000*Pi^8) - 
   33432998111255578450964756606045797197107453235774787863656201899876158274\
447544019248401905330466969529254435113217720983876631184398819963/
    (306932666323546343625631869341509681688378762222001794119451391718015393\
71926885885725402228411205031712072601987743152620596951459648411730757132247\
648890444684018176403951656632320000000000000*Pi^6) + 
   47896380381073032369919357720421665317384011615724641506298649063230374618\
94999426986880503092344756505222449028428575332176135066835805763/
    (402507336516321835754789167895658063860715164261142829898159918821274714\
98990327582905663009833121711794345911142788052808092424741270843725341420259\
50297866555234668728421731585228800000000000*Pi^4) - 
   14305076139900621701005585952806299452802070214574828525673394795026619121\
29803530453904931336383947572720878134912673085905697/
    (268516181281822057878973324096136561042196399711314094791153705053528445\
82125594316883386211937621194675011162940036178104439552815398518816978055736\
24986778524810283341525811200000*Pi^2))/18, 
 (-11094400307586268052016600919934461635860501007858354941235662163518656677\
69090769933689242134309141688025393655098850099419236112151498044682385066450\
64808871185348222060582327476980173940151175539706548852864873287122944 + 
   32490741443413642494710251532246668430913826521637280538814761532760132855\
61868196547840796287614056893530920363036089671750761421726455847572207573076\
143348314818427279766725041736816894635078265339830169054391847438254080*
    Pi^2 - 413609349168647083041790524989370313140259357528414089123180451116\
08806844449346971196427076499925575068182244752119290071006276407006240789036\
47100264088995600917361601058264997139979862545841963940113306487889646845952\
0000*Pi^4 + 29691892479447022234573121766163790889458266222710112043609481823\
11773424488931384860981089470823830119547359239730503948269810227714777552244\
98704799624266310301645171034505789152606497453033487762998158799115816796160\
000000*Pi^6 - 130749091071522437355664118743442646098820122560940730030779494\
74590393173542955453733808986888240099243987757004404863724951180318319371591\
40268388882289935168714563778727000930834141005231053573046360913517070268760\
064000000*Pi^8 + 359904467385994132846825733141480760869708370684311462039725\
20530522384094021566892912109313571948951194378162056398365520609875831473216\
81137977369514270560890807048944774760531833377162241859111993140087726641428\
561920000000*Pi^10 - 60173708939909313846192398814500362730717081274218417193\
57482997580404216409359274367564141380517787948063553245977565893084107790228\
70528575207541546322811806912341910466491591193240042518433507462926336886295\
3583411200000000*Pi^12 + 5570198594588812705660385885428836654931935514262179\
55592311269705901582815210345047528285474827933625875575430410681560220941145\
65576146694439054096531055777787310606034690458433253982208266748547693182150\
89316167680000000000*Pi^14 - 226072322972553635756082099218228927739235820326\
78526639826138320245191751475098936485218902553795707721806342776542575245795\
73721815359068247368971403888129346484127264480138350033333369184330753911120\
249600112640000000000000*Pi^16 + 17776897124704596705108634619488637153975930\
52463482671906583880849261747295089360813077163022977870259999905521140694031\
81706026784655474342681427520704859983746447536925606528765167307745116513423\
464034523524456024169921875*Pi^18)/(87495542138141839751324519695392299699589\
52407317702950397221208399854479569981035392524673692849717171807578855287251\
77309822181242843252664206188956145537232393058267375818974738549145974304100\
36544069268715898161551418017492974896209597378076957973083880161280000000000\
000000000000*Pi^19), (4627090521823261391232525117299725899808495/14334366349\
93794694756763059563804337997853118230175702335993024616826797555303005043761\
59569382855409664 - 792004448470256391833/(3269772968487707836160384383655615\
21475624764963770212275139379200000000000000000000000*Pi^20) + 
   1636925835353583416521420886535824956774169296739/
    (248742268225066842646420344653685125892708201486211141286616484290918750\
52232857755366457344000000000000000000000*Pi^18) - 
   1852927901523655004185946639150945746967514429341600752484594712540757/
    (286611325198605863515202065685629667140549300817863404448006174275737599\
4785566223833017855207935949477048116838400000000000000000000*Pi^16) + 
   24266417265281691288431449732341619480331523529371296272385361145198282906\
7396884201811347/(11461141645302435914188420137421546779774432895219168753321\
45474665607073959552828677195709448261765872034186910122926199383707944484864\
00000000000000000*Pi^14) + 87952687005183429116352990643483567428797806328851\
8702187641954022957402114359664567539704657138902881505471515649/
    (976599469231382942423725422783148557324109511697796851979153394793359381\
51709337601497112548233397291985547634302723079734051942231944754947329473809\
590360473600000000000000000*Pi^12) - 1975032698385778120852018822744966549368\
34085387750552013860775384558872521056438289508028221737608557697518881301861\
160947/(182568345720327781026973561732104882937952415948005887009991906250659\
83507990090710784016242529592492972360024092667721850156595998080480716349863\
54159661060341356298240000000000000000*Pi^10) + 22867207408508426926820141454\
07232937106417735642815395666982896680718322067575280386794932077066601657156\
30028786614896404131242921268891032119873/(5326313647806123362864261452539251\
62335546901870593863244038962821288499286813875409252745288574139586856019687\
26589634020076239515663952688890577375213414876941504429155854025748609248306\
5544704000000000000*Pi^8) - 1662128564470303346928041331741798788506249553367\
32878688941600899369949656317095249396244507807150835757691519624369784397510\
867777788438199040834607987973/(189176163115621010643229639345737858005897374\
34771729991572493622647568052471072821045124124881772919728823277570755794634\
78836765678878451807684868238713844817497673316146566236526368288730831289266\
99520000000000000*Pi^6) + 468532393735812641846353650435561194460717352371964\
66166923633866253318322984553307026313459762147333546849875028004837310570792\
2575801493496993442646454991311421/(50780655902506819526713533558581908509635\
38799541121260409130083456522685503796294532144662194236596610259934354518243\
02989254611602265078754204169219838829063687822706068853574806855042013575065\
526905404496281600000000000*Pi^4) - 50642571908256456147899910219079472641957\
79610344074916881909654397579968560082797972116162059719033744320244161551678\
02666842351911307133757/(1255118959288459048664255888534982963327803126473349\
86454305027720443531144845051422015426507097970029723562146835616822773907436\
1638142808486730322662096493735360412732153675701842717015084630016000000*
     Pi^2))/20}


==> anc/O(2N)+A/Z_Nf7over2.txt <==
{5/8192, -927/16777216 + 1/(5760*Pi), -1803/17179869184 + 
  5191/(15744368640*Pi), -49645397/4503599627370496 + 121/(3251404800*Pi^2) + 
  734707/(32244466974720*Pi), -1028941963/73786976294838206464 + 
  118213/(3222896482713600*Pi^2) + 54110629/(1683935043287777280*Pi), 
 49543454355/18889465931478580854784 + 53/(11236854988800*Pi^3) - 
  251469887/(44619325896998780928*Pi^2) - 12020685661291961/
   (1736157829595353066304962560*Pi), 
 533345374003/77371252455336267181195264 + 
  87584759/(18582447624170766336000*Pi^3) - 
  382061267603/(19418330630373869459865600*Pi^2) - 
  135283523042517699071/(8524081227400382636622705139384320*Pi), 
 31528314047127433/40564819207303340847894502572032 + 
  39121/(63429799040778240000*Pi^4) + 1547891727589/
   (1484217256637767448788992000*Pi^3) - 158636839971836332037/
   (68069831699460379689933806323630080*Pi^2) - 
  2390108236812574433959/(1309298876528698772985247509409431552*Pi), 
 (90090775331849938458394459706962688868352 + 
   219348047690956141462493836712012068945920*Pi - 
   324032626071912252431519058267128777932800*Pi^2 - 
   303746381955333603125593983160897712947200*Pi^3 + 
   121517664067454154795119838139866307693125*Pi^4)/
  (125336249259746340882929561927875491896998821868370657280000*Pi^4), 
 -141537138755566275267/680564733841876926926749214863536422912 + 
  115441/(1826778212374413312000000*Pi^5) - 
  416963943999671/(2633120150655930475547574927360000*Pi^4) - 
  824424390327710736724411/(1962371564097403394005163715742666850304000*
    Pi^3) + 731269190143062747011998189/
   (1283347525356798740345661515574929091094118400*Pi^2) + 
  566611105275813350648903853905773/
   (1091725401911644524847713754598074378806028664832000*Pi), 
 -416586693505624170515/696898287454081973172991196020261297061888 + 
  8291369497/(362514356405864554107292876800000*Pi^5) - 
  2636885993823293/(3055823705507895847888812289032192000*Pi^4) - 
  230617663321590259092538020647/
   (491371308877424493700397745237117787720843788288000*Pi^3) + 
  21272713632142063484886091/(9270884415981389136606401354135642957886259200*
    Pi^2) + 7555203778082960765529837532901874967/
   (6179005072840746616564002267560424147493561995529656729600*Pi), 
 -12837916410271399692379407/
   182687704666362864775460604089535377456991567872 + 
  19740169/(3093539295963326479073280000000*Pi^6) + 
  174303823601009/(8425984482098977521752239767552000000*Pi^5) - 
  9373926344106873705793376273/
   (135774761632922935116230552948165265825705492480000*Pi^4) - 
  6037677815619500103677985073379/
   (41930351690873556795767274260234051218845336600576000*Pi^3) + 
  71366369222679279890099889056087165050589/
   (360741456572601661090982120787978402394434427598825230172160000*Pi^2) + 
  7355632312254412945960414510008350291711/
   (42182007963926163569076922146545828846889383222815789940736000*Pi), 
 -256889848405933341768830583/
   2993155353253689176481146537402947624255349848014848 + 
  3522861935387/(438497365508533764648181463777280000000*Pi^6) + 
  74870595919268519/(1848162177091175408803153672406669721600000*Pi^5) - 
  407487847483782524697362113233403/
   (4856792636353884083653723377562910152678855338444718080000*Pi^4) - 
  543171157307803950067782203212549/
   (2576200807887271329531941330548780106885857480739389440000*Pi^3) + 
  14364369726007810705371680446428427909244694953/
   (62799081703163505561594027401762255564807315013743405440486437027840000*
    Pi^2) + 302802412326506611521012597209768864119909/
   (1373581161730920449532565631242401133907028363761195130998174515200*Pi), 
 1860590520622898347011106863/
   95780971304118053647396689196894323976171195136475136 + 
  9944383/(17818786344748760519462092800000000*Pi^7) - 
  11406573731353421/(4756299720455230831478704303987752960000000*Pi^6) - 
  2616763873682537935377882745757/
   (301094111397169900913752874217851293495084500123648000000*Pi^5) + 
  13875846674242693479428579048050043/
   (580224826956410685193831486172848999573367251099528986624000*Pi^4) + 
  70557111697876886516863744653122403983164171559/
   (1732597234319820446625466913604493796373648626311744731744821890252800000*
    Pi^3) - 1716718654539157375077157984325898323468476660969799/
   (2923791272724992736802619848567593526285556998101196971377442136950571008\
0000*Pi^2) - 305434787798769830726153809338882897245125191986917/
   (6479568700793923433749156602631162011230398160799716181884836354726035456\
000*Pi), 182785540953157166266140301145/
   3138550867693340381917894711603833208051177722232017256448 - 
  6494703475339/(123761496441128569734302736336499507200000000*Pi^7) - 
  141040282860162131/(7527060503062241664943753138528982138880000000*Pi^6) - 
  3666935025429958146711570262475366317/
   (980108524884431974295855223549599369466837293466685620092928000000*
    Pi^5) + 562737503087506774859147562900250573/
   (3961001485355763610923222945606649170420853767506117882019840000*Pi^4) + 
  461607906270072627407779655793897916768423629005191/
   (9672827004427940940802094707683020982097031486107271452132115400354063974\
400000*Pi^3) - 7862134301407399911719536944936022516881351189280001/
   (3111372548104525604151995772969812467815093125508787490796010581501595877\
3760000*Pi^2) - 68750515504396093253629493930013818262533214959769337/
   (6146867646357504182910883858475518701956476245161537767204511542469741993\
00096000*Pi), 23201713276353264803881525608219675/
   3291009114642412084309938365114701009965471731267159726697218048 + 
  381713387/(8046678812707024270420769714995200000000*Pi^8) + 
  227368598169017/(903985207475612356819225254382157168640000000*Pi^7) - 
  272348280461555489503452433528171/
   (267082520573745588906535349546202811381879754989680721920000000*Pi^6) - 
  188181519751630835331761649482823127/
   (46080400802647306780484653301872807820663057323686229337702400000*Pi^5) + 
  23653394494848497344186138664370919125108635823233/
   (3159545620572677487473475086517808085087415463477850980029496045638097305\
600000*Pi^4) + 3400729539035958594247112190270370918005225479522709301/
   (1910559593777710133843334987382069979013170819968821844298109421228334086\
77642240000*Pi^3) - 
  9503795587179957863667702356499607984944973338901274394110363/
   (4990254621934988559353945977719672962241812042822559859982265625031793457\
64013330923520000*Pi^2) - 
  128071503773716230030838085234623669256046125710492967/
   (7081191528603844818713338204963797544653860634426091507819597296925142775\
937105920*Pi), (5211635696320990205588917565837814331303192742098989740116181\
093952495952221610818505531678844256256 + 48308045747957230994638728155787708\
506260318320636603900408802978396167307614370348633214701723975680*Pi - 
   10998539214943140856428735753525699831295221099342782568198130252455252576\
7946707827172325216747520000*Pi^2 - 55683395798391356175775386001866653981758\
7693214449081892209319229346866799252299787359956838121472000*Pi^3 + 
   78189039360149309216381839153156198773838390701728063823854146666984146509\
4780602293905459404341248000*Pi^4 + 19911123865124062620720412457003595087050\
60946200202206906388123876534239343191356994451922999050240000*Pi^5 - 
   18928807283979489177143665561054996409590398731621114648861980135011270343\
85848934800228909842432000000*Pi^6 - 1854259549598227616901648408751123468901\
408152526231613038858911042674930261870152313880420810752000000*Pi^7 + 
   71169222006875395088518086482494360871435028852346676003278984936752038398\
3435842934397145103107421875*Pi^8)/(84145266028673896418949892575707298571638\
69299122121966221016546942057003455334952440281497701376395369684163566261057\
7752064000000000*Pi^8), -108721368149601238705596574963414143437/
   55213970774324510299478046898216203619608871777363092441300193790394368 + 
  7636531543/(2085699148253660690893063510126755840000000000*Pi^9) - 
  1165968779594291837/(48112262306350031099575534178828921692225536000000000*
    Pi^8) - 257446621562539070243094200334294493/
   (2487585230022220515428357722845369288985917487593487069505126400000000*
    Pi^7) + 1302666318483092446004914311471261732923/
   (2747719003380895726552163294806713282976753312542621431931988869120000000*
    Pi^6) + 1114532830884575573805296610636691498496320862610446587/
   (1068189293949196637532992372370217414392225699622074988451508117496673978\
988625920000000*Pi^5) - 
  59558965380279649685707553366915962296564262164481666844909/
   (1971253446506695680865740013962281522498049014505667179249100477907422655\
2728887230464000000*Pi^4) - 
  21833157052508201085270151392084161548134103313357543993637982095676639/
   (5194166876737779780921508385676449450413946462976480201949224083249987604\
903457275167816070620774400000*Pi^3) + 
  770021853413882320374027454161412780995563780027957746362728346743/
   (1227059058540549051167277403891578500175054686432149149755209195527817727\
38171896963075082813440000*Pi^2) + 
  948126475754851072499705979998805488844791271764180513781261439421269/
   (2017388389537511217623305735291939563403467410020360566324905169403581609\
24364364389640420236197888000*Pi), 
 (-26271038002189558094387177614580109942544082552730720139821546876056695654\
82927786753197596207005794003608248929746944 - 438651727636817669493739238244\
89838749293255474693686200308062856638422724539849645388684738528192021620228\
2575813672960*Pi + 7027120176162102408158506090678612075287692195134969584732\
210175194287200781035984399921367979108893613675310900838400*Pi^2 + 
   67511755546585506248661588621529743761713380038692566105555890566022419606\
09455678868215510013727104286125007510175744000*Pi^3 + 
   85898608771122605240337749644473647840579930229428131307160960123691227522\
4942537612509438532095603834259010274459648000*Pi^4 - 
   32224670177204538604585815626146357957178258718892141966137784847518245387\
696317038759934374139405696820595604827668480000*Pi^5 - 
   86308146231290414236632422906470476181613966307788709143571901877994788639\
14366882131124322351038449963085770365337600000*Pi^6 + 
   47824576359392169025879846122434343131084858811010184734220479615099749496\
216685753181445882671570671889769713106944000000*Pi^7 + 
   19017967657227099667179848336311058506595594863742630360667551094916411953\
641166754690105885683451762640965088743680000000*Pi^8 - 
   10299860182184798379539237477466860997556597348897108642916766879759521744\
532620798936136081282992235633201306556259765625*Pi^9)/
  (17024838463301098730900692937267540563605639075152154458047494908786619904\
71988796087046158118578692427668182629104887803517435029384063221801943040000\
000000*Pi^9), (-55511093501187940165006136127729092567879095/3705346855594118\
253554271520278013051304639509300498049262642688253220148477952 + 
   1610941419487/(294333863801556596698829122549087784140800000000000*
     Pi^10) + 1401413411510761919/
    (32331440269867220898914758968173035377175560192000000000*Pi^9) - 
   86418268114065711288433599753709665553/(4413175204877820972011140868945512\
74820413649638985354026765464371200000000*Pi^8) - 
   1003254390831810132130392493431081634895893/(76776104939908176976346174264\
2984289417485266382709178218999693036224512000000*Pi^7) + 
   13046589470546952839147142130829341180264191836086206374857/
    (483915386702040857521746336500645373937623655345590899568256013420813232\
6573432687820800000000*Pi^6) + 
   22973595810148191279350602984087150781923876392637756255811453981/
    (183557254488446697875871453657886103625207370036900558866150791179716945\
1691893057732409819136000000*Pi^5) - 
   5596555244338766146710499229228810860043861570602556693478885438530390347/
    (338286666704806351856466402143895925657620047370306709844679661298385797\
381009091641738858594565724569600000*Pi^4) - 
   29623689749962280957443382043529290309966797076795488919587037867779831177\
63/(6859033070846368789572357499910773410179034823412028852162604589362619294\
1733858168554046169646903255367680000*Pi^3) + 1658108272384721919893667931864\
1176931608847480095283231684506821107210562996529516639/
    (422288173017622839592683658227392839326425031180805126536458757164317728\
335535600120853273909233661817780575823462400000*Pi^2) + 
   7367786545816771149953005278804961793550257941799447795338932288564800197/
    (187282089578301744096040278484508701898383362307359250025771106476522655\
069892073425079703925718285209829376*Pi))/20, 
 (834669922337599100261769706127695919238574258382639253095615460756711780361\
095301989790881109867292124755420501713208642124151470948352 + 
   13349275844224727813287628294926934046778744230367337579970533544420542726\
563232509320622349888023614437834373305709016328354659093708800*Pi - 
   29767080472377070947737374941013177000016655353651050741174545108559499584\
254955766830370260397538886206539796728073677840268457829990400*Pi^2 - 
   27061614213701124897878005025956267701373476362152398044787377316432962447\
4933264923496440195844455701548827939883132161942930721865728000*Pi^3 + 
   40326308992566161057634859035589709544519961333713993415794777279744605941\
9890135714588458548638195664852114834934015803492913142300672000*Pi^4 + 
   20269015083590914806559999678636271515787867920530816901754273214042419444\
51666615020930834140662110286369860736020412327021063543193600000*Pi^5 - 
   23994555035419398583204575307496604673189343358899147978892735977661032697\
53003750808242017858170460559079543312236205115542238081843200000*Pi^6 - 
   61542513069462289731940702434333975498320190116837568109119307812427621654\
43593221347986631286668930390338440250080355944726395879424000000*Pi^7 + 
   54152942836840667231559928632533543691825730529909629451413977395365192657\
36783746557359401678998280692857001364626281248029983899648000000*Pi^8 + 
   53664895352794668575560160791747780716216083884634998512790945517765703534\
23157375866244917284733072420859134370927042083361718272000000000*Pi^9 - 
   20407244982854575328072016015264119146746750647851381735246550158801394997\
52724739451834749481890143247699600472056971509699102283935546875*Pi^10)/
  (23044471171621320969745964997745932152146513450653637105424708618417849055\
60213729570281473174077010145101462940047860070112423862200268987333565839206\
069111073905049600000000000*Pi^10), 
 (143370949110239768455038023337438531414010643205/31082702275611665134711390\
509176302506278509424834232340028998555822468563283335970816 + 
   7109244130447/(16953630554969659969852557458827456366510080000000000000*
     Pi^11) - 47330135377776279023/
    (11850942469827694060402209832697607149161078063104000000000000*Pi^10) - 
   371148368653614302567767437948485625389/(197710249178526379546099110928758\
97111954531503826543860399092803829760000000000*Pi^9) + 
   4756009891770066458051710767152927560641108649/(37147350614125172348235332\
956038151859175607128661000878948081147864686788608000000000*Pi^8) + 
   404463250916573208134305535696561208922516243487091797328580903/
    (124288053655933450580513294272687356809540959441113013699671565277380197\
3745397934047593758720000000000*Pi^7) - 
   445012342415618895461773419913215454642102485216145608667309233490831/
    (288640111537992663475850343447952740228566085235625390805844796114281301\
939646799542305979239497728000000000*Pi^6) - 11260925976984106461426357116032\
0590266236791314822410344400349165433990246467/(41812336764456012384329499630\
06491000485881569859748207694480965018204792737836429747633455754775929328500\
7360000000*Pi^5) + 
   12511572045758447105920197903934999085577419988447541899367957288379500753\
33/(1558907652862800071432952588467525632814934587767869503804683283061381259\
28842142428744883860301878852394680320000*Pi^4) + 
   48273429576533230694893741727346429398160847481632612276167512897231825365\
743739001075184152677/(484786938027142942108370443533637099928651066920996806\
35427963310808590999394366847390835947458293768218720260841059623580467200000\
00*Pi^3) - 114471678162440650249088848194249492928144714060246986862557623498\
9328706536792730544533078511/(75376042915758762973820787941954246174972370069\
19534768286962154233508396614870754458888624402351303312208608914589135090483\
2000000*Pi^2) - 3545466389434275870451354140379222870088482112835944491240527\
733400962047263086670509/(325506098141604043504457318702093294066559892665654\
073728136943233578519068859304841537558545662616371000502730134388736000*Pi))/
  22, (-638620944363135496657128135332579491889117267872170995838845542818059\
67681449344714921207187647567967457756448233100359188465081043074038133497947\
7504 - 1294144388766710094707765395729434826837122711844601272018083756408778\
93718489394241516947462043064241128421593304841314718040630507259668835378973\
900800*Pi + 16259488611396522294594565223249765691748741218259041161542309565\
95049424869913175995113912159991571097297118487215548151833150424689212244032\
8019968000*Pi^2 + 33940141938969735591812770795256037213341273419319952352715\
93997880225650329014876311784063752647258267138124296649980609411616475071671\
168674037760000000*Pi^3 + 158142530858387434768111650941783400349337706063812\
36891438895968886704362543407919057894874190029501791369723692352859079664001\
666864728712492875776000*Pi^4 - 316178604327620816101890422233821207727905710\
33213196658368737333523087125116770154523455132523008424458507300293606387876\
515820149260192691199462604800000*Pi^5 - 331589129103482275417954304605115582\
42554502435431003730727743830230038153274611799660360371541752106356560066337\
21715957430986843309654900838760448000000*Pi^6 + 1212840737135774901240264109\
38592090745410795944302779833237694774440633970771387170992679484449297215388\
233776353943011132426142735058207753140961280000000*Pi^7 + 
   28449993759217940097748950813468593983101088243977301631642922066664073857\
74141166013552348517925469645874742687532881465427904458358537992567940710400\
0000*Pi^8 - 16207467099653281226810972849599602588509115219212913217881599258\
97460459613704852457003067546144767108355214110742293255685587541947956926120\
72243200000000*Pi^9 - 6009207920056781862279767405963674780623998480001052991\
95885273759474093536377284314095755784743235555413566754072480767592432732368\
19009973334480000000000*Pi^10 + 334302054282733692303814843956285226656346223\
07617151059102480890572783066972542051425818005029197056376602653921186893253\
537762340182004325694508056640625*Pi^11)/(51073607720812718434917989666142829\
88760766079696469991141982177000696045668307231731333258847461361744706798721\
48463741300681246118640580963678114594445188719394155606606986053733580800000\
00000000*Pi^11), (33057211233612407195913992616320402616755109459067287/16687\
39871813211001871110707944962589533362908091134976521126256111109160766125429\
7054391304192 + 1624218566625607/
    (52634919566181005128803043988974074133721854771200000000000000*Pi^12) + 
   16741399676291719357/
    (48667870409425730274718408379611506692554827245813760000000000000*
     Pi^11) - 978297328171767475939492192175371106488099/
    (591897035580705134029929674334081457378849982348957539475083880723933822\
976000000000000*Pi^10) - 2310701788512764972651170012604242469610657143867/
    (135923641791108570629087012699461839178797913508055748656106186843282803\
546988216320000000000*Pi^9) + 
   5778901521222547051827016300634141730991238189945851751753382363989/
    (157655319414391667444202072948851767967599354107582189371184031327015682\
299129843028713592186103398400000000000*Pi^8) + 
   120453712476344048852929479626182633079553757619560694976227502937022519/
    (416057402375324144840629719059616997875064297902039863323176922910969639\
867884482732261530714981605048320000000000*Pi^7) - 
   99398340763449810053377569938167588347882748921152904407103752045206386506\
80779867319/(2445695303584932557381160680045605037381164389286493681892783034\
8847661666418216933198520399546674070366673174041460736000000000*Pi^6) - 
   13910618137268358849929141208497597827370284547392270861349548984866297640\
225864992157/(658982469340605184949192746795658578983704768981568999502882242\
2669933222173673695999192669390854849682924052743213547520000000*Pi^5) + 
   16467466396142129948971348634146942024099064005224270546311123946441395923\
1424350992026918964348782992609/(73590353000739402642927605290240381411523226\
80829336873872438179292380071425265824253712456889904695433227863800533435563\
4594028816275865600000000*Pi^4) + 5435368703557569548072684181633233132091601\
466700989311531475806136575612246025543562916725333690781877/
    (865519896875106325870454379905749950468911706071288983317523095348673600\
487481497203239793498273668526018376389329154351175069821084631040000000*
     Pi^3) - 3872573054348968095803760997700336094606846316678438195268917330\
06046539209359120782937137091913249637261/(7637738268692527257085514393241403\
55297041012713513640350050659131300508646726864473475670176798088767111495168\
52056124452930648469946761216000000*Pi^2) - 130076339745315039130643596998140\
2320672134286557125071782609579785880712232019275059241729/
    (245647982595384298892679940156934577596356078316013346724459940553897023\
428423419007993736569045491914758989873019895952107896832000*Pi))/24, 
 (251842585888788114129698372103227110802854473096347534863188744777059797114\
95041995356984754471333574839614096704147627044450197301207933262849384270106\
73748738048 + 668604974047112267202116973410536057138194577846942041416987111\
64061605424298457758018516769936461372379712774637902094634919749987564660565\
718225694027914422517760*Pi - 13642429228806228074681347255545097134974814384\
52456689499843293907772624803772399968803977500021830256580513077927876434429\
90908081602881354532990405083261409689600*Pi^2 - 2096987924705679607773202231\
01516031514646173097065917877907940952133560913843724290721858518244213753888\
1841669773273731144101553865339441133239329235615403212800000*Pi^3 + 
   30236724156471136573421934241233872240333121345416404475557716314690315779\
39947275142609760981549457907892507448217507461612801237946503963605688439404\
480553811968000*Pi^4 + 265947678107476909619598399356309554612824072214533803\
59601753021866138324291699790662869917882575502951797853462899575908471371744\
708763560319460355893970190991360000*Pi^5 - 329565141826036594457165577702854\
84604393372336836865402140544422723838651922752150243072099608391320275649049\
326585508107502487913188317124709356257041094121881600000*Pi^6 - 
   16393737085682063245596818542950232140119612180123500992444078614390999973\
16333864763294051938045733495384102817018722810484500463271907472400595523906\
34505502720000000*Pi^7 + 1756804884889488488492324948985149374270823475156639\
04998320979061385047473163919520385889546073947207998869280513166280102798652\
652091879810716706989207130734592000000*Pi^8 + 452948591280325281133121541726\
03179825564829506152973816077394086455433749098357427834254718710395416816801\
4241098788896467272490696203367733867549389169193123840000000*Pi^9 - 
   37791490570165443818134406606594371245673842356107865731372049464081440536\
19907745122877015804791092388092130175317416108559739031772895483489729553023\
84526950400000000*Pi^10 - 377960700312900526134518887875319266506200897411389\
65139071048764961391839603305145250812722378027940072059946202456893497725731\
1609431359490345151824821248000000000000*Pi^11 + 1427485294198883012334244859\
18970717453026578523112163005921030475841052723810314036168121761632066600470\
625650853952486304262301132220077015521652683204344781494140625*Pi^12)/
  (14808586606987571071830254877888255869731559650123840365071558102446990753\
13682590041416532512013737435710471613296037740807238495497194775900475923002\
642229668104454619365740166864699024614725202739200000000000000*Pi^12), 
 (125376218655776598032900228842569188793143487301663526566532668279747119057\
33006537449718063624040873486333142712538768619355387409484850647537990669742\
87970048284636924721758208 - 163852494916246997215241318898769301649643353334\
21558450777539700258972925929038191670455083680400882437827784963805825191505\
207932808436984118756909313407759716462590865272995840*Pi - 
   81688048910509077873107971088747342001963436485860183269060346672947023179\
01262631946496886495737771640676028439700158147352352046129192159669669599684\
3447590596696447381573468160*Pi^2 + 76726099888524606107053421359006499213616\
55450749279962407119935738343500768968506582748306987880897396297635756955058\
17052821523448905989845119585726262644136032137196179816448000*Pi^3 + 
   21518348238872244478537062256214727579911777694560444528095239135613078019\
32954041264400413495231607849723964420459643536789543164809594665145051854402\
067843501787554891775868928000*Pi^4 - 147809827683605752777132000097545532679\
69854654839916824674378290640052008685665714636581503175536300011223599773963\
769530345792680264624609169215776602914696435497568159861309440000*Pi^5 - 
   29701759901089201912538983911671470826204861819482455594362076473133823941\
27392576416765310687921080980223912249018516960681521496988338058157595454026\
9352060413946877675369922560000*Pi^6 + 14261434853950091330253480432955918331\
82040425792838692132048927686059750119725262204918198008340885299657375077219\
58020963673029928394061052745744494050853756630434205071835136000000*Pi^7 + 
   21939465816473712006151793462748954870159073794412780895400346909096365158\
61048455671764549567587125878957777543701318999529767407818305554773790418565\
91489940576230397876109312000000*Pi^8 - 6636592129007618566714962617985027883\
94940064567456062967689735945615846396237670606585854033685413553549764563919\
786418016129433523931614483495409085939697730572206040531599360000000*Pi^9 - 
   76675465467919851170354611547553596389300246669462343865395150745151057859\
83083019872191151539528056400505395241382425358732784376859691341356923169645\
34308976582920776177418240000000*Pi^10 + 118518838589752791065079227782251355\
45532710562492739607597475828089281017490732490701787908987099551347778475544\
10150498744661672667138487718169416488940282410091897711230976000000000*
    Pi^11 + 82584831633845748794593097183587645963771254634136542930636306473\
40447248317187851491974364618155631431050424693404020137260084961462142602367\
38145946626164587701016167776000000000000*Pi^12 - 
   35227220591207767333204606512999239072008647328574046134646160458143401664\
65073790642014497113568768228015380176293327526774688227821348063901777443973\
24990957729755806269073486328125*Pi^13)/(152698567445748506318488756234386050\
60804229559177282282217178350780394047298792564155271124060922961917311485002\
03507895374337519792062839566673577532737372005244082992168508078230614003478\
2846408303086619486637260800000000000000*Pi^13), 
 -(53213254384325686160774508497335116713768821017538239885242998178587915099\
62745006303850895669269919510327405971482290049416672609103631292476664625281\
20977965367427039196689060593664 + 150935816438782382217740759628446545613595\
04581881849198453746165883471061072061585598858046698582823600556514918089081\
5945418939155363060181566068730838542710335807269720549860038410240*Pi - 
    2572632102707512317792844910320685127484009464351620322774349261879486169\
02550918479871149620070800116157079228087865373599709650146829867395815117838\
76872789057172637130703160685363200*Pi^2 - 6062882806522009784718062413709109\
46914047240492042653246830408038570629013016254627310445469176258960670413636\
7115069419440903363377158522205247380173671337903005353323554423915413504000*
     Pi^3 + 32859910932470401758021642214334695767337364678974606140144739288\
18604028457682131820607550788527504465702849230396440534613218352116932838614\
12806083238124623484447177386431992561664000*Pi^4 + 
    9361650793092816857298895835805915453843075248763285741176930417034699891\
99731186872616164058388073717585815023583396733319764146991213267462952912878\
99269253479548902612706062384496640000*Pi^5 + 1367351534155575075945769133540\
08165412711891582255915557410800785258755691283084457237088844902061764496326\
32748121824916002635795625786353226221198655355672395734172771164616654848000\
00*Pi^6 - 6825380921891985052626078771921339281249466277616306227113877691393\
54813678161206489065647810467168895500629811848715845106718847753028040800536\
339584572362565718775472985912570281984000000*Pi^7 - 
    6491107111394669180797456972027536097709398955047394432917995489041723936\
82509922016879263338857573522775072968911586720397484520037275750195476060299\
52253016597304311463665492557824000000*Pi^8 + 2298281347779062693107163352170\
87732756658468835308206069910746455085935394956110255139382957060815334641023\
84500485576986189865161268430827560917020829877267330384073933251728218521600\
00000*Pi^9 + 4945699659997827656252349858586451960856836272382686697626315650\
43028640760169243045183703334957357689246174123827182467278281003055295804178\
376726813776958523407297341673675371315200000000*Pi^10 - 
    2867062951700271852283742054934609293763414103147272530663506210305424474\
79499981674528153001497547498945408963109916671261653415992740196787578816307\
7400220108572518524026466861056000000000*Pi^11 - 1011856431007275734362582254\
61286721568081505358680880630102496099756010317436892735702784303183721558328\
44595075395093337377779868041633174395677858652619962028522520867150662080000\
00000000*Pi^12 + 573945159916534339631792622030577181631221117118953844184962\
55925113768858848997947684853542992661904612084106332843423856853395857495040\
0881884735592601006315671067431552012513824462890625*Pi^13)/
  (78801647147823765490480318500518262778554404349857577629261622144522662769\
12062458464779481126259753474721671719987823170481438803578951157168318970893\
16853435005782307991759025812983179533244128272431620934613314267040972800000\
0000000000*Pi^13), (369211706494149418642478822683609099985051945122663642943\
49878555743354644021199223534716922767687369206835753404583298635833608761692\
1716480929503034829196677983926938345841865556234675458932736 + 
   55540748892029789795726177138136102410090712711810818781721293525907180754\
45765083698662131695984227592494410265229472171024034720954761249175429100160\
091770711701011370497605930494806050178334720*Pi - 
   27566206916778108550601689100601895217451235000726525123536848140429641763\
87797675487658987453531712292177153493760990848556291866542895048351899687731\
9005389630950878703524849483538419615898009600*Pi^2 - 
   41697583779052911180577924409479012449368240281126038280440090501273025115\
68814164670196988275909078260929672679230578000575367802759823312082711949984\
98969971315000723583729516642324525782925312000*Pi^3 + 
   90023637674804351349984240371226007631289491576499214608348895061992941477\
51102969213928859802912374615877197515815576130303438570805363840461880245007\
10307656436592821757174226320023492730290176000*Pi^4 + 
   11226480018038829754377741565144627014156690922598801682465167245949855048\
08641929926467637285084441424043529442612449801974708412049586753781699108985\
4720005669658312947667141617368538788103454720000*Pi^5 - 
   15666596797009427178378257727237591226777303379848668514420141581014470798\
23608261095703998729873604017937965088461103189010650398259115948779253459835\
3642128475584150357161390215553164892543385600000*Pi^6 - 
   14118256239133820404935625206051405076699836661072428683314016603220078709\
43070829205155905429666072261428671942427593150648032332585694017939343225114\
68877026506073168028609600925876283215183872000000*Pi^7 + 
   15168861775004462413219968738325166344958882121583305522671587653845333557\
16238555853520275772768880144884477565466593999405146120210976978637385080614\
21534164428089669664649162243436008548859904000000*Pi^8 + 
   86280223268908877589418926690173806403661617158018511093905543196996061005\
03841721048952298165249745796186008566885110438228629841696407562265537811831\
74803340581688357501343684628025536340295680000000*Pi^9 - 
   77560744618438025235392017687139969219236640472150575119651946139192787076\
67336244329752508309164492296310024997065216308402844434347844365482457941330\
25859522212544930829477944557061938767462400000000*Pi^10 - 
   23090158480024554803777261501839580959185908711317995478741994879757840879\
64336816382375630950309694118578188241701703995073597958567433735166499548416\
629166015280200468921221187477036112805888000000000*Pi^11 + 
   16997402044852985300015331947226666331264780034431903582085669871314687547\
18141705948823033057066292453797164155257161953080077526857872522028327027922\
867382852584453651186887116439007789056000000000000*Pi^12 + 
   18359966265190498268922686128051179120830933629009980055184038261179891174\
38731373243338342104324021697576058385123473950271911553691134037533893924916\
542192332715852109071240409708709143040000000000000*Pi^13 - 
   67713309365687621067910622020972501170054228399586734030306694611479029404\
61441694915555714114961931682649090278418043522317796707235533245802705331493\
04301930272306354388124839749856399812469482421875*Pi^14)/
  (72598778170577994461540006658233111645553136677851415831734211710243528328\
70746616626254952736472103574770417415490273401683174973796450317658890868307\
46468000213249288854693668888052941784705189973235621103061433076409714677168\
41963520000000000000000*Pi^14), (79268022758183899331141712485638575443685108\
16062701931635285582002983785839348927352955018147546016391978510569830417103\
59069715836352670927761926990848760629274764225015441772687562184151503837593\
6 + 3402811032627655679550909287369353039929660300821774565203493349340097658\
98761822092741694382107159292276168628390685619613551013710283735032687293894\
657952872421052958805987643798885411676589266042880*Pi - 
   60763510420638247100704562425030449716771625490498322002300782423639163635\
33394094059713825359022879269582307872311919421930388872583978549224784334184\
31268551120472540807305205306136895727218773196800*Pi^2 - 
   15236222428688713613656758475813604076307583265614159172543303888773237081\
23823784605112966140190117226808570629390497192980338164571407465818149317280\
7209394756757956818173069982110285838304522797056000*Pi^3 + 
   20207431367536468872636795988112277314156597154294089932471174774361517098\
73307281643848599015861820891942486926032594302685929308552606948131880726003\
7202977976789534529663850627617994612075141267456000*Pi^4 + 
   29068290281296537048435046577198872207755033772146912411131343351511946301\
66706023044694343411944844858562026733494457481922420155443631504230067227927\
08454621047449431948934131449559815305460742881280000*Pi^5 - 
   35004910867237422635664206273626852844029739012971024681225113880808413641\
15621071656701670956379934428483275823640475699333661143847071806443180326118\
90996040727230425427017215729536032748482225766400000*Pi^6 - 
   29655443783874288395342113970077807293279028032914746685184292661235448100\
29270804500800612233704107395351408300582124354052219094693954900755921082128\
063215144911394333592964156084800171534440202240000000*Pi^7 + 
   33114090162535003113538783673605073749603784528292855027200973584798235934\
91217391235973171069776939559265451546489873440455840159369713028169594993947\
112892053205629205399378732551711427202964783104000000*Pi^8 + 
   16314084207374781657693477269616225596744320566690261249628718109049389020\
30525649593207284854549939429913826357992228890908787721278911370713433616337\
3500428779585212135036359916359476917989770526720000000*Pi^9 - 
   16329846084245139823064270765781905205921217702213185952831173929373917699\
95710836361796976270735220479323411787228503222265146008789009438216626656134\
4407025931319730033271471143605309811671957504000000000*Pi^10 - 
   42306524195927159363803984743964826493912358065901651467237838391839861689\
35879319814622130162929988475259917531010450157117720789676544474864528367025\
9878134334604385815782396473624911216216375296000000000*Pi^11 + 
   33902257397362576881979116527826848380759401621551733113473488266599513128\
78085952175816663846013563244910307883869370380770149347407781801457493011193\
1759518529415424425413786754183363692551208960000000000*Pi^12 + 
   34171808581623607360144382884464303720438184002437830213271824394067419175\
34083376059881440216848791384403398063667664099858476487447055833056901877722\
3382789172480513164138485805754723598540800000000000000*Pi^13 - 
   12835895237426846765678654432533142554891226643248732185408955491168861563\
00033077285827182224066678955773682759465652461808723497858324432854043360105\
3251251426045278364524425721553750069174308929443359375*Pi^14)/
  (11906478399282966111191293405575797925019433339212475145841204579852905981\
05680668793713657067799933039140075574543280320525903159094517230465277912543\
35850818472093702249438963721329212575988104423540139085687110780434206620359\
9811469041991680000000000000000*Pi^14), 
 (895306976984911849059952312682967388584983891310075939174441363518124613577\
79173939894806824910421134705477829880362174914393075540335526393564235552146\
179095377652008608897479270640345291089376606413920162400960512 - 
   15499614613751558486728057567098397239562602270713147733301000826560995311\
17019466297908101992596548074872157742745982550208295599470558624690736985280\
203139755234620759241166707393478055825562486826725589362986188800*Pi - 
   80202948218303916320800802948417373711594088347902419216733849062348251969\
69598363186682965595488669948627227444589068585703280013839207988520267692064\
714919307932327623867305225743513144287396546023998036857847808000*Pi^2 + 
   97378737435983949806952539554454613158596941080722000824273425414047641856\
63431088499723402014562950024937705491603739928085143148586739010279188187594\
0957747940428608819657154739828531412524249224141330684858859520000*Pi^3 + 
   29616505278260456954226750918340260494737781959277216408912006977232723974\
70769299982060637561806126852557539944845075837412978216464123157089871818512\
18626405779050234210275874276228758418696861708696712574998151168000*Pi^4 - 
   26902741519461806593681669653676217152365236044947366950494830029579601140\
89312379139820686645389254433599811005583935246381959606316040801375829910265\
386109633643589663984240438178144026002345449488198454406335692800000*Pi^5 - 
   60763297010461988171171494854116296045748444962181922428796763796758677259\
59125947268489165624360981139333432249823098079028089751356804940915135343780\
292633494806754778775295088566534235973244889764178947125280768000000*Pi^6 + 
   41136917461971458681544331358553647287923032893193693819868289599667922033\
23604621810211092224894058305166930920199658008225580439501890546230510537362\
1488798142739482142275796950889762802009708756220591392948224000000000*Pi^7 + 
   73568192039617406594827380634348617729050530575270836077459816369185819945\
28210697474001613991559347481588184744527083956900701172797290535346442098879\
9335197123171377444704589462881082109046980489186132925333110784000000*Pi^8 - 
   35248476495757262535624476825477279041038791911324132136353779137008973064\
60577932714541831859662764718257791324128600513049361444135525960394572741787\
55524979158839391498564283889038216961352070347915598306161459200000000*
    Pi^9 - 504320696790753778259350417391386469322352278089717427014387642555\
21652879100387632063929776328292843086783722433624935957559226949574319785203\
75324163436651724358659852384329026103079061152601205755376104814673920000000\
00*Pi^10 + 153420667531667545887915389221774010564991572699480757934288051717\
72403056129957404790495695781101947770299695774165455032842361867741874228147\
88622010065409153632278581632290097872395531609105636648482414023147520000000\
000*Pi^11 + 16922095010997176843192841209958341360222032601769681521638797458\
35539500597217081785669419235761874997590992936286451121294760045162131490524\
73594586691147219657023166157851584912429364686522197280140315995825766400000\
0000*Pi^12 - 2637519832263892446801076747842294830131244012376802837986936304\
54316784140666575657283270759583533589774345912195884764700482434604274452869\
50789152756322836011035456267816776105481974412532180579123811319808000000000\
00000*Pi^13 - 180129481713150790288028580479038541276065019699285234834386282\
13298850913480508677897386160393367470043396202583123768377747407521000747782\
21928929410088932618016067767839103653069530798096676845939198574535500000000\
000000*Pi^14 + 77226626798337490653145416677645324489726465091221766451106308\
07067804784603823864943360011885567479190540834808313332041205667609725995418\
96910191361020934363208115268213577515031891864311351180628623731294605255126\
953125*Pi^15)/(29715954067381064684386096971226201761011958557037942297002959\
75796780578742276763748352730282697686941812099602355967349603162553174858130\
93886844453115110414179534717635820432487438866658288886764323349463607893729\
760171717118805228952958881927121197858816000000000000000000*Pi^15)}


==> anc/O(2N)+A/Z_Nf8.txt <==
{1/(411840*Pi), 715/17179869184 - 1365523/(3324398837760*Pi^2), 
 -91753147/(1579754327703552000*Pi^3) + 
  2202712529/(374305451517621043200*Pi), 36352405/9444732965739290427392 + 
  3977477453/(78473095615384890900480*Pi^4) - 
  62916732707440873231/(1458997218556758912593138024448000*Pi^2), 
 83014193533/(8450948758579911327744000000*Pi^5) - 
  61216371165625863563/(6280538983255112452957452588023808000*Pi^3) + 
  158226240510063289076419/(178437194421125837217649003087458729984000*Pi), 
 2233837495/5070602400912917605986812821504 - 
  2210759401139/(632807043042463760221470720000000*Pi^6) + 
  6851870612212778362255223627/
   (824549071803077545714915410958452923144601600000*Pi^4) - 
  2134003209442412724125929299524126827/
   (414038315073645075715383176566028502050338099886555136000*Pi^2), 
 -3873096169387/(4630460069622721488127241748480000000*Pi^7) + 
  2800817177051710490129416403/
   (1267773881663816637328328181303415873640058165657600*Pi^5) - 
  68989398228431859690212251491365075271091/
   (47347036851127226663175099464993999170304855155571098795376640000*Pi^3) + 
  1061296453926635622690768137944512643/
   (8434691058579607798674089421214802817691904394712029383884800*Pi), 
 9936559362034467/178405961588244985132285746181186892047843328 + 
  259694134348069/(1600287000061612546296774748274688000000000*Pi^8) - 
  191629795789545439183494232395223/
   (251019228569435694191008979898076342980731516800204800000000*Pi^6) + 
  18945597801699294534659494972913272924540465549/
   (1546952690103613470964321281783941537051669222750118505345774623129600000\
0*Pi^4) - 62651350593901022344965756201696150828601105997/
   (9405400435666219079862370128835582923952642734597010249235568619683840000\
0*Pi^2), 717497470839629/(15055500096579650835560056831768264704000000000*
    Pi^9) - 1960925414154002869893653750297362409/
   (8182905546751034752938328253183019243452832111345172217856000000000*
    Pi^7) + 116511454696072156566885969682694917114064062492177/
   (2966656011307058678632888035369049021240582494951847088755468226372881612\
80000000*Pi^5) - 9745245811433917351719801340595005649623907807487668199073/
   (4538927341651339043497941980186587923125511708390744865772008074890294483\
4997714944000000*Pi^3) + 247096233083463524396707898685777921385523264615929/
   (1375320610596507787167765265168681393722883670909128638938840714402298318\
9725184000*Pi), 22858597966400381191/
   3064991081731777716716694054300618367237478244367204352 - 
  1084146812475043/(197090183082497247301877107615875465216000000000000*
    Pi^10) + 5986941906465165927578651529384468013/
   (138258372117905483185645994165780293137379051353288029792894976000000000*
    Pi^8) - 8674463553794395397020895720425026504820661427043533827/
   (6556926849438951547983838198876955099138105355002532050344045917675153923\
6634624000000000*Pi^6) + 
  227532811853018801224287408151707961890811794495389073021589279/
   (1271132048742267480738450849081630171776807304548878168553289787782716838\
457491206732513280000000*Pi^4) - 
  121134806720442389579570294160285101486136933885551168086200775962492727/
   (1339542216522826158815104793875759960053188315118279397204297723334291555\
106614730336573352675639296000000*Pi^2), 
 -69357715410314581/(33994114778069125214627763521586200240455680000000000000*
    Pi^11) + 43752641642628628966124270919416737543133/
   (2633987898892640941266378964051113520618835783141760913190400766771200000\
000000*Pi^9) - 10797586129526593868704045130441107875153642596624936208139/
   (2165233629763210131336461437103707214401464460813220135690251118171423468\
79528748449792000000000*Pi^7) + 
  84912940219217177345880053176546660835407309375999877271361507508057/
   (1308234054362084582729041670616760646291456240443219552357530178634884822\
773082613273214954818764800000000*Pi^5) - 24302324441130969687502400414002698\
0996622849640031987933553641828018947088639397/(76523599905572615378722298507\
49833224817311724762792577009781856310808201286578261954059059222227232866707\
701760000000*Pi^3) + 
  20039436954821529234006388682649844182186785172143338020613282781/
   (7702838074157430886312884030055103612156549821292061205422996088906179319\
197143363516404643577987072000*Pi), 
 1746820026070054347882065/
   1684996666696914987166688442938726917102321526408785780068975640576 + 
  76453200587062877/
   (548257083140698851461516570076142237478069207040000000000000*Pi^12) - 
  4308276438533662636282564842189259774102123/(257009788841710104259502167589\
9089711062705302385874360480054405772397772800000000000*Pi^10) + 
  15005714660261818062724647581424955666876741621007473971116959/
   (1771953444962306979553544191632848774110726000327261334517827679460499772\
565835928165238702080000000000*Pi^8) - 
  28976741850559788747730171556361187177021515111940133754735306758676133/
   (1349793482965667975401774612075578901972044783781729038162275836284419471\
239854628854788648255045291212800000000*Pi^6) + 
  912812930862312491396602811222290506256389597949524854795774700369661801345\
7920121677143427/(34600445704882462308871167132721226387549923571537426585971\
7681516477110441574015468687628629667021776942813203381503645450240000000*
    Pi^4) - 33987270607479119184782015559115343279495200636980851785226281390\
7841465784425044843/(26776427810437320232881292457884927509358728523810914960\
430151401007226372842976461159822490251998716706638307311117926400000*Pi^2), 
 (152272611069422429136828944001825237440168420628792053430719952733565575311\
05439104452450883302253878764033813480707900440031762266287991903896641470464 \
- 182365058452532461660268361462915395431346857014650082444376222742233599640\
07651098347117998868197402123906796849741542112501900615962479987914627350528\
0*Pi^2 + 86407545484665058093287271470288871515931946300010968717688319315574\
17408554457545711813604121327440379481708585744366002825056422595865160489306\
68544000*Pi^4 - 2006569117396231859807736564612834985021428199672138224682528\
01871820474487661115826863100034410488192302295444061273387563301634709527347\
1776108052480000*Pi^6 + 22697253204863921158138961306364401227813420254009042\
99309446579386413349993011168528041494824956878570124031409785229272691648419\
975543565144031232000000*Pi^8 - 103110711730114016112233255678794659777639683\
11459129265678006786816819763347493858758268713318702885757793715550721177125\
64022613825837875378257920000000*Pi^10 + 831700552327807555643604159358264961\
70661716724336062353780426868352782324841937569946959963420325483759311818422\
558145129910943821579308729582275390625*Pi^12)/(21782690430983671060975965330\
85747923609795658432034230610746602077073616556233446173579173245966469638604\
04173357486531760605929870245270329480237435106964114359216859226520219025408\
000000000000000*Pi^13), 2141200287321116864270473633/
   14474011154664524427946373126085988481658748083205070504932198000989141204\
992 - 879784569692208247/
   (346617777286213090193756498293770462637014966708731904000000000000000*
    Pi^14) + 11885514294615411474701707987656982034897099393/
   (2651559078448889251493164536471513191076312240368991831533064553588982887\
09337088000000000000000*Pi^12) - 
  630946010115958651900191437759160626321732355951592872524646614608697/
   (1786412730941639657069872404374454879978629547562538378121786914369527904\
023156513756987324923189877800960000000000000*Pi^10) + 
  226768294560077497876759741961615981001990118357827013406375918514114913054\
15819547/(1521851477132521226009525453383668283459768715159448721141378816377\
9976954673312277779105010928756792603182465823014912000000000000*Pi^8) - 
  119202845156030690330287614293198998871762439997848664311520247618520910764\
203183396827893660441941/(349674845194529356650192420656259701374107242721791\
02812283544863942155013656291924744329108994546307169603138901070180310219337\
278423040000000000*Pi^6) + 37105586505470703696678597343329822095075407188784\
9075748725091574106299411770992484499108206662235269877251/
   (9438583361166448944098078195051805679099599286730248615138381847931829788\
76373558772850650973734026475146260089772613657467933466485507387702640640000\
00000*Pi^4) - 220241264561859369273469197997457847735450042468593909294657487\
1224352666374267498035405837011391351231831/(12068750054713164604785948893271\
52459265950572114241165934333633909202128953980301702427934715285617552423592\
965179461589434179858575686036151599104000000*Pi^2), 
 (-67920792967853284197140903638095584942408163058593226741480783537674544707\
69749879670422747808891706357779871046029201627837403255332609172541426934452\
3851894606743413895827699007488 + 1123172149387546308435343750715013998233551\
08779288633763919121657374960791190095960559705643279410737012363174011703093\
1027949780303896195758251393350499194815814877301119261868032000*Pi^2 - 
   76867776904139656308360649511892697731512058851012793457641114353108766435\
87095937076718581269910555050124175629881993913796316542685696732680144138818\
468963668572843455314690834432000*Pi^4 + 276541964418273692181123977594601821\
12023418356326575095293782509243501653318107139409495421123796915518630391781\
608758433843637455560220584377371932847025472393759595617967302246400000*
    Pi^6 - 547410870633632930243526024051665152586684082584263688948056098015\
37535122390031829141947551512380351409685896878937219871781858088186549247360\
493433944219505086365232444448178176000000*Pi^8 + 
   56261198881108607877973185599138729515783312984821442315359822326847775318\
80057937115240815557380968722806264533816094728569230470822524732605832845996\
5208728502856290217838510080000000*Pi^10 - 2422566510777542195029904811935120\
07703319760790493523420906856237037701321967440205197151006142220466477268891\
76909148028299044325064441411934302286662422926210352619900327936000000000*
    Pi^12 + 19311025508816946653011422414782766514968472452654036821640789162\
20849959346153759276612344639588522986371002985945205525531340273084834877043\
164126226640634560890883604858953857421875*Pi^14)/
  (34062490130015946582195643254514418280481718902980741263757638507514222709\
70267450606105386439372328995482658176103297955408718280444935422425177138948\
90480054321904765084329566878523848595375131688267087493389237616640000000000\
00000000*Pi^15), 1370128699683146645746866872104163/6365737426045269019588892\
7762793067532858387302060507832379389042324415617604272068231168 + 
  66720511737087604904267/(26860040465203760464145038604574777366869698370215\
23156412661760000000000000000000*Pi^16) - 
  16992333685868448131734817687312138713066964400589/
   (2397198113074290933900071006503979529383768784283091196116556901582590350\
6665159365387878400000000000000000*Pi^14) + 
  77246112796797996284490210778437250184300376923677325551439234997440503/
   (8289559299016674418212204650518615960260590278607400162542841334357882553\
043411796485325360232753145426556244459520000000000000*Pi^12) - 
  182556410085204371307331001740229532149795913678171024303336254679118444428\
2702093012593/(28106896010126071006914426110654466116105718602191554564692878\
21006055550915307974263244165130252843305095841903291205295108259840000000000\
0000*Pi^10) + 917989866657648908212093087883728413936297824093106009429130595\
7235230947120430158606434741792885084286278669/(36530047773403868784941380936\
00214094387700219888368621854866500102110696320953428503831258984579770686347\
6906975755953738469350417972360682570975805440000000000000*Pi^8) - 
  371522624913041879321458150041389273816493012717303216903103053492163622656\
685022138322235641481459352381238286193592541/(690483209336449217326392707354\
71300971998108732073953047643503025234111852507730320899636268234120734939486\
4882798868440218604509925661511061055794655116843286528000000000000*Pi^6) + 
  268980316780735783999247451794314372990944970064866299353489781118667574122\
085885023006639070212084851138203082399463895628711385183/
   (4543602073412819118546797113739523093933158709764516887841989150516661233\
68621244583665555883158800046955934377238577160120362213943219714611202318455\
347487935842103878473482240000000000*Pi^4) - 38959485516612125368641038002983\
91780437693928690146316161336304157016219943215269982272728484033032927323203\
9454169/(14583857730231810944885557208465335746015193209671564380932442186694\
84535695744147199665125178483748600813985859767117750891963698411803205478521\
36580099612398845952000000*Pi^2), (457920404137537651202841565901770663965008\
21264183798729338577931631522886316548954943271680756600066299295775778574478\
62076572134222458551350030469407141081391371637808910375592923083697534264673\
2396733533257728 - 9997696075638659014864733248872441460603026351555963745335\
20769168664755111470305629664023746457717424248868549793424565492327856682616\
62512092203604729864184425730613314507689455073387297657080156354017748844544\
0*Pi^2 + 93197922985724791855781721813312598352598049974363781080312809918626\
40443041624793200316463612797407887341326404150971963622144161959807806769558\
185686858057708852013469520838258928852240940845870025694159201894400*Pi^4 - 
   47763476950369355969047283628962404051936726850556166097779328592879261454\
25570906645695705612184946669466846859021709102386895056985620154071231052943\
3570222843977788803003717651759850361809138265294869134049280000*Pi^6 + 
   14439600502490442717859721683090554988653000214527345117308590820116806160\
85137350417720179129344489989660181807739369433542423434286840844478534928474\
86155721697983322223839525152054031986668289561174892504678400000*Pi^8 - 
   25585206861789498663945970377489416190506416240529244907102404817436502611\
40817101910621835199859638746321166230648647467657088819914290961397150146189\
91670135488303746517870001556821872334788003797072598794240000000*Pi^10 + 
   24511945984245837293577308910268313853181148763573755376155358041008056127\
82344535821349078642577618690071793386160251687189019418760455671630858665938\
36230666294286000691080061046868290336513754912163207577600000000*Pi^12 - 
   10133665494946629302461942747797467326304170281462740667768702512894702668\
95017684405292366269102235025886978543482900144944951561543295500651106533169\
13037537044444958251926039741126075869228025304753111040000000000*Pi^14 + 
   80025673713463026841427540300873848975466503653872881771684350568301013094\
78536954597365750146018475605740473148382272834874755563569538781734544229743\
190463151389461229444117441486672566205864768974470977783203125*Pi^16)/
  (94136150608023032865104700537194599383262075439818587187694751566406610653\
80117642183464548099029451729483393640007700463809132329389361582374830692113\
64515016018459342170931711058777337765748971640641065086946888121015175265645\
008260513128366211508207616000000000000000000*Pi^17), 
 (31285812838516301852578850222438041941/546812681195752981093125556779405341\
338292357723303109106442651602488249799843980805878294255763456 + 
   101547480601845674951879/(176241535665346815737169267456872680736314751940\
05100617190378307584000000000000000000000*Pi^18) - 
   213244134302435703934075931605855180460604235335607/
    (481127250086462487597479851289374707465439930080753535425377436375232213\
7401724145270808746393600000000000000000000*Pi^16) - 
   29761569775889351730762967240371030876277220605754032640188510034037351516\
0641/(18282591501567322524649359434680988495348472700474890304145424722544047\
1487530300436284159997492571059075953229776537255936000000000000000000*
     Pi^14) + 393346079122906840403645942424988380858627429850172710396290324\
26045255244813982772891449131163/(1352399811473877905409311923613694930793008\
78095074654423852486523897360343728039042322470846456914189845205464468170896\
3431079277370959462400000000000000000*Pi^12) - 481823738495967683000018712949\
06124435575564872497607775648725875657147265756504372380077917371146614081185\
17428304121/(2367606836502695439206029327626155046991442418029571308211303831\
48934719973040572953231305502698034569571229622110630876228434434906055573435\
20411356955149898612736000000000000000*Pi^10) + 35609000717262861988570605761\
28688528418112093113414315531382691620933690885640583181525386621316968545132\
384823666114494657/(474635381237604837509892850890638994551133078705136344877\
63208075613348488460203026213917912885103707239793203164030244716401360657767\
39500752632256761816936638040776900608000000000000*Pi^8) - 
   58693320468913824526579034362480215758130073436942642272788681218646843581\
95437181041276058543382958843750370335908361617064067293504013221292390476619/
    (383901617828059544365504917860613828942791373749022656548819910012319242\
56108389158420904207878495249286340446896478411743905501468447935128772436093\
86987573379347509061936350047818949609888866631680000000000000*Pi^6) + 
   18768739841214451696179238976402649019085858021886255511718719737356367536\
73541281040425028752647581730667285259329780958176631555923283001038956669908\
59/(1158872950008426124320247477758465287658579678963420102617764526238888298\
21271256599448861219149023832562423799263783882625500771251966690054885566397\
249415808982153133819999054905244517345169418643046400000000000*Pi^4) - 
   75648078769961749628278307780845807379238215462285776420465841219010820054\
2609003902454927466786992904144281689660186862319705054713641861/
    (105972161479636740152113076526289455114957335914396198279900281787076956\
02439513415555094808033377596503759417915197953583002031658525172231485861895\
84899993693389020352872264437387547935506432000000*Pi^2))/18, 
 (-77622640398124032181413766218178806892288405902370676249600668303796764110\
35629039997266197322698171785944825185772127907488062327522407967937743029618\
64116883370374236369013921876617293793608967676869792409576832322976622302717\
878133969649664 + 21642574102336035206544179958213763115007763355053696807504\
66814736331282454286390874498988898744392766706379500545440122477324152604381\
84399557258462884881331808360671355543109850660043746584673123385283520945065\
49366538702614879403748330831872*Pi^2 - 2636187775485912093245830484446929083\
92844867581640536391400160666928187874201797053010701825732967426897408181890\
70761266464278984003095367479096942265386859776267102092552663141115998242897\
2594625633664239284033945310744372852485087978690969600*Pi^4 + 
   18207928417429379923239200429663424877805642936459712849408829774992706874\
89599874121221188863812114010522726361942122000311890721652234580003235463263\
62881128808424787282492519794883236222315502985145596555038834736831191070113\
3511396727717888000*Pi^6 - 77551895757213726575601003639483319311548188729966\
73157001182793600755638134381542153700049436083856062779134885978930678659092\
20647844185553870307483101644935247876101079142378766537798041036576373213005\
6101833924674443033949454344152049254400000*Pi^8 + 
   20745873136350951910324936259859270311220610548651295689793224953013761040\
52512518782890276950426760100086415982696971383252799400044068083084464449498\
02490079257204200321379785320960075640084213956887218894159402532211281737749\
59891305201664000000*Pi^10 - 338555813944414858003234279632985058310364970974\
78575903746312361409522068814988215536615251264728400919395913921432046021274\
89191466835589634073582232950745215179284669023433110625514464120058064629076\
6637709196267104013335492906601435627520000000*Pi^12 + 
   30728752787131155582063981570204431443113513163166159938713576970385698910\
67850135377471460165249552873317325867099516405998609927924414880826638448588\
47895402782295041673820890922411872131260629520672674999110002691426289473002\
45772959744000000000*Pi^14 - 123022926864662031046222700436026651710420869047\
79615384050366715057344315680144696471576741245081029036674723210692582931680\
79354626721734759540502666183644784918170497904931042281892432928428589251696\
2903543211831296719777854038329856000000000000*Pi^16 + 
   96413175217125351344454103325115663517961238059845889361882147322109978665\
04980005277681702125876569934882517268021430442703260619487816512318573699277\
76973693072099275208662690300464963994357292564930055662626228629944604985480\
278646087646484375*Pi^18)/(75008538326076813132676682789073810292404274404334\
33610294117942815591481422148388260049178071237429936069974594865192998525307\
50438848211405233605117200050906494328676797740806073277597740548237206046206\
13479646487932848884443107244360872294698217993674101097685465433334230036302\
5461280768000000000000000000000*Pi^19), 
 (1427919256551895034818892347478510848118695/1503067252975253265849267581945\
17569752043683130132471725266622178061377607334940381676735896625196994043838\
464 - 237324254170799332745552731/(505496592965553278918140287755623671079734\
163342381124881796155719440714956800000000000000000000000*Pi^20) + 
   37651011243796997965189604804809273690769162640607859/
    (305046192816675286702905358995184027006086808441364154376313236496214301\
0695373955770833947291696077209600000000000000000000*Pi^18) - 
   62283892764166374158647835882093361885088124219633208533545886741768610371\
74775493479/(6020320699524959148353500277494000932246719245011940148761742292\
52669108632078779644201790760797575314689967441801208016109311996461056000000\
00000000000000*Pi^16) + 46129878508981867676725177945992289985227929583917131\
574687662567689911923186617593330874882836476563/(214166187246529072968110941\
75544082210533255453502001843593825224702288230892318313824045847001401497322\
32267375954874001059981233598324932659736639176704000000000000000000*Pi^14) + 
   38368600050202162689978263040471954832340982652594566546928270203135151795\
153963468817567995287437779295310185109191723996305021/
    (736359188171049684730919322988711760688007300096538522512681640943513195\
51618874313380108671795903341521019466584505530558004708538397637354926797782\
79542684504256902284312366284800000000000000000*Pi^12) - 
   12945018673884664390064871205324437058970402335106293804278785760246040108\
382348015679795318067278487062379982718647468388501118806403608799/
    (334606485739217262213299967947286545503326646277441541572297825229620005\
77493588073173961052911854476227470948054760265850306053258510392925611803169\
3298095536604877916905473909248930999173120000000000000000*Pi^10) + 
   84236409332039121883536332725598628708858748698961194180172554130544494224\
69464492743359869098844033756890478074736010607829352406897188148346278969578\
67260433/(6122777206583974012592990224367099679475701164874927811204339670648\
81441299728961153803127403072028827764329031135841725825346953244854068522998\
91995401018194031597770387270750874386520013015087088140533484224512000000000\
00000*Pi^8) - 815675519278328983854191234384738386219312575262234498593443992\
46668124383173863643557905832813549135428363148775984792571224478908026116922\
1221920226485825852578164458093/(30338259198285759970554185744047981506298609\
42781118097772454418357554409826376691483389897906376064759578717756571571353\
53724336239718415294972560950400588082543332011919753241615470818090336970451\
6712532739294659752105082880000000000000*Pi^6) + 9833374242577256423674328996\
13634806105979979858491367569686912702982901413640586577921340375997624487245\
2265892897460210314629565884147371723962200452830582728805616977975204733/
    (356674629203162100731833627035749419301482589782985474139316138291675849\
17496178948998269594966484133530449271135757993907228366647733315739621033874\
86067185375290364607693071083456650778088757360419506504371173203946669968975\
8923161600000000000*Pi^4) - 2710792463647621763902185625428639177134597341983\
31128786507157172954794866141882018713471838579752245423193294497393840242142\
3397994420942620052790503193/(22765535618323724072464834806244416175429695622\
45956427601689771822888344326181618270815682237939837660211739550086386902383\
01227720279758656401453651328098110754203947401468823797975407538394235574543\
59195262386176000000*Pi^2))/20, (72076033130799433665215221619685179616356213\
10543753570637521609164026674436171060830305099385417045428394947959653419109\
39349388206182366954507850557756587388367188627765327403891801654913792817844\
52986806738510231471211801332507657752194312006686309374374724212831371958155\
2853123072 - 2501416220080084285890482918156727314949107274106165277583198491\
43076251551892904324704205269500152577734021722366541017326893060425407217389\
87174325870470708365466193506096411729240261801553034062530285655955241881147\
406187193443845684040286371979200394339922732901376151949547457740800*Pi^2 + 
   38603016175707654641906613269143265859757856619444712772820134743563179140\
97219257758393915454236452292843768174817773805142736375997341766492347414403\
25708053190008308329894821159068444265472215093622964798391966725730593340922\
774203138555394995639192272629012565790334645467202191360000*Pi^4 - 
   34553809759687191288518777523543205091078110526002938339931135083079992600\
25095025595225142907352905803949256568742036251762872837525938619332597467968\
73024354630116780364013767353287118986673592875831145916141299992160582413907\
1860132387177480977426347287714559222801488203215169126400000*Pi^6 + 
   19662565381875555146379470523355283303540173011866763558840472700172132649\
06958024377861576138183520802419071929031663277382242604058442236485310983652\
91983141198935563983437958645294303355573884844435572039301236117900179259181\
36887970705926387099179098102824248990926912568114020352000000*Pi^8 - 
   73425586106490303944616394074165190570578558415420963757303174482205935893\
13544491593655438586614592839651386117008139288826257353189435021751806557591\
13943546311733595272776106265405048069327938655577598755671631269312014642704\
54292702221393766899254140700180713124042725970862407680000000*Pi^10 + 
   17916936373154772005719383520616686423272568901577427022804334045180661821\
53662310645983210615877692031547885553084944084666342876613061297770088782054\
29443162938885143933266682788064625859191779569586194405034094614767447281499\
995794875832101717265619094165922490969191896554930176000000000*Pi^12 - 
   27424343878936391124302490135908508094930521885774072758930974878560010226\
73108211375772758851767942146426351693016543492141630275700248612708543020812\
10694938111154505792756304524686462796395370368341206550866312245553014526696\
921540930488293992956884048379863115804432722087116800000000000*Pi^14 + 
   23841097662116043948100171699717301714135224663534267020559097247916051839\
36501848251363253407399307470403834204720035918327870399988747145957021457259\
69785242963848160132706264800618536580496393840912367403244667056426595814373\
614700269080213755207963199679936015390284640681984000000000000*Pi^16 - 
   92991248976019998361040676840637241402849429443261895597117922188201480822\
55045221936450843568231456047848094038773098562664537537712404768990235375968\
38017478472516167394274149706392943628854234867213322062899220841944214977432\
97689499093559566273875615963743019234499409920000000000000000*Pi^18 + 
   72415984490371214083242701851484015774302608235321494110492128685792663584\
27356690975813338468949622435322323507098681699302135022002424138339633378968\
70768841750785895649595527372195133864296389503966390970916481394047276275475\
5129754808356173024888937728995686430687996466159820556640625*Pi^20)/
  (36998673231534115260949108358963189304314997914674721004050166991189298474\
04075230829046583465184691194756327617588468989249527157447868116066454898600\
95519806223342654508111212136821299461713320585553317147495161147506573287753\
20596015009220633431967258591310160652004716485210068889877333111798664365578\
423385382810682997233607738654720000000000000000000000000*Pi^21), 
 (2035696703373499759322986687518580506060374745/1291124939043454294827959586\
00150593716485289641461175641532967827032381100842059731482267664006891571795\
1585986373746688 + 436669482831612894237381083/(27523967323595509952419284619\
07682348802842557394213930643660328539272477866459136000000000000000000000000\
0*Pi^22) - 136252335265359373385239959595365376443790755217032217/
    (243305730797686584456889540968330402293587947029002060771723804886068515\
520120683548341576242224891248005611520000000000000000000000*Pi^20) + 
   15050604683248688001041419862117953967130199981394909083248529867441258893\
458120542529833/(193787546237750617958128780700548733362883431601093562744266\
76516821444650918817543321669947017703593244790259455950067054825314064911498\
86554112000000000000000000000*Pi^18) - 41743403304756431242285515789384715363\
20814708726404666656196186130478291227230157870102117852401911237441183/
    (836444772216329369519105074942940250989200317341804738273684188782528679\
48118038608892925317659339429067329690839089739908224836386828157675610648237\
964301246555750400000000000000000000*Pi^16) + 7227762891346926044523966693593\
32719497611572366280488905542892736997189502379757328520176586528109150731369\
36977744242848790319706173/(8679101231259968524358965637410907058763939484549\
25452741534829441151736203858350332848518194473739641708120104330068032894690\
69780514631856931778901828571047023656209211873714796490603364352000000000000\
0000000*Pi^14) + 286875607245205465864236020268623209177709448163518873874631\
83295892414711552990318255466772903259269610480925066922197353408113696245320\
7635580901/(30943983287574003233811928642673692846725909442918161740058420149\
18298652830365881756307679211843319514185321685800688213838630440674790089787\
28638231597440251301703730083652436204436252746461844185546752000000000000000\
000*Pi^12) - 1589750836598659833409977663741936104118430885831642243328800992\
84969656456228185738124087309679465005631329598119279291190185304299229467276\
049042000703159143384216851/(217981036325535178508925071561323301108541699388\
84136197105406635751168277262119069834288940402664977742947133666165147085281\
77093138664972119568991257107628918526815051004501087572769276290331299454057\
3162436081548891059650560000000000000000*Pi^10) + 
   19765887034701264459301324160911224503842662039953318020687798788367298991\
04474304410416091143812548474997043945575995891702307861273722769043270740632\
17283729716760928740631513303083/(7909699553113475545695390813235318226464415\
41783602632450782194057406708820337007381052671933329024338294704838076287723\
31701999345184117532448497595343699502410366393764746091888726189645656705248\
74038395597053664585621510242981083112433254400000000000000*Pi^8) - 
   18166696775182072431276015535154374676591353030898905890388217247691181924\
94833300622754864991850517693066255831274492482350780792695434921829479823017\
7414141609972157488432569869512416000793219863/(38674820220286819648789223937\
66157819052448229814729009107367564159959104564296882596269782375931419398269\
42800638402919869317128141094989320400373249256266985276476480813214679850856\
58271104154151097467383768426234225056842943324122411309044819806669242368000\
0000000000*Pi^6) + 2806677946491460935678081439055367040298464440654699545227\
27237941531776262900911680999520081835230664895899649521975106228791483179349\
8679743505331153922515260920509513699129101814044464571419909/
    (599956315857872723438801808290309060557938998668547492803792376018173927\
82663208854190302176305893724776952956769404065726111877103397972421233817965\
65184523373000747750412121359718964194949678022049275026482631950527050806903\
1417415432197072763925700594892800000000000*Pi^4) - 
   16326483148022627545846891230324560471125653656176412084632153635923278201\
10043382292141701260336277952245870971195756268011845598194944769428107640335\
35242894362863569269643/(8227329362471824576239148370953878359203515359447901\
12200754663327863747771357271994089927542023353643254340378712106237218096249\
96844839777767415373146666582105411456395072666686435070771981529931637590199\
69477463540276190240067279877308416000000*Pi^2))/22, 
 (-20115574154772830860801103186949391874748207367817051860435207435439534964\
28386086609553703543139900536498529833386472306444143253771194821998281266950\
55254407826111340296164243020551937128283431229640272741833862452040297314321\
39958116651818234584968553771006781296071666969351567346496220983400153478513\
3381419008 + 8514946603007859794604316839274655638792223252303530027927052673\
44713484382826988769955912140699825747699741350992548253107877157805897756760\
57129440221621675060557913285732932199535278235608425486481241038810121098343\
01442758304804919878134483504491152328993409653103929277700663158353471986688\
589485923624980316160*Pi^2 - 162594190468727198639018633795292764079394076712\
09275805359788965410764745722499702178865957570583627854549016221741240175899\
83781406780436048549336544854928826330675576010798141144109519343549523232000\
17582354352608064705389719895066837468308868048386428730005222690317037297916\
133976624236133248595686388532248576000*Pi^4 + 183235550189772641783779044197\
67299169575314912811538827457348232573792542089760341402038479132659251702739\
08115307172928870894476808802453392617258627262564982802757445082126445663980\
42286890829697393752308250371504232788510789939734524070773160544243287989803\
4638413162213518971955542568442301017848807647472517120000*Pi^6 - 
   13420311115069778190773086270454755431250677151836772667228541245117606509\
29186239941475295051701543299820855285877013201074579760782293104183430079586\
72809167682489586097086300175331437413534233483782546005373167530839252795143\
40118606124361530557646111558573267246555091061143824407048066876684952137677\
074857984000000*Pi^8 + 664560292766181150647469112518139477745903807201650862\
11389483654948796826430163906024944521785920693480406759793342597095736539760\
57462530573800838449742982154063597687128599835062541605137579267193538067343\
57687569281826399113673106600769309186035102149465971858782580072506355902599\
42560719114198271197666344960000000*Pi^10 - 224565831992698980756179391563908\
64104951883561059290026025114159642980189296452271022295930620432554753167495\
74100855860356890185016267319192994326091294380443651922809432332578796899946\
31116987492059158400386597737638896236418437794081900718094184684609786196979\
676906813461627482750502001358577081016648099430400000000*Pi^12 + 
   50969329051065509304268831607640860536054337272770344945410993403457943093\
40935053423426361618299504415626601952489180002675303421259467795115714170881\
73730582687497837008428642386429392498562960677836734207863416089587205800700\
01794686904579936342649173305676101107059173744381005792371244799443641315522\
2487040000000000*Pi^14 - 7408509344005026864812016890462154341926501701108599\
24984914522200704699911256781198638930087175694637360367981001941424684558932\
96785015751222714765605379025991035659915431471130031692964855175686724242881\
66627648258278980232334088458687930801068221176142072729188654314154939877648\
83068063646915466359943987200000000000*Pi^16 + 621672836166789352582984637965\
07277902998564032720125076832723356867872488253369590640300972750135532345392\
12943987688136683824911101894239410632267019118304716603290753442056091602655\
98182681482992063145773333770541426760886625753226472775925230774157271369896\
021281144487020402716520257223867982350238351360000000000000*Pi^18 - 
   23728483934018465824977345160306213681603467574430825623665647639615750406\
62248050198163103944575058621828011837540364878423953895989321440353294722469\
89603430875631661111577152752286906697590169521294363304279765347665226590654\
60367870413665607714922293872528644983275187712346105656470269290706278672200\
0000000000000000*Pi^20 + 1837911382843099162008459354420384540774272579158857\
06010963777544166095399846240088725981866993235218421219210829439693696869231\
78364149507086402973140456277467852650284210347388439861074889947259277780619\
40507824545804829327159488284241018776533447148651291223024081097441878433083\
1324965026069272458660602569580078125*Pi^22)/(6129427788704088154501878512128\
10102670750156727954467273026929833140354154634545898782974661660581758944157\
37746545156946760075684301119488782098559178817870067903096091228083866553065\
70695593163231154120820282330151659624587767789978943997357376607389651142711\
45490977307615360209537783507038546250774726658654134375798783174515250813469\
882660191779197988143331952033792000000000000000000000000000*Pi^23)}


==> anc/O(2N)+A/Z_Nf9.txt <==
{1/(1750320*Pi), 21879/2199023255552 - 1734241/(17660868825600*Pi^2), 
 -3063647/(495917196622848000*Pi^3) + 7378860521353/
   (11788525612276564182958080*Pi), 2004705571/9671406556917033397649408 + 
  24307444789/(8468044009277373480960000*Pi^4) - 
  19172983901682511824379/(8205400357163212124423808249495552000*Pi^2), 
 51581934869/(213394709033789811720192000000*Pi^5) - 
  18083046636268448000780281/(76406246198757539530706273893967530347724800*
    Pi^3) + 4686426558763343075199589/
   (217992012095779111914353329135012527734784000*Pi), 
 113002014028107/21267647932558653966460912964485513216 - 
  36890814930973/(780819776142998272676651335680000000*Pi^6) + 
  1020480970998868881916029980197/
   (9684286199237224925583110040565083455458010726400000*Pi^4) - 
  2997165248475065261592178995003012443/
   (47853470125465023001601043306304620974073474738731089920000*Pi^2), 
 -936880260497/(195876237055963005598160859955200000000*Pi^7) + 
  226244402422958932281787925334217/
   (18400918521446666336601955725876903772046657021018112000000*Pi^5) - 
  274274962595127783148274789863987761883701157/
   (34328495598541284419868474116099249158437832181995269470599879065600000*
    Pi^3) + 369451404863564706621707628350989405819511/
   (536775186546833587785388338977454760542671699925546771254498820096000*
    Pi), 28103032403480108483/
   187072209578355573530071658587684226515959365500928 + 
  10171063211157139/(19199381333652417405680083318219997184000000000*Pi^8) - 
  176770472706520449911731778612336521/
   (76779478928709186833301777283312643659202175331615742361600000000*Pi^6) + 
  59619106609400471562435870043022302604158117200751/
   (1721228572287141694170002420598872922452126765583983163558631817956923801\
6000000*Pi^4) - 950232441759014037552729793634336764299998926016984801843/
   (5248354044116841566233842433377935598365829227716562413897203567924563268\
10278297600000*Pi^2), 
 4259031333821315119/(67058063171674471321166940607213348564500480000000000*
    Pi^9) - 42245308969888500754011758713174484827/
   (137138297610846054463754071506385132463888301429787807677677568000000000*
    Pi^7) + 4521807049981588605946266712604452201059690257994151393/
   (9192281777545224725102532711293485922682453306463410641192230487638943646\
162616320000000*Pi^5) - 
  126434546924999283886520275958567203542295635626297103289838547093769/
   (4774650116127984533751784321520350800976104635626578796009014346143704267\
23900736493591900192768000000*Pi^3) + 
  36425505356894596635143492877874882788687074407836578927/
   (1648661542439456014981629444584692268141098951575421685687247223166171093\
974958135574528000*Pi), 1849816005557766462484057/
   411376139330301510538742295639337626245683966408394965837152256 - 
  163695986007419720269/
   (37176990222376326900454951872639080444159066112000000000000*Pi^10) + 
  804366292592023183592234875998406577921309/(2546074964881331825291489654558\
2695551630633333828389869859808105988096000000000*Pi^8) - 
  242586578296369918191519136575559349143207261286472869244751/
   (2735203888948402815943049059389306427632223784132736275293569427411113293\
267729601527808000000000*Pi^6) + 
  50138751052312208924258568268310216029706588934649507979398133859318547001/
   (4446012094550923229009937107098342220229111587821513927858624930862076177\
01397062536914728164555824824320000000*Pi^4) - 
  350210999818977415857624371416575875122148022343865834105886665581326052963\
79/(6375781084107884172262044449859591479034649301775348894367527824967262772\
31152658660355303787710324081164288000000*Pi^2), 
 -16981975868807613101/
   (26767432960110955368327565348300137919794527600640000000000000*Pi^11) + 
  64929876491511504572001686031300085859680601/(13107193919209096236600588741\
665971669979450040254855105003829212962671820800000000000*Pi^9) - 
  96394819930969998082295217833731379725053644664517141101967591/
   (6702474899265835783522012681482407156978527507380495340320576616260707747\
261321466604614057984000000000*Pi^7) + 
  415273775318890465008230445188932289863690378897468364725752433171100023063\
1/(22747220599592779535048121419789390268202608199002968139381639906268257585\
9801181899886756200288025766516490240000000*Pi^5) - 
  301367454730147184730634009964296598793583008029485999377231123157992933402\
72010485689/(3427268993575842312391950187375352840907334870501031646565432323\
217757902884614850140044454526768585947588468883282984960000000*Pi^3) + 
  34937878705564036648407790298096262306252772077807590953005922884869005819/
   (4866215515399323108736460373266240404459197907197563418365519674210023774\
0508200979334190704954520911393606074368000*Pi), 
 252760372454731459694326638247/
   18092513943330655534932966407607485602073435104006338131165247501236426506\
24 + 319384746803106991703/
   (11332260417992574064735158065856346389724211205006950400000000000000*
    Pi^12) - 361343259785247338808398692793446654630164685837/
   (1190273716982999859794989816054580886850436243359572375581073333586173561\
170558976000000000000*Pi^10) + 
  5576650218962516973094653223469429104502473964470107413967440601133/
   (4057710475895053459355987383030320408389154049900187305407710622251990521\
589190870225473052850991923200000000000*Pi^8) - 
  461705748779163013077721289794397072379149987606542909505610338903143981462\
156908701/(144563975454005510279589310102148466223509429084114907940886923442\
248893033906678755615823602673317757606007403353997312000000000*Pi^6) + 
  209960504060389884719007920546635262392073345585557806099479846889407580811\
4798448879497957517119963/(56728744457515067810585361721509541273313646778037\
94607741797696895444017083520250028222996617219308685176685939213188013478133\
58279065600000000*Pi^4) - 121837939919705544779063593030914696187365741551292\
68450455088202457411765300100642050287787274963/(7073564083726189009386117721\
59362435693880369177700577711311842093785616659658287561758499109365961939759\
9518442491320778751760354246656000000*Pi^2), 
 57918239015709451879/
   (11422918501336514657253039330383197160842004894647006003200000000000000*
    Pi^13) - 19152372789188170630183576509602258521956163986301/
   (3299438743476875611351711770103298218349409266592734625110735280700873111\
56478948147200000000000000*Pi^11) + 
  5417482356435405499849985243631598456213556104881263701370139424619861/
   (2047131165930958050458933058688328767313961774790844096327411639768618226\
1038331507922320570555368292220928000000000000*Pi^9) - 
  435622281487383265177748931984818770797936291844305514279264727039760657792\
0978049432961/(73159604195032836939330241841984789026618026479629488595050859\
95357637384028109249699439554994509670540556942349071656629043200000000000*
    Pi^7) + 51217070712463831101228124811893022736820984634206440944059053689\
93853978333613964879627532620531096717857/(7791557492231938885777859257668965\
77468980267467317109425741253868812734393398283561386961143702355540648983715\
5422110298171446402482871650484224000000000*Pi^5) - 
  388792967689535299754555276598893426074499681791861829243620302816891306292\
62854493521415678192697228261094329/(1322774881977258019907388812272033123556\
70566348355700761950512382980058835987557246007660161585435648085204008621283\
844813425891724164615968461632307200000000*Pi^3) + 
  104869353538730874563438620958249213161493824866368565691176426436593934181\
2991690830451/(44390305414434236120564169926889568460439140034577153340953176\
112003108874757485987386274175147857015487008112933565806029124076044288000*
    Pi), 17727101708901604262846581328690963/39785858912782931372430579851745\
66720803649206378781739523711815145275976100267004264448 - 
  561658808847463836323/(4030005647271522371078872275759191958345059326831463\
717928960000000000000000*Pi^14) + 
  155808729786914416582609394227574681892120648948073/
   (7316835357534319355733556021381074129011649989596048304645566558482256212\
2060771541123072000000000000000*Pi^12) - 
  28288198148187053534517529879770198406865663818820189530372814891868377/
   (1967211165213013448169016312077136412238024707103009542806789489352051370\
556739504585303317548088671409262297088000000000000*Pi^10) + 
  494808806713959100499884331847026450043674103870834423425821912324592849582\
18667678822314831/(9236186473811866194938103650001433187331965583969207837462\
78257187677830975719319362530001166018234732236619264233302015288137557737472\
000000000*Pi^8) - 37083306288339366170383322099481731251645200823285464852198\
450219357298691379240128893167477255738210108572381/
   (3297848390916096667243228087113560318622586128240026658818517025195105829\
09162242781565796064114544044250656328253423806711580786715777826848663226286\
080000000000*Pi^6) + 45306862436515137119434156455471934202829830044499289347\
775122191410427959652265435445509394204440652244540441779714443/
   (3688992880833068432732326725711836654266733139343264064129727750725258600\
12760189467794882344453176810482375561662013856907050699516410757752684843261\
024693911552000000000*Pi^4) - 52928993546300840527570667953793083909722939265\
402080553789901580339878486313369578836064090583512898815015758755375493/
   (9567951670845147235632061804589328044205909722264684664417160404262192074\
98634931824276703387527386032639467892609242095932813886153971182362249120199\
263009019789312000000*Pi^2), 
 -41900179750258078147/(12435445997294983316471948736628363757179040208508516\
61532364800000000000000000*Pi^15) + 
  208771526767491398669582476731881203393293541971059/
   (3925600182790670952405177540245484674636185891192305658156937516150867268\
43262823313535139840000000000000000*Pi^13) - 
  668188078477471905506384513506667725643436781398647989113772201373960341511/
   (1914041381839636120691904139194315569288055375319429400883807583033844126\
11333194925537173948139893079841275572230553600000000000000*Pi^11) + 
  124478180078366712201106772973233252821082257013691314951271869439082732904\
558988269272378254019/(102751791793489739226635984622905774596086139836438456\
75043129824919933863009032027965827404497277775105053386211268007521604658453\
765160960000000000000*Pi^9) - 58951571785800768127875041363377731820848878797\
363339301990202494544115658221967499792459848269391873420240528998267/
   (2533458079063688331637563389908126767045672745424497531236210207205885511\
90303215643125334164870391176269749775503239027206802440855053711921012248582\
4863233638400000000000*Pi^7) + 4290155365304138241610403907370142877098068344\
54747102029545519082701023262710675789739215660904292870740736759525896647317\
8324727009/(18370286356227596069916888593850346676301086056020919429902537469\
13322060332434762402843943321305102181794225181106665998361506988269828154031\
57847184780815292796405612962591539200000000000*Pi^5) - 
  432832646456639892732915522404463522165308305566967542544170204270178293244\
9498174762899282147442219686945914304783449782441725189951607/
   (4373459906071807859568553004590185088683226140017037874940651115032303957\
65378401377756924076220195666320545097397980653080329836275944463452871284045\
143011546156686582861134393927270400000000*Pi^3) + 
  259235264879186403969337995069833845024381785111362329727179800949074479891\
1051662340702957423103/(32982848966616908479922886333829155500472952378014904\
66734524157234749664801635971195831580467285235672868528156335235189198338666\
525072242188673351680000*Pi), 10141167440364888683328546507112387497699/69992\
02319305638157992007126776388369130142178858279796562465940511849597438002954\
3152421664737722368 + 160846585055273034060791/(31939000532316478430293489583\
9765034201185320068899379385314123448320000000000000000000*Pi^16) - 
  100734865239247261181278221190156033017010427367487487/
   (9445370897411902215898288058874499693703428328054241874868774729860537131\
106673061234036458284646400000000000000000*Pi^14) + 
  288020915171129700908491118546576439087555586198918355108784494599709191509\
563/(275897580943892508981013830240025423419457454020043831560995560248830427\
7144801204934663040158067674810064082608360091811840000000000000000*Pi^12) - 
  613027997421562553909888012366313970130725212605400153816388243092922373415\
14214835885781915626180621/(1039884120737673912819822901371060765430886268354\
37349651945700933979610651287584406391648084902602210631093062356018870625593\
510367680275625174630400000000000000*Pi^10) + 3294106270009757619074157793925\
67588448246448789344993323081094811073423199130304812866734950917638450807251\
141837046752617/(165135653725817154733930464635717478573424022692287178762844\
05487340478990718885168822654023506779320435068964223670804401906733093851031\
9099665885588845414666397150085120000000000000*Pi^8) - 
  456842644349946517670526305733631576470866837045127935807527422535177526147\
9705967250174061552709257667283807907965224661451047222027/
   (1161373070486603036665596166201975004321711223779323307119492768805877766\
39082609647022823775208504929855784662401054901438938425489095869845090766053\
9993727500773299516326454440755200000000000*Pi^6) + 
  148227342954243403104492344174919101946140574200614756129863304913253495555\
5882623448720984014474700853515162880284912783229846791327669474176907797597/
   (3598532862286782447691109377149910669464878675799360702784606701216728616\
69862218039262074805874655149628019760707483751985480993547158358780275766630\
397733519220482204723056969640541838536181148549120000000000*Pi^4) - 
  251808733595669170428561696232815217898731202741072536129893059186125242129\
39517727981685016610004388548677437681621269008949718813/
   (1391982132372441707402157718668025298490494192324035295799448593030054904\
70998774132621398472468360207612068120620236568366685606673676768231753490862\
06662347509165652153774621520297984000000*Pi^2), 
 307694318590625666834479/(16097256268287505128867918750324157723739740131472\
52872101983182179532800000000000000000000*Pi^17) - 
  2085322221887464961184730187966535707506596432307696199/
   (5236513625525158588494010899840022630189180665073271695427248710234681785\
48553954514814981247300796416000000000000000000*Pi^15) + 
  918800327776292782623179013651702648637223865139958049415142068705300318009\
164293/(258498375899246871794635174049768460116932789139723787367432936237298\
18562109414617466634501935392949658422013027464709818181222400000000000000000*
    Pi^13) - 1444321460520447537051733742018663152685675382253760361436122820\
14730811487203625560033099821160054718167/(8244118118478619766922530376237660\
06347483186461200473052653361348515634874555866167120474685261038117706455310\
913529124810055302714139810734334455840768000000000000000*Pi^11) + 
  196787428945399157950041465173185942235442978887537814367337271940399761908\
52796230837456234101802543251161222218100322713865141/
   (3844235157810651354242779172453813927385252620803562459938010041476037695\
87566551879625781612644333535914001795817673915397913727815430197696281166508\
94431524452138545019302707200000000000000*Pi^9) - 
  175447375997485148238751828512491278418614381180262723218574371325453329465\
37666032209617858354954260998888466976949481553665172150179901464841/
   (1991058930571037967693144057538239778549182214508546038272409352245293170\
10637283554294437032301810073241761140277069902567402987493426365510577948537\
72638820070568126157088786269650775430922240000000000000*Pi^7) + 
  329681671032119611752127341460265844092187118583225026816459376630649464471\
04208841933410447101083807755239651419816301462396625822709384018652798078848\
5585591/(39972379270660553372101476010594621274968199559099977654278632506694\
06786758432678742830546210969285916228413375380703456707537590071120180623301\
35746207145798833173648386334621961339328923255579091261913982566400000000000*
    Pi^5) - 94780754691755492464082773385031384202127801762277046679060209358\
87825858537314764108176069159300304203037128367411837641377035365859552191656\
7294716704913/(28245626874602945898915834768670244562212435696555950001466363\
36668830018669738085578313381246895048870131715277990709264875620893350148455\
20818440192599635897377191515018660578402038187836490176971529196142592000000\
000*Pi^3) + 68384127795269108976163051746600497313875144748701200423724102129\
6502937911587091567780392504533077065423501102711/
   (2590643895296311546451137391384410925870440301451240789613108210832378819\
68561789733653860966191083940419715014898371684064569206703296062354166956348\
54312269353148430533263360000*Pi), 
 (6624970895089134609483647808696973002465258549/7695704335233296721148250019\
55929957130463657626278255233365105551674253349554894754184887790721008609504\
45293568 - 2391659146123796377899143/(137921291706687343944140327852777383377\
002093446456626081697919049142370304000000000000000000000*Pi^18) + 
   12658397173183212386380339698227389795917692287647085223/
    (227695933646364542859692521009514395778578961624833084544695426270910398\
57828887245726543184588514630041600000000000000000000*Pi^16) - 
   53458002814942915091341500677650412950966000868938870269364721782701349475\
891617367/(621016498260350684799431542137163748584919332629272426771520886016\
48516113611657677001842727449588022259393044097181218867198568693760000000000\
00000000*Pi^14) + 45478780074945452341767818136302170124459550205420971032987\
1114419643454485583282274716172125944386332749587/(59417008103499108384164060\
92762006360947580821463164049385083305911021883667899038639670685151613353921\
933964716815987108331030577721348443924495290135583129600000000000000000*
     Pi^12) - 121619421744369765950722656288255780667263240302251546558290757\
2714579082314382499111193112426943261226923362191773116613790370834607/
    (298303114542915174673881141690068275306555687947856854056288932953637664\
62646587260810299181202800924439757472630997868003567918452432401074341131743\
80113668107305309789906242208006144000000000000000*Pi^10) + 
   81049853276927936363577334299451366829252905933215327560738604176860226666\
55588169133008102345747019082847870557177157432686908247813842632503929491/
    (618004940744658920475312399470818847923062951495884765503056200636164726\
69277067293400134654011121412778316099671490949223488418680323609064937530292\
86077665172809246323348880937339805758065988547379200000000000000*Pi^8) - 
   21447578604246703527135833619366841320034971292102914306116846575670865544\
09862934786454240853879838914012785543647643569167679073484960945621947918940\
53776369812213808049/(8658230376440807114218952000523797860901295412035680733\
61530384529900977808509224116012600697336223514993666844206489685471164893140\
46791578265892508339037525916139824145664639804734835937700898025624507026029\
050856011202560000000000000*Pi^6) + 11365526292428571247420145066736150394641\
71577864956457154177221792529971999030338071953026132777471205256642062520939\
1735588741384566271092083990891725315477707127933677/
    (452743345058357392939984385885262145466123926968150953278128494998092057\
43841732905701768146029856537641748449142209154071842938667081268612234479921\
82888375989045951985862784150297731925785600857451839543946335498538267443200\
000000000*Pi^4) - 65557826473781209446496283206316165737084531728536398600855\
65731668920199885878792144971156163697164996461382711160833857546792869617180\
2461070834003014127/(60708094982196597526572892816651776467812521659892171402\
71172724861035584869817648722175152634506233760564638800230365073021366072540\
79356417070543070208261628677877193070583530127934420102384628198782911873663\
63136000000*Pi^2))/18, 
 (-44865261346326384027729967/(2502443916726135168522482108560792843992325983\
492509023626327043227639166795776000000000000000000000*Pi^19) + 
   388120458260631938512407780965253348583158088969887190973/
    (813216746057781427027211395709231220884444588534549124082173013964744712\
449933165735457565412626734386081955840000000000000000000*Pi^17) - 
   13207152465855989029433784401808171475897495448855076333677700693660751872\
62059377977/(2374524435322155500594923533986786474395600241599314616895540511\
75557681482470586696507990711850983242305326698840285324455068901307360215040\
000000000000000*Pi^15) + 1023765785809076294891165842454590008397951751823940\
16683372375184671272454173638764880729629875045254404391407/
    (277578617806171947654972990195859106516382511140419388620343278175974752\
33443988854848801350453688689380504205259408494889740267140338705778898375774\
19737087868928000000000000000000*Pi^13) - 50154136559524553831342385984964669\
62349527527205962531880859666395639757457273726132533639156644075943520466233\
74325678480577213499471/(3311974863712598763889107866971272223512653476870688\
48048256225238714761065678766203557415322197897979380500096570922787263482510\
9819991378688279488482410421056452165192867555923140959797248000000000000000*
     Pi^11) + 374178400156067882578587782032309139008376775422701453709202768\
44354928904084494117864212697225489892153606853354104742046727663801298010364\
63643016702193/(9540650517538568162873596407548355356808854709213283340701828\
28263987806782753301268359970924709139995308734517789175617319632116043678251\
27153565975580465787544494453817712997149397449743520098674874075054080000000\
00000000*Pi^9) - 118848109643945976540665655950702899583709794083282887786610\
09752240513051583209432884366195060397545488455402754473753614867678265508066\
752875095670131300701148285601986440967/(190948889785397606202812422426015854\
78584871785848808804093538669394741121420152300949713608182275388158822808379\
46893813105100563059645990964406497887469400445755376998182860627522095823284\
8056114858596979362695205080984536167219200000000000000*Pi^7) + 
   42176995539655810927033897659346314196298136980416990060641878505914604003\
90120371453018822959287897041961585808186322057510847815241278151524510950577\
29339301828009934059241278141/(7638873664068368194406022554744213440705932710\
05883178182727519871752925122142170234558281708159500746291439953416313024472\
41124264740200263431749687579262045149923104146165030171789355095784924999900\
8094822895772027156685601890291941376000000000000*Pi^5) - 
   13119263727199047907771097896733443251234173780209647439708126287928178418\
01549941364802904837048308512658271375375457139110936783885860029148658187482\
4082504018807297867397/(60310486800527360118545171096768569787474580527768252\
86443888645364537981620127699708432712755958704300618113175400026876193930019\
19538190249308807557564881258709361122626807535296934648271444157117465820370\
66787493194294737133109248000000000*Pi^3) + 121665104960382430385642438469485\
96162061150199145279790962040726767724524611618334561092828125017708213873786\
0232185550994912385797/(71653287811177782615356715150748916731622077022577527\
92634537716826708440042432216586569685327912949240583921807311179676666086561\
929451972345961273687623108763223534411080844452854655049971441598464000*Pi))/
  19, (540687598631463303904456050276339392068526899285185/169230328010303641\
33169031885638938619607159883885599213687009159024788255649570453124843787256\
7112920983350278405979725889536 - 46214076399623380987253/
    (761710201734566763311229773413164407948840229431794863644173800570498177\
407385600000000000000000000000*Pi^20) + 
   2146144301238899689409473578491251289865621923913308835929/
    (214152497906856160993345848946068949707709637944688166335799441497475872\
5765653998647753952757611242332308222509056000000000000000000000*Pi^18) + 
   12433904652037279634258086521698356626077429573607412041292605155059026434\
660943351235099/(162579888847411471676933462494420891043507715581918512915450\
62597508553558814389118171187711255297861027458030546876191708919439562272862\
14744473600000000000000000000*Pi^16) - 22197844798028797098433776252116552242\
370630177861283563265433607160993214950763197055357266352392844103882215333/
    (722203825745203928471150601913194066647038804379134252976898244883628569\
84394383447354527474569326869079244336840564814477330315253519532424573170970\
606100194277065752576000000000000000000*Pi^14) + 9347658427732307343532718207\
37681334880150060604254230906348842733669718865360645743085280784969504524575\
33757545930981576149974710240754147/(2955511910854010053577893743128797311578\
87738188224204794717519135485244630026137801642511976044415072748786354317137\
29263603903827912282401873004257906915414055693822023637063231160645428906976\
870400000000000000000*Pi^12) - 5094260510683674466728572668020528248895281963\
75320755665157736578459687386859927440408831653949764485487386146346323760393\
3557784304289451866916680701939/(30084021318043370247399292662921304896787401\
19062557958427267787076828594599777281074743372088603087718842131372619695524\
81851605652561039899241233759963789988467299193263360987439892892907993410178\
622890553901056000000000000000*Pi^10) + 1786134824787562407003545482257104574\
72581467186999313993435829638638773982847058047337530854331959737478556768237\
5491173200756953265291812587650080854256811280630825386710382032527/
    (337831254705484251180266830924287674915013408502763214058615974319362053\
15064277481932604392078475140182093965932749794164868241094039328142705920371\
81325311750887268623307986399390971088835109056241205989913922828820800822096\
0324546933555200000000000000*Pi^8) - 1821403601810392281221651790097236993969\
84775387405017585802984822292173531461187599242365462459470226741065642354917\
32431767159599146746556990740450605063169220043375861469108321843299135781/
    (188626765020657014180011050960746507251799731442871797263711263470336101\
82553807887520877632068219910027541450593544410112434889207077686680126656876\
96734978327153773325273928821401132709665505500089189223377803356378160904438\
25905854896427929285165056000000000000*Pi^6) + 984729106238628096143941990952\
52320288126540403815284410030282459454906270585266348910584014220246916978175\
01024210333307503277840992496946673075183825095411894825521410659162442768087\
8824007383/(10341580661484546703441255856498818184641426809257749695147337243\
32194692372328696498217600194279508515321151496868946648846913985750471318254\
15091237803928018604038925784586952078087256494431528104272701155619138009325\
9722019225251977676492454826588137062400000000000*Pi^4) - 
   31528352308008785665235154570000369319244789659152494109588037331290136149\
95143915419901485113103382102673273573717323825205381013800742492729302342675\
831374644755064788487/(783449729214438422178667561054401533816630599807137028\
33590765539895612152342042362997173803537533726586876009971591017582361772507\
67235508369156770211178708709737097859490969636099687655500868172065032140189\
8277314474796025323358022522634240000*Pi^2))/20}


==> anc/O(2N)+S/Z_Nf0.txt <==
{1/(16*Pi), (-1 + 10/Pi^2)/1024, (78 - 121*Pi^2 + 36*Pi^3)/(147456*Pi^3), 
 (876 - 4148*Pi^2 - 2016*Pi^3 + 1053*Pi^4)/(18874368*Pi^4), 
 (16860 - 136700*Pi^2 + 190800*Pi^3 + 207413*Pi^4 - 81000*Pi^5)/
  (7549747200*Pi^5), (626760 - 8856300*Pi^2 - 18446400*Pi^3 + 35287138*Pi^4 + 
   30204000*Pi^5 - 12504375*Pi^6)/(4348654387200*Pi^6), 
 (21382200 - 421152060*Pi^2 + 1918350000*Pi^3 + 2614227910*Pi^4 - 
   5654854800*Pi^5 - 3965159223*Pi^6 + 1732468500*Pi^7)/
  (3409345039564800*Pi^7), (288454320 - 8196414240*Pi^2 - 54540622080*Pi^3 + 
   83379537976*Pi^4 + 337956998400*Pi^5 - 310977507352*Pi^6 - 
   354450849984*Pi^7 + 132764935275*Pi^8)/(872792330128588800*Pi^8), 
 (4970745360 - 180631896480*Pi^2 + 2270514395520*Pi^3 + 2444801550408*Pi^4 - 
   18251132155200*Pi^5 - 13590443330584*Pi^6 + 35949047139936*Pi^7 + 
   20671882502409*Pi^8 - 9607077219600*Pi^9)/(377046286615550361600*Pi^9), 
 (361238119200 - 17220213738000*Pi^2 - 311199827904000*Pi^3 + 
   324620205099120*Pi^4 + 4438412804448000*Pi^5 - 2865149087601400*Pi^6 - 
   16634573387107200*Pi^7 + 10309541088246858*Pi^8 + 14094700187198400*Pi^9 - 
   4979889726328125*Pi^10)/(603274058584880578560000*Pi^10), 
 (25844898895200 - 1500424524522000*Pi^2 + 46684893872232000*Pi^3 + 
   35164010074651920*Pi^4 - 740786057283888000*Pi^5 - 
   402614116951888600*Pi^6 + 3793710085975101600*Pi^7 + 
   2103302735093392558*Pi^8 - 6256890344362442400*Pi^9 - 
   3210299116242733125*Pi^10 + 1551114253328062500*Pi^11)/
  (1167938577420328800092160000*Pi^11), 
 (1204104891528000 - 86634289079553600*Pi^2 - 3819319790489280000*Pi^3 + 
   2602976790752830800*Pi^4 + 100433912061555072000*Pi^5 - 
   40665871963026060960*Pi^6 - 833015249980407648000*Pi^7 + 
   330789435742955662220*Pi^8 + 2433643974077824569600*Pi^9 - 
   1163340151816826557764*Pi^10 - 1809616125406822207200*Pi^11 + 
   614736070878601546875*Pi^12)/(1345465241188218777706168320000*Pi^12), 
 (112416665053492800 - 9539770920889809600*Pi^2 + 
   679050246669809414400*Pi^3 + 342466609375043833680*Pi^4 - 
   17962043874947027856000*Pi^5 - 6538704303611999307360*Pi^6 + 
   175693381923498780781440*Pi^7 + 67906500509898555099452*Pi^8 - 
   732942357598839937348800*Pi^9 - 340632835309262972353644*Pi^10 + 
   1094527855640549701449936*Pi^11 + 521717090330960815763475*Pi^12 - 
   258856873289859609765000*Pi^13)/(3638138012172943574917479137280000*
   Pi^13), (12969482004169891200 - 1313678612062041825600*Pi^2 - 
   130700139399240559948800*Pi^3 + 57505552398883116047520*Pi^4 + 
   5584407193839421531584000*Pi^5 - 1387144249864003881410160*Pi^6 - 
   82911547437043021895278080*Pi^7 + 19393348493721346914697928*Pi^8 + 
   522086937010309473445843200*Pi^9 - 149459897799711476890866044*Pi^10 - 
   1306120034852713622360250432*Pi^11 + 517277319128577543305082654*Pi^12 + 
   887470472209191527843877600*Pi^13 - 292941866060855176428388125*Pi^14)/
  (11409200806174351050941214574510080000*Pi^14), 
 (1516562211091623696000 - 177090468308691897960000*Pi^2 + 
   27136431922196521884960000*Pi^3 + 9017847591500109108146400*Pi^4 - 
   1077113128060105913256480000*Pi^5 - 256681199098892348426646000*Pi^6 + 
   17131486119850520142660936000*Pi^7 + 4335785790236401386882916920*Pi^8 - 
   133790555452597949153456208000*Pi^9 - 42194568890414867791467229900*
    Pi^10 + 497101282096648260408501524400*Pi^11 + 
   205605092600586074416500476442*Pi^12 - 697543537772745100897507429200*
    Pi^13 - 315952706311600959133249618125*Pi^14 + 
   159786318876990035803260187500*Pi^15)/
  (41073122902227663783388372468236288000000*Pi^15), 
 (26378192029689051552000 - 3580049562649923242880000*Pi^2 - 
   757132674251549925288960000*Pi^3 + 214985863491932279351404800*Pi^4 + 
   48450137344329251746575360000*Pi^5 - 7380031300608320195089248000*Pi^6 - 
   1141207573627181061863237376000*Pi^7 + 155907850426836134859071679840*
    Pi^8 + 12598650074482753279364061696000*Pi^9 - 
   2023063868341111494879077115200*Pi^10 - 66659187395884098831853323686400*
    Pi^11 + 14997054793962534623552524193424*Pi^12 + 
   149677247547917349534167645606400*Pi^13 - 51289784809585816523329448010000*
    Pi^14 - 95114261347756370696738538000000*Pi^15 + 
   30707052223734699797941597265625*Pi^16)/
  (21029438925940563857094846703736979456000000*Pi^16), 
 (3748468635840087038880000 - 576507161916513586991232000*Pi^2 + 
   181107877834055659744857600000*Pi^3 + 39495907538962450446622752000*Pi^4 - 
   10032226168135957514354545920000*Pi^5 - 1562219208018840347512324588800*
    Pi^6 + 234599266467263376168123553920000*Pi^7 + 
   38603239231337392309701577173600*Pi^8 - 2932684274647031133516687271872000*
    Pi^9 - 600271248924227540020652100904640*Pi^10 + 
   20159955677466022545588253272480000*Pi^11 + 
   5573654587796424883190789264494160*Pi^12 - 
   69709092298931690593778835499708800*Pi^13 - 
   26569384887189154463277158157743664*Pi^14 + 
   93832677823825548373924023227006400*Pi^15 + 
   40956483693699951777807871375445625*Pi^16 - 
   21010234864640717487636413068500000*Pi^17)/
  (97240125593549167275206571158079793004544000000*Pi^17), 
 (205449951732963783797952000 - 36007191928401346014826464000*Pi^2 - 
   15429603717166905589305894912000*Pi^3 + 2840446363912624200459178252800*
    Pi^4 + 1397363237706856558307600471040000*Pi^5 - 
   131357413180004913764646329145600*Pi^6 - 
   48296798398041665685367034661580800*Pi^7 + 
   3883644257708774705265766583576640*Pi^8 + 
   831449949125205134950635749923584000*Pi^9 - 
   74966355578150879844550753874386080*Pi^10 - 
   7594849087488363684192700143463050240*Pi^11 + 
   921494334533293208733930116271590944*Pi^12 + 
   35556136643862328691978571274984281600*Pi^13 - 
   6631878927263733277152930079345687248*Pi^14 - 
   73649263521729777257048019164426375424*Pi^15 + 
   22472441260989832462435020189734075550*Pi^16 + 
   44419572428849001959102055192929040000*Pi^17 - 
   14087391698607910119184937538270796875*Pi^18)/
  (168030937025652961051556954961161882311852032000000*Pi^18), 
 (34670979645901746307288128000 - 6793886204041650800608345824000*Pi^2 + 
   4202171522328588667044126804864000*Pi^3 + 
   602363513763875692829011006195200*Pi^4 - 
   307858874840519708881339429224960000*Pi^5 - 
   31540825837298445178949118762681600*Pi^6 + 
   9864116085598242470628358653522201600*Pi^7 + 
   1067017024880265019830906086415725760*Pi^8 - 
   178863182236055742780317653014420096000*Pi^9 - 
   23936003744539769855200093232751864480*Pi^10 + 
   1950971531415274034868089224826497687680*Pi^11 + 
   350412682409633888332406915496775780576*Pi^12 - 
   12409259364678554294486401637878253126400*Pi^13 - 
   3139232417115718702513052765143276159248*Pi^14 + 
   40954558592321625344372057487446221111488*Pi^15 + 
   14707382078185621167538839421215582064938*Pi^16 - 
   53558352942981242055276392144650651147200*Pi^17 - 
   22737208019032436560743755455032885721875*Pi^18 + 
   11792146368175750691275947360407520187500*Pi^19)/
  (970546692260171503033792971855671032233257336832000000*Pi^19), 
 (3313407099483014501115308160000 - 728706417258906691069678012800000*Pi^2 - 
   608182922633989792238430586905600000*Pi^3 + 
   73078733921342337274895668091232000*Pi^4 + 
   74789865796932340434322044015513600000*Pi^5 - 
   4375786226122492542181263106984320000*Pi^6 - 
   3591647407788274468425117170821616640000*Pi^7 + 
   171966169868878863391432759716498422400*Pi^8 + 
   89396439569269955177081324398616355840000*Pi^9 - 
   4587910535468435970070816103837918736000*Pi^10 - 
   1256990379521422138044925687677477286272000*Pi^11 + 
   82902295060566290599656834282057236202080*Pi^12 + 
   10039970400288518423746300585677739736832000*Pi^13 - 
   977622393658912874385390765869430737777600*Pi^14 - 
   42879173273044008727492193823473545336435200*Pi^15 + 
   6872848003775367964689883607589382366122276*Pi^16 + 
   83385731667764285467035752727475736616691200*Pi^17 - 
   23118022037577776612867744615810440354417500*Pi^18 - 
   48213251336088521517706522595147840710500000*Pi^19 + 
   15067070464843057084805405574377241085546875*Pi^20)/
  (3105749415232548809708137509938147303146423477862400000000*Pi^20)}


==> anc/O(2N)+S/Z_Nf1.txt <==
{(-1 + 4/Pi)/64, (96 + 48*Pi - 25*Pi^2)/(16384*Pi^2), 
 (13440 - 15840*Pi - 21908*Pi^2 + 8145*Pi^3)/(47185920*Pi^3), 
 (384000 + 691200*Pi - 1686464*Pi^2 - 1307232*Pi^3 + 560745*Pi^4)/
  (24159191040*Pi^4), (313528320 - 972518400*Pi - 2438347520*Pi^2 + 
   3899004480*Pi^3 + 3387789516*Pi^4 - 1385818875*Pi^5)/
  (487049291366400*Pi^5), (10249666560 + 44730040320*Pi - 132710251520*Pi^2 - 
   338939919360*Pi^3 + 440517429600*Pi^4 + 413315858736*Pi^5 - 
   164059366275*Pi^6)/(374053855769395200*Pi^6), 
 (23079276380160 - 151852959498240*Pi - 430196812165120*Pi^2 + 
   1725198577822720*Pi^3 + 2339896476677760*Pi^4 - 4202127506889312*Pi^5 - 
   3055962239263980*Pi^6 + 1306887507300375*Pi^7)/
  (23963386216010534092800*Pi^7), 
 (12619032743116800 + 111600965674598400*Pi - 331049728842792960*Pi^2 - 
   1984250543372697600*Pi^3 + 2846433115531765760*Pi^4 + 
   8903981602791475200*Pi^5 - 8380716198852448128*Pi^6 - 
   8825371032205368000*Pi^7 + 3348748559379848625*Pi^8)/
  (368077612277921803665408000*Pi^8), 
 (1290441516908544000 - 15972194771140608000*Pi - 44385639574874357760*Pi^2 + 
   365776549594581565440*Pi^3 + 528150449294082334720*Pi^4 - 
   2360258592753890949120*Pi^5 - 2450368232699495728640*Pi^6 + 
   4673805627932566733952*Pi^7 + 3093627690482214674700*Pi^8 - 
   1357119289808721313875*Pi^9)/(1201405326475136767163891712000*Pi^9), 
 (154536165026404761600 + 2491994088230879232000*Pi - 
   6871803428178572083200*Pi^2 - 82399652851562997350400*Pi^3 + 
   111677621716867775528960*Pi^4 + 827454494030389044019200*Pi^5 - 
   795091522262075310643200*Pi^6 - 2855193815327346300672000*Pi^7 + 
   2183996694156316986972384*Pi^8 + 2492739670093941225337200*Pi^9 - 
   917294201183079275180625*Pi^10)/(4613396453664525185909344174080000*
   Pi^10), (1235221156655439387033600 - 26584411331197331413401600*Pi - 
   68192126857474355390054400*Pi^2 + 1030381571874020506966425600*Pi^3 + 
   1417864689644995896534630400*Pi^4 - 12810795841073623892163624960*Pi^5 - 
   13656783838029336219241635840*Pi^6 + 64451369734974623713149573120*Pi^7 + 
   57730965916606454282074551936*Pi^8 - 114086360441090822112132434784*Pi^9 - 
   71294506967063484185522534100*Pi^10 + 31786919589375230725200380625*Pi^11)/
  (1295884610248550466621191141122375680000*Pi^11), 
 (53290359864500507010662400 + 1459654956388840370916556800*Pi - 
   3614333300477864665782681600*Pi^2 - 78814425789513632580422860800*Pi^3 + 
   95246553871715816613845401600*Pi^4 + 1427753103331132378189324615680*
    Pi^5 - 1228478078698352119877953781760*Pi^6 - 
   10631597716415598633261513768960*Pi^7 + 7812420759969698711623683892224*
    Pi^8 + 31102602853812738076379580429312*Pi^9 - 
   20497268029773368041139456550720*Pi^10 - 24864236643805674884905349556000*
    Pi^11 + 8943570238058095372423581515625*Pi^12)/
  (1990478761341773516730149592763969044480000*Pi^12), 
 (133608298093478639887712256000 - 4725780635970277024154517504000*Pi - 
   10852117594041062638209938227200*Pi^2 + 278390980889330298502388908032000*
    Pi^3 + 349108707060339368512499639910400*Pi^4 - 
   5654720636805605155052398968832000*Pi^5 - 
   5676114164666819132703521932574720*Pi^6 + 
   53274611762386652593943745223065600*Pi^7 + 
   48162553139367050957657969786204160*Pi^8 - 
   233711871100742962651854821866306560*Pi^9 - 
   191147591559661758926755371003794688*Pi^10 + 
   386169413287878937393061752416254400*Pi^11 + 
   232305233803395583655516254207501500*Pi^12 - 
   104718446922493350873495303894534375*Pi^13)/
  (190449007885180890080740713035656558175846400000*Pi^13), 
 (18503064049749712889645629440000 + 817638300200305969330630164480000*Pi - 
   1784770364095599417759066016972800*Pi^2 - 
   66383572997555670450044711573913600*Pi^3 + 
   69542496676606706699434288427827200*Pi^4 + 
   1922722831678759715427385926588825600*Pi^5 - 
   1411580351774826275465711587819520000*Pi^6 - 
   25140533479454374119829462351934914560*Pi^7 + 
   15795466692879867820444269022256005120*Pi^8 + 
   154467812384276708911990129858340536320*Pi^9 - 
   93127661579493678430720203185949416448*Pi^10 - 
   402399556823978046999580234704430685184*Pi^11 + 
   236507245150249325019228888121995371040*Pi^12 + 
   301163871536048503288696497285296538000*Pi^13 - 
   106405368120907698041454363426871678125*Pi^14)/
  (1023853866390732465074062073279689656753350246400000*Pi^14), 
 (37684168448261440895177516384256000 - 2098678437658483431151989361213440000*
    Pi - 4242858471760921106138791818559488000*Pi^2 + 
   174536343165981686165584837877956608000*Pi^3 + 
   195536023580588322540405446748300902400*Pi^4 - 
   5221565682589590675881644789384347648000*Pi^5 - 
   4799702687820263689070274797993721856000*Pi^6 + 
   78637238886846154177153848085515730944000*Pi^7 + 
   67191188162853838317522668885087628165120*Pi^8 - 
   635688588509087695575374444315366751436800*Pi^9 - 
   522369175167665325039416332948300007387136*Pi^10 + 
   2566045970963441036564294932080895300193280*Pi^11 + 
   1977782207729160715158227459494607364961152*Pi^12 - 
   4052064560327042820986814838957241924493600*Pi^13 - 
   2373768435334613993253444578122197176260500*Pi^14 + 
   1078362324059701182735802633897463771765625*Pi^15)/
  (85512274920953975482985664360319680132039812579328000000*Pi^15), 
 (615616419007062515901541033967616000 + 
   42189309630767344677739369246752768000*Pi - 
   80347180484726554428849865176907776000*Pi^2 - 
   4867890095239912964794502037028995072000*Pi^3 + 
   4350360896064139915377369941847048192000*Pi^4 + 
   208765188627744761551567300287700087603200*Pi^5 - 
   127601350430558375114975868841488495411200*Pi^6 - 
   4270419704096371182517182193172344523980800*Pi^7 + 
   2196454905683804775830539162420256262062080*Pi^8 + 
   45095854213898439129744671365736191135580160*Pi^9 - 
   22328695705874214072508654884735892777598976*Pi^10 - 
   241670094855304613352494157513267435058102272*Pi^11 + 
   124766886347586133955892994240405544744595456*Pi^12 + 
   576951939259449584059693979049811111112503296*Pi^13 - 
   309308375604170255396198694692811508987372800*Pi^14 - 
   409983910851404004141733077935689624706256000*Pi^15 + 
   142750910420361198184261634093369363658046875*Pi^16)/
  (58376379679371247263051546869978234970139178720821248000000*Pi^16), 
 (47033433186043868377832315376346595328000 - 
   3986736607920914367878283890558351966208000*Pi - 
   7028838068584371196179056514884507271168000*Pi^2 + 
   443145317551010567342170671489210239680512000*Pi^3 + 
   439962806100176206649588485331792273866752000*Pi^4 - 
   18136709766468171914110662286748506198848307200*Pi^5 - 
   15198924360848296239348036328925183883188633600*Pi^6 + 
   394711238182900914577528717586305509317463244800*Pi^7 + 
   316314119981325435491235002238970255449406832640*Pi^8 - 
   5045508761427359592294630523133175894206589173760*Pi^9 - 
   3986153288827465083484080220332653098369111031808*Pi^10 + 
   37266056175718063655958919483378904019616806469632*Pi^11 + 
   28985799299642180248058117484171865155131319042048*Pi^12 - 
   142700386028360630688566155508868796536348624285696*Pi^13 - 
   105688503118790814397458104857356427925221618990080*Pi^14 + 
   218446329947846386686502788245222804034462401568000*Pi^15 + 
   125550963651658010732719991904770573823879913957500*Pi^16 - 
   57355422308417816841098512552199761935781022109375*Pi^17)/
  (194922934848757509341132054710231964998212567769690046201856000000*Pi^17), 
 (85114925452728541864166713123408088924160000 + 
   8766443369343667064283908214671943212728320000*Pi - 
   14480616468951590691312694204918373843730432000*Pi^2 - 
   1380463272885739311083853454201891520029655040000*Pi^3 + 
   1041814330271457888233196031866019019589943296000*Pi^4 + 
   83156836135420076463332949756872264263925760000000*Pi^5 - 
   41654215435763473338551029339442414776627285196800*Pi^6 - 
   2471733749551784464891863616013590426880934150144000*Pi^7 + 
   1015013242807242890881389993979488175043168226508800*Pi^8 + 
   40103369755968029239118451696836952082253085042278400*Pi^9 - 
   15621722611661548617980423675192044944937473068236800*Pi^10 - 
   363200980190719313671118159634838594910108361141780480*Pi^11 + 
   148536813309976295182645049551133934997729559754964992*Pi^12 + 
   1754988130522085575461153901827930532496598168727388160*Pi^13 - 
   798198116267043912356383611977531767804479136080113664*Pi^14 - 
   3911320441910410638575276992735225976486047751241216000*Pi^15 + 
   1942893791327279637116146824741977983856797129410924000*Pi^16 + 
   2664428637435172473663020106398776555008637919176950000*Pi^17 - 
   916398737856094696239195875327919815036166044985703125*Pi^18)/
  (15718585466203805553268888891833105657455861464947805325717667840000000*
   Pi^18), (82763365931271508796682034913313301934899200000 - 
   10386533663657620904179682858082965393925734400000*Pi - 
   15883660684912509178049421450156986441700212736000*Pi^2 + 
   1477821375133304429362247647933058857843719929856000*Pi^3 + 
   1298396339948531115050588098839062360843454775296000*Pi^4 - 
   78050594883903062985719637667836913672021547679744000*Pi^5 - 
   60178983254188402052096383514877055902603676745728000*Pi^6 + 
   2277381653836089207668147208214547723990017298032230400*Pi^7 + 
   1748165587673159389433100627922534317637564701553459200*Pi^8 - 
   41732758318637536641706748677007563471990873610885529600*Pi^9 - 
   32327737654051816031208925036203558075932298671586017280*Pi^10 + 
   487008388061351310928147171465223144029538172154329169920*Pi^11 + 
   374833056647276466331581425203295303492146429535986384896*Pi^12 - 
   3413028337112195521362587299195769746167630745399901159424*Pi^13 - 
   2579223445671045451304914810022704399885086616712860286976*Pi^14 + 
   12638160720159037216557491124047512637266225443881091305472*Pi^15 + 
   9111168867096319780801562572065782215574096381289560465280*Pi^16 - 
   18930230613060629705082557558620894726173712413990612468000*Pi^17 - 
   10728635926092006584764437889981611841464165683284961347500*Pi^18 + 
   4921276426825745008957290011899710346198408509330144609375*Pi^19)/
  (70721059729544161945267384902135508974025411903093165721468931145728000000\
0*Pi^19), (175172308483354050411115756410040442941845012480000 + 
   26425440517947824884217247886896777158705597644800000*Pi - 
   37738153611505124855039215944885636131437695467520000*Pi^2 - 
   5511736810421979787612885256820357660743869566812160000*Pi^3 + 
   3487614972399221356279888040126115585770448576577536000*Pi^4 + 
   448903532859307388097234977604781766369177002825482240000*Pi^5 - 
   181976425609087083602980183482053619042741827414261760000*Pi^6 - 
   18420814418105066243651364283706236995377134325244887040000*Pi^7 + 
   5910018894156028733820522699426056834381841926316045107200*Pi^8 + 
   427406794067754076382611349107976304938403264787705233408000*Pi^9 - 
   126910065978373332408164952816939186608268953305974382264320*Pi^10 - 
   5862229433799094310168953621978664702199293732119350607872000*Pi^11 + 
   1812396528907794266263848277266111714570050154400311788175360*Pi^12 + 
   47232378497089920943013435377947551585492162198443064127651840*Pi^13 - 
   16459708000389006439622269957377305245382236468710275090743296*Pi^14 - 
   210294267375675222824175995027675965849516763273290214644776960*Pi^15 + 
   85961539345067697591902016182920611021505432281028626680613888*Pi^16 + 
   443138185220495593309685784139425693872436284615947577238912000*Pi^17 - 
   206307773830486116282315622954504972168877554418715424918008000*Pi^18 - 
   291388306591585302441945520907678848322322453361404502265100000*Pi^19 + 
   99169440394403671599243622497807687255054686072767067694140625*Pi^20)/
  (70607906033976891286154957086292092159666971244048216656314580855894835200\
000000*Pi^20)}


==> anc/O(2N)+S/Z_Nf2.txt <==
{-1/64 + 5/(96*Pi), (1568 + 1056*Pi - 495*Pi^2)/(589824*Pi^2), 
 (1086400 - 1461600*Pi - 1755654*Pi^2 + 671895*Pi^3)/(11890851840*Pi^3), 
 (213355520 + 456529920*Pi - 873448896*Pi^2 - 740075328*Pi^3 + 
   307158075*Pi^4)/(73057393704960*Pi^4), 
 (3911747840000 - 12989488512000*Pi - 29036616166272*Pi^2 + 
   46779440685120*Pi^3 + 39547422259650*Pi^4 - 16271041161375*Pi^5)/
  (50146595039084544000*Pi^5), (6291101200384000 + 29732627622297600*Pi - 
   75980371262315520*Pi^2 - 191968671290812416*Pi^3 + 
   234474041213436960*Pi^4 + 221536746873902880*Pi^5 - 
   87406929677442375*Pi^6)/(3235057139161422102528000*Pi^6), 
 (8725076736696320000 - 57768913328359833600*Pi - 
   153859528702912800768*Pi^2 + 591440001930883961856*Pi^3 + 
   803996291769062057280*Pi^4 - 1402606657059768974880*Pi^5 - 
   1024633866255956341650*Pi^6 + 436823006127486103125*Pi^7)/
  (200625303542234753110376448000*Pi^7), 
 (124223102690926919680000 + 1102698035012449075200000*Pi - 
   3046432642253092149657600*Pi^2 - 16516390828092277093171200*Pi^3 + 
   24661471801857260958922752*Pi^4 + 69414065182309229227929600*Pi^5 - 
   67493849882806154378275200*Pi^6 - 68321106317795799740342400*Pi^7 + 
   26150718244460539237633125*Pi^8)/(135590605145983935542116818616320000*
   Pi^8), (3373440211007820169216000000 - 39648831198261248106823680000*Pi - 
   109267403261788572154350796800*Pi^2 + 820987081335011645479718092800*
    Pi^3 + 1245947754873408352474589540352*Pi^4 - 
   5145280444101002022101579581440*Pi^5 - 5574167911157926012054063776000*
    Pi^6 + 10160475928677140871713013705600*Pi^7 + 
   6849880758871685443009244162250*Pi^8 - 2982144564856587869372981221875*
    Pi^9)/(188611955382269493696506179368045772800000*Pi^9), 
 (62469708336709280291356672000000 + 947106520344750155943641088000000*Pi - 
   2596886442168932097983928729600000*Pi^2 - 
   25993474987889399393166580776960000*Pi^3 + 
   40025818420100293242563939547021312*Pi^4 + 
   241757722297744766923016051629424640*Pi^5 - 
   269871407744772246548978769548544000*Pi^6 - 
   822301049651378048845509918887424000*Pi^7 + 
   689216732307344908926287572662756000*Pi^8 + 
   733238346629233106432022932299620000*Pi^9 - 
   274761096951285989563356370579921875*Pi^10)/
  (188310176253657862506591769481056899563520000000*Pi^10), 
 (2075537874595274771616188334080000000 - 
   40178057637959021130495365008588800000*Pi - 
   107497451791167216341451239439728640000*Pi^2 + 
   1414839548257779875935212801184628736000*Pi^3 + 
   2139610842341837949912978288768282132480*Pi^4 - 
   17076948879327179043300968125359106228224*Pi^5 - 
   19892866403168601333669550989752300605440*Pi^6 + 
   85402419744226348415815765153467384268800*Pi^7 + 
   81301084991900571467887320663846919800000*Pi^8 - 
   152191433919876607436469740654071464684000*Pi^9 - 
   97576615039340611129773905140000135938750*Pi^10 + 
   43062907460630224177227936592930853671875*Pi^11)/
  (357542271930705139646915713612448962518460661760000000*Pi^11), 
 (76217711703374113935235771359297536000000 + 
   1851775523762151533436147544957019750400000*Pi - 
   4825172719201733771943922508539468185600000*Pi^2 - 
   81534242062264295887603446783184446947328000*Pi^3 + 
   120972844253296508321584373610152777808347136*Pi^4 + 
   1353039595887718858475965750842073425968627712*Pi^5 - 
   1493422506375282644299261791338468177209589760*Pi^6 - 
   9856109439626014399668135799655980171955404800*Pi^7 + 
   9029905057654418368424176616249482098132864000*Pi^8 + 
   29298182627733046447726278727576279835311872000*Pi^9 - 
   22030175007049620442530532430767240716171480000*Pi^10 - 
   24361105434054832818464874121931754072112200000*Pi^11 + 
   8982194799425247969780381142184374007548828125*Pi^12)/
  (784236079590984098942662101563254453979691763189678080000000*Pi^12), 
 (43239164935151331696872293538568601600000000 - 
   1307371844884274637368033036121271173120000000*Pi - 
   3282591139375434195138695842112025604915200000*Pi^2 + 
   70478195306322888436314253741880472974131200000*Pi^3 + 
   100957388132781541296706218586744179380296089600*Pi^4 - 
   1392148383533129833008845528379032655620603904000*Pi^5 - 
   1586046242601893831567091387919346862250973724672*Pi^6 + 
   13011332993550815699617230080204063420743988674560*Pi^7 + 
   13055339039785598464832860331037472431417476044800*Pi^8 - 
   57220790026248609378683875838576112987670723200000*Pi^9 - 
   50207788612032176502837514895875791813485998416000*Pi^10 + 
   95583157255844463764209439162854083362475328920000*Pi^11 + 
   59243409093086134447694980561305213106252056431250*Pi^12 - 
   26391183524183289656393935410011375988380640234375*Pi^13)/
  (27856065547071755194443357847526798205358651428497365401600000000*Pi^13), 
 (38782109685560358889956222239782165544960000000 + 
   1441654847876833491523115614361831501463552000000*Pi - 
   3482797513297030374815210794991221878030336000000*Pi^2 - 
   93507531566804871325842589765136331367608483840000*Pi^3 + 
   129201742535621077078161680681772575066183549583360*Pi^4 + 
   2455550959432792822243216211573015300842431719669760*Pi^5 - 
   2524548689922730728350045118946907177571962122665984*Pi^6 - 
   31206502584556093633348297356947143317240291218423808*Pi^7 + 
   27205744560133664681043934356954393479520369920409600*Pi^8 + 
   193718889509304933560722466089180306676795398557696000*Pi^9 - 
   152884080951127617955883493527874940137549448102272000*Pi^10 - 
   522683155662553431293585702361181829715237537689856000*Pi^11 + 
   361036097756835292085440794610028661735498997699500000*Pi^12 + 
   412025694209074688523522800323590560499822097778700000*Pi^13 - 
   149956428543180893865246360862091743300304231825390625*Pi^14)/
  (1625902833851484207189269910844444157650373766578534223760588800000000*
   Pi^14), (32276632620910669939705293532441232130703360000000000 - 
   1464665525065713426645959466748013259758606745600000000*Pi - 
   3383405844152466548506711222917500781049254248448000000*Pi^2 + 
   112634222247059695367143140097044352755296410533888000000*Pi^3 + 
   148813301627394056601937582177225509597449990134824960000*Pi^4 - 
   3290950520357837184435840968378481892243662372385849344000*Pi^5 - 
   3528696872765391259547845383772852900507961672385794408448*Pi^6 + 
   49146939132291039567899027808178245082714196596493978173440*Pi^7 + 
   48037471198353226443768574228415625423836850055905986150400*Pi^8 - 
   396726197207554407511158418074558970127737531530619387084800*Pi^9 - 
   363879301227180027364292055375894694475274229320255285504000*Pi^10 + 
   1609777340833197233057398059963443361701927065730909228160000*Pi^11 + 
   1337864924537061917356839983452109545757369616715138054200000*Pi^12 - 
   2574457054682559278448870197175761178254257115868458553900000*Pi^13 - 
   1558012405628736067820561342489050844248581428163853061718750*Pi^14 + 
   698684444460094557169988094064722349480794643586979638671875*Pi^15)/
  (91615072159596350919335229520334063839957140700153983613082649231360000000\
000*Pi^15), (117455385279089092848961349355257042435626976149504000000000 + 
   6447458350539374991514467364468827228645898269323427840000000*Pi - 
   14225532191640267916103035319680917727667156480132382720000000*Pi^2 - 
   580517248427717191011032360640330078306950507034953593651200000*Pi^3 + 
   732818649326935321138417442854194788717564594052550417711104000*Pi^4 + 
   22368849434102148534462352895659029220151395572920375829961113600*Pi^5 - 
   20761483527844917144361800521196456783816172579297409405728849920*Pi^6 - 
   442712034465192452238199053203646182797076621384020011410056544256*Pi^7 + 
   346805714243939165368932105056804589364879878052726212045821706240*Pi^8 + 
   4701381472210625758985833616030458053369805230713656697795830087680*Pi^9 - 
   3407157098792065964803647456223732187579818187557504774810730496000*
    Pi^10 - 
   25955315452650422493673627713760214753076651655966959929293111296000*
    Pi^11 + 
   18171021007053405681562807299844272785974348075853163158953643520000*
    Pi^12 + 
   64990338053289522704277157882981044901935585775730670650456325120000*
    Pi^13 - 
   41883570079335496454429056412260066392098938070921141341781148000000*
    Pi^14 - 
   49087120707482993325307388651909464101636320444323279854644340000000*
    Pi^15 + 
   17672808875026522871334759935272043550939750658873589207099736328125*
    Pi^16)/(23355141574938450692168032316975314801751050333782768157126811332\
040227553280000000000*Pi^16), 
 (248566266206586169105501216631761492674183171103784960000000000 - 
   16406234867165526664558231501298053833677381859990118072320000000*Pi - 
   34443280415170313640831225933589485836362240180838574587904000000*Pi^2 + 
   1710883553609738488776831405292328955470113055722412342614425600000*Pi^3 + 
   2053177037228452756827811402551523012613078218316955270890127360000*Pi^4 - 
   68900519489883155713789115934161531349095745785466421728395447500800*
    Pi^5 - 
   68395597694804295494610760856500856254029188227183579880291643162624*
    Pi^6 + 
   1489584316102786779765581380432332160730619890645358025848416693649408*
    Pi^7 + 
   1384692552088484547217658694837890960719118116466963889310532905205760*
    Pi^8 - 
   18954234921568707830966507152710434955381045536413712076714649677987840*
    Pi^9 - 
   17074357666974961739465017951742532855488736643262672311226582944972800*
    Pi^10 + 
   139836776919411575315909758554429661716840518318096173882597007327232000*
    Pi^11 + 
   121493033720113839499339095326597067492038806176379473358742033556480000*
    Pi^12 - 
   538295222823237311300693770581758071126373336620444765071528391042560000*
    Pi^13 - 
   431063658830312848268067779584324282373924737402844928680441342174400000*
    Pi^14 + 
   835033833224796703899445464534969530111982942725364856150283685732000000*
    Pi^15 + 
   496640177288500581879167543945878080949429160378502340413567212261718750*
    Pi^16 - 
   223798375622078274342288124637639951201974654535856769347607138916015625*
    Pi^17)/(35828655587281578437841135016825490931070251296049468974485098728\
25627228493578240000000000*Pi^17), 
 (16092944748318356056518440910168551553613828605453166182400000000000 + 
   1268127759553813406495826547257053383752430942388421383946240000000000*
    Pi - 
   2531161192342222262785977742399885539571352551630670269513728000000000*
    Pi^2 - 
   151722655095063369709565543649255158432411416878161414404335206400000000*
    Pi^3 + 
   172988034308096445097576493837625836222470536922288447830937200230400000*
    Pi^4 + 
   8153885441041309426002444132031464221915474913403315874994351557836800000*
    Pi^5 - 
   6699394711832272443136392041333061396168602089733736198723033951633408000*
    Pi^6 - 234051705131748831900324354186754692751380976470259308316565458831\
540224000*Pi^7 + 
   15932464922344827924247903150224671091565927837157847669647293022379127603\
2*Pi^8 + 
   38079452973598754225052966210755190765742759092019262213709118357559574528\
00*Pi^9 - 
   23886910983186121630070513918452185510466809489131958953376387758169784320\
00*Pi^10 - 
   35354406785204948670335650694797039720005851600556993430565628299663376384\
000*Pi^11 + 
   21977534292526315676550050212533907931478358741764764869256816984508874752\
000*Pi^12 + 17808552890105482884434714038984201696375766045658759361624537615\
0183526400000*Pi^13 - 1127871359344027280905556844158343065132221761994069081\
49270381894327616000000*Pi^14 - 419823173206692111246166999920989095466189053\
489136782082148176765391744000000*Pi^15 + 25520358936944388739320606582225840\
3343264576066317384080316285524062030500000*Pi^16 + 
   30605128879370647959383738518891161926061976767477169327664810973652706250\
0000*Pi^17 - 1091718412655621874737458208850631563850986078972587601883126985\
52194091796875*Pi^18)/(173353367193503189113650547665408455320890303870805750\
68614870168679514782343328956416000000000000*Pi^18), 
 (23389375732440075082337850065049085344825444764330273800192000000000000 - 
   2189125294488017761113208212881562973304595728175558403496607744000000000*
    Pi - 
   4144316857696846812584378996012316763691306570029742956666788249600000000*
    Pi^2 + 298001223969026736626378540599874538150092230408322071459979927224\
320000000*Pi^3 + 
   32183409955340094008126327701062984519216969575714035584939165587865600000\
0*Pi^4 - 
   15671565972134166229358182494935425808805019547709145516265888008435138560\
000*Pi^5 - 
   14327805584271360234236461044271241258949404923226180520215072657177680281\
600*Pi^6 + 456645456157257006077081641461998150064009639216629527293651345923\
091569049600*Pi^7 + 403937431730448967273622115111479066222671062831788989909\
540006793208674648064*Pi^8 - 831486524536299589114275543971327351425583889488\
6716735026331386753001168306176*Pi^9 - 73256803903750616950177867542773600959\
15381568668948179765823119840612188160000*Pi^10 + 
   96235912449360041687801347072146559800324027610808008363431974468093173982\
822400*Pi^11 + 83681427588606674214413277575430914642779333007631730050164279\
916241102209024000*Pi^12 - 67165928899754077749587142233285473003756057519929\
3680714487062513334881304576000*Pi^13 - 5658746526629827599767517523029399728\
02664482802882029276339476729462184320000000*Pi^14 + 
   24969399774756616212499975592726360252274444492818857477799098455130329669\
50400000*Pi^15 + 194898062514072062290370635707204252189266205663931445286131\
9395220142489261000000*Pi^16 - 3789793071042125308064762289889451142234004733\
290159547084222964439204578736500000*Pi^17 - 22251186527855257021289622506354\
96276349093295791156292215122362069872448300781250*Pi^18 + 
   10062826902709406969244374014086550058386315482945703692587701627106417922\
36328125*Pi^19)/(194044825101719729766255877034751608547991770540825125088047\
4107201310166676382870065381376000000000000*Pi^19), 
 (171095220300941001391266072307829295497577711620622475869091266560000000000\
00 + 189111662142705139973376308765745201037254946098119830487991393976320000\
0000000*Pi - 3393716048496335292828250827406571524282351802307065715645805599\
129600000000000*Pi^2 - 290749870754228797576571568773612115128732292358961096\
600577928863940608000000000*Pi^3 + 297297423746972269368696647870316895929530\
577894333105087482686991606218752000000*Pi^4 + 210399428171457149444876288421\
13182997387490508570466716255010259452701966336000000*Pi^5 - 
   15084268204447409174310427939144427728638451346866815354007010529706333804\
953600000*Pi^6 - 835019336339580504724767097257598418356893916625481020719501\
040433133654659563520000*Pi^7 + 481260977330913580212790182603627130453470147\
144095052228831996178094354790975799296*Pi^8 + 194185633967606343803808453864\
44549037314628685952270987157695369596269930191718973440*Pi^9 - 
   10122832216955064129805198148159321751494521641396910925429829400369380823\
923897139200*Pi^10 - 27203713247890214499087466345728515186692320019103979188\
0852173007432437949899210752000*Pi^11 + 1407694630628857129799648903535803440\
95920581372268344544235995963003705624260509696000*Pi^12 + 
   22705588694257652559375963145277875910543100325495623093220602439291725265\
55867381760000*Pi^13 - 123641025899812310175941320686295067516327826063314650\
2084253147298883823617508147200000*Pi^14 - 1061403636985758674587369900631896\
9858086340593632301101592291850591806463332372480000000*Pi^15 + 
   61667447867854732371569019714786510369472337266702450322401083696275037423\
00507024000000*Pi^16 + 237960478604435930909107710641945794309979159482223432\
68341975107943317334413932320000000*Pi^17 - 137547587645324155161198575101130\
09214645872804276137874669405049614594092924181925000000*Pi^18 - 
   16832664474707127964758577907564343194077093415730946842457443360123815286\
702384375000000*Pi^19 + 59560979952215619148024116964412630604180790070983564\
34639536757024924669448175048828125*Pi^20)/(112365924961303047355205323226267\
68346510269055061668683498579022052770808376263813345005241630720000000000000\
0*Pi^20)}


==> anc/O(2N)+S/Z_Nf3.txt <==
{-3/256 + 3/(80*Pi), -1489/4194304 + 23/(23040*Pi^2) + 49/(61440*Pi), 
 15059/1073741824 + 71/(3317760*Pi^3) - 21/(655360*Pi^2) - 
  326735401/(9068756336640*Pi), (185741564968960 + 474346338385920*Pi - 
   753893941788672*Pi^2 - 695636381583360*Pi^3 + 280608147094275*Pi^4)/
  (499237212833552793600*Pi^4), 
 (76975254470341427200 - 297827253570502656000*Pi - 
   576327648639196594176*Pi^2 + 1012238338622071357440*Pi^3 + 
   812874511365952084560*Pi^4 - 339913776424907309625*Pi^5)/
  (13003491896255956220116992000*Pi^5), 
 (8620194225435853822361600 + 49755035334608827711488000*Pi - 
   103038365534491830556557312*Pi^2 - 287109491673601976429445120*Pi^3 + 
   315165851420953302491258880*Pi^4 + 311778675021780020515507200*Pi^5 - 
   121029254070844557837774375*Pi^6)/(105459359557987505421646414479360000*
   Pi^6), (480276449711459913181429760000 - 3858021876656591577588695040000*
    Pi - 8457902952517057822622364991488*Pi^2 + 
   37266980821605304123322164838400*Pi^3 + 44709680971249231891554385920000*
    Pi^4 - 84664939821654212810881846272000*Pi^5 - 
   58842498325077501094695565854000*Pi^6 + 25515455258207447430628965609375*
    Pi^7)/(450184914081137063143924214129491968000000*Pi^7), 
 (1518053142808713671513160128921600000 + 
   16938039318818332722061783125196800000*Pi - 
   36808763725820651890226216397535444992*Pi^2 - 
   223866755288853427620908447495324958720*Pi^3 + 
   296196279789602980859463840980533248000*Pi^4 + 
   874751873005537845866449701741527040000*Pi^5 - 
   803640365372107504331124915969478656000*Pi^6 - 
   831487282462125764626340475125199360000*Pi^7 + 
   315607642016824116832430162536415859375*Pi^8)/
  (120816089377161627144969889831994629092802560000000*Pi^8), 
 (10447910686368700575007082677923531980800000 - 
   154689444694223518463230386802034265292800000*Pi - 
   336095776846962419644224911930653868807946240*Pi^2 + 
   3029198268628917755531323149362260370635358208*Pi^3 + 
   3846948960355043352273965299502287420265594880*Pi^4 - 
   18162127958677245511667218187188669306109952000*Pi^5 - 
   17436654034308490693042543578716995252715520000*Pi^6 + 
   34472551412638813023322999811221505485123584000*Pi^7 + 
   22092017642319263969140710559799268136897890000*Pi^8 - 
   9791690946087004759434884693886838290665390625*Pi^9)/
  (73753502038513028912908309478897205367008048898375680000000*Pi^9), 
 (960664133686397806433306136189419439259648000000 + 
   18881275295339124842482362388657481051013120000000*Pi - 
   39419322768537288507886575531066626542397829414912*Pi^2 - 
   450438367663557132537801587580164752211441363189760*Pi^3 + 
   604173873371860910650088915265764041921270068019200*Pi^4 + 
   3846066227908417790343474746412929720461276741632000*Pi^5 - 
   4060152843751027252207120927716791763735825874944000*Pi^6 - 
   12537006139292741981422449025809446957229256212480000*Pi^7 + 
   10282129660728659769846855407378370275523933496320000*Pi^8 + 
   10995117730486555497025223243429977723411321872000000*Pi^9 - 
   4108676904446236664095120492024475395183371629296875*Pi^10)/
  (650509821499793635706726644713712225854630565046281410969600000000*Pi^10), 
 (7644044790594809405076266356414707655571922747392000000 - 
   193173544521974924678375466310969965061951790776320000000*Pi - 
   391628642756470351222776311888542192310915387861407629312*Pi^2 + 
   6461807990797051863201480027704099552138714970182217891840*Pi^3 + 
   7788024976222752456984336365044415184610789260670858690560*Pi^4 - 
   74719840905243961638621723629832927969267713548547103129600*Pi^5 - 
   72892132289819117020862131074539742686639117422389362688000*Pi^6 + 
   358264761996020105592814707064576426672894491001953976320000*Pi^7 + 
   302132031558532450817817286864007360050265260291176284160000*Pi^8 - 
   613678580101703609206691259968068391633348389969765862400000*Pi^9 - 
   373484849549200978197931158579801587860734158918445533250000*Pi^10 + 
   167953069310821958082753372068588851913435452174390869140625*Pi^11)/
  (51525623573984230283851089304988979663076032492542020962090378854400000000\
0*Pi^11), (37691114605381919739718331366468156138051945848486494208000000 + 
   1225072409310322960616485618582058344432432836719344091136000000*Pi - 
   2350536714895661327117882303222752953652573291521676742448119808*Pi^2 - 
   46055263830534108640138360436433685157234202671783344258431320064*Pi^3 + 
   58537077108472578024734679134021365214780969019841611362218278912*Pi^4 + 
   691419658121281711130990152572770792316370733343819530411547033600*Pi^5 - 
   721325082795109634126139556376044488665638311308730364107518115840*Pi^6 - 
   4787371897622845776079114526065415811443845602502836904852979712000*Pi^7 + 
   4354831646654507099792642354828084881477933961002489800007090176000*Pi^8 + 
   13952843576009819966828549783379561165349023905566536105763799040000*
    Pi^9 - 
   10536642706442737446834200933538442433095498218220215241160325120000*
    Pi^10 - 
   11565341172761980211593145147508019882251533192559553600766688000000*
    Pi^11 + 
   4270401069943147035118823225367811400054042682903037808097896484375*Pi^12)/
  (26911274242727432896325304727378963557573226722054218452656408119223307468\
8000000000*Pi^12), 
 (7686120576020664263405360598887744635580077746350940686909440000000 - 
   313938586090973094756337720774347791541734986181758180455874560000000*Pi - 
   575304259376830762328591579357355210520333278546669175466122008330240*
    Pi^2 + 
   16184267306329401270193612934565118260830918607452691264551679940362240*
    Pi^3 + 
   17614985053487645243590908271487883758339075247409381145944647171833856*
    Pi^4 - 
   307560805036023088908305186972486728803409858554267252740977695632916480*
    Pi^5 - 
   277437156316621101573299477237954867813203274625435570615501914300743680*
    Pi^6 + 
   2754800500348699199551956141853381554874089719210007427208808514348646400*
    Pi^7 + 
   2303508871996910584362735639261894257689243647195796933160163939975168000*
    Pi^8 - 115934841955918390268700344293106470124644304008869093120198450767\
46240000*Pi^9 - 
   8992834927281810882068276928773286919918284426220452762970212049059840000*
    Pi^10 + 18592499075512094158548177075244715770533867081676224894007148796\
979200000*Pi^11 + 
   10922063776779325946351515434344744288666926580714693577669209908946250000*
    Pi^12 - 
   4961632912249201450847465702101705195723881330159685056743330484345703125*
    Pi^13)/(60064241788216095668892715332007294406835757357114804116348132911\
98679197868359680000000000*Pi^13), 
 (
   156731662687726879704903642500847280975780126935265747467545608192000000000 \
+ 
   8042675193668357444293507136991465138624486289277080650577656938496000000000\
*Pi - 
   13834527440053637323649115494769702144882619778967847177272660796398108672\
000*Pi^2 - 435985794821513838130632736393012575221358791605226701232123078839\
961124864000*Pi^3 + 508903376083323788031191727303605453826450691277336217143\
872843619620525965312*Pi^4 + 101788628711137798729645996758182885795036194591\
49982430925194951549979197440000*Pi^5 - 9922750227590178043967582888329165184\
672620037133493642959563614542939291648000*Pi^6 - 
   12182143684546833687978932759797998717055164357553456455376474101931532982\
6816000*Pi^7 + 10700968384407611610913909957167284475674911127500834288209027\
0497628940664832000*Pi^8 + 73894382784745702846777559232822865321093194396725\
1716767404690906015596544000000*Pi^9 - 60108359645506403850970174152797702596\
3998189289185973144879672624124264448000000*Pi^10 - 
   19888159009593339851427321294100755798371946069163576458139941953835596513\
28000000*Pi^11 + 140774455953064331517233442340907989095022563392828776748835\
6602130987689088000000*Pi^12 + 1579036146583426124908737739401223309167488429\
338836512772968982726571554000000000*Pi^13 - 57742904955424226240446951097636\
3545268196135986711459330463114417789286376953125*Pi^14)/
  (14104506293118684220201448939454374659456589698184772485080016731521854603\
828963756212224000000000000*Pi^14), 
 (204897523472647584819703023223431881457730114541471334259400815175060684800\
0000000 - 1298132646884088526454439051152489520503040425001119772404463005658\
51340800000000000*Pi - 211143066002391984242627410684275912278048069044417687\
261950516650189915261239296000*Pi^2 + 963543385315940572447683059656072875440\
4101297261252176324601119134220121486131200000*Pi^3 + 
   92172125239973961199282066009025776398696645123804633021182424080961296977\
20683200512*Pi^4 - 2729383468613093100239591192449269290136970866701805452939\
65827700141340088967391870976*Pi^5 - 2183494914410867534820415347207736828721\
97601402788346652235141989005305030806549299200*Pi^6 + 
   39150988394834847689900747950062107647423053026425531491178461520459619151\
60915345408000*Pi^7 + 2987351856038271887997640863508686720645914895855896926\
979366589438325875951311781888000*Pi^8 - 301395095119955911227625941912732283\
49325503561166862512151888170922953502127120449536000*Pi^9 - 
   22866765432592368325075087510451538379495820764591109598012903551396355204\
722982912000000*Pi^10 + 11659885589567323643694379106590415455941806462582829\
1078116997275708365587382009856000000*Pi^11 + 8542542044520720137078225956774\
4732404797323094421521581805456645963678561684252672000000*Pi^12 - 
   17871328679157253124885276119182537319820607394593670312168488638132753059\
6291607424000000*Pi^13 - 1023513546066062059254587105301381538503086673210233\
24065232439910164475882425968343750000*Pi^14 + 468394687434049172825063221635\
03209443229507845363216327979959602077326510438360107421875*Pi^15)/
  (21870757080231978293200368587725072249385912377062362767490666420425078116\
449454453795050905141248000000000000*Pi^15), 
 (185296878042000482506059376971330090251076410378417121609369563710840473877\
741568000000000 + 14482745481007450507276130348614785700947910138733310042756\
906244683064819392184320000000000*Pi - 22007885398384516143944071974576295059\
021741575347374081896338973462134336697249745076224000*Pi^2 - 
   10623063466735427423091111793906916681056797194179597013608897636711356216\
97562757562368000000*Pi^3 + 1121904965549969456958293559858373074939182558313\
709935897612398221374504740575559963878883328*Pi^4 + 
   35638746024080615530632095512085294588620279422939937897012646964127372806\
618233867467298439168*Pi^5 - 316914580909301787335657423627919720288692637547\
46918223519665458298662938973802447526848102400*Pi^6 - 
   65736578031823478960263763993032478686956692746281602507403786422082170204\
7749138869112537088000*Pi^7 + 52994411060727212576986337131575347037078371527\
3105386805944699432096410279649716390521208832000*Pi^8 + 
   67971794233875648578123952495584380094826761016013615119796232041742658967\
03858653752174051328000*Pi^9 - 5217430631505634463568998488007029296409507777\
603306820456388024703891368101844900196122624000000*Pi^10 - 
   37451076059923780349661415366655646087275173440216875472293118879699238604\
596878010604322816000000*Pi^11 + 27829004966355753851801825756997104605879236\
310826916394908312540432887423494775995273052160000000*Pi^12 + 
   94781039929430231657967735562230152176403025353112753205904561763020945741\
051330417453432832000000*Pi^13 - 63610873121818160619641564804879863183738685\
028029493311265950778029368535154996418670361600000000*Pi^14 - 
   72689142915665494537444566016068176839821960385804950874658189057776296597\
135679315144560000000000*Pi^15 + 26365799871314908762191376469204750884818116\
398481188218731791684601337280539505094000885009765625*Pi^16)/
  (24482571988988226517477326575824532871037633777670698987127313080469471841\
9483447476403086629743923749191680000000000000*Pi^16), 
 (235384699865657208873760771537408200640693652373344962158691773594847999755\
5738222264320000000000 - 2239404377970508845440223071757513057986600922810416\
22154814657248483320320818100589035520000000000*Pi - 
   31976243879515593088456124157175911619578647737865691252504491253038882833\
0717095207838584668160000*Pi^2 + 22818876319773853870629154506780335149030882\
043438721951057849829207161217304933824117154135408640000*Pi^3 + 
   18866078449888465123060251615910453781598423884365525924929482871895309524\
688864153972974747786412032*Pi^4 - 901873918656055879487493956589215892418471\
280063682258107031041902837602069793926193596563006454497280*Pi^5 - 
   62563985273364235408299221044661559827086985488315092780357057584218020536\
1585217962596867163920793600*Pi^6 + 18846512367741287630281119316560067535780\
800312091439241744988614388809412466557890111267193917695590400*Pi^7 + 
   12686764136652478588430163825848702980075316867177245610136277856624372034\
766030079284170411000987648000*Pi^8 - 228331309947936209863628599320778129292\
163507123895573019251696921386893480332538649047959124091863040000*Pi^9 - 
   15762169194117521165112924364934689860297402437884824158913608899908777513\
0252023536775435233284587520000*Pi^10 + 1593835709294898390111452530429145412\
907350299748140506470168753545618096034103622298632006282929766400000*Pi^11 + 
   11354459921181833433784183153207959142930059003144184490347377526559332185\
86656413683022020399333376000000*Pi^12 - 582208789511510771417705270579661636\
2801119721016432794506298721024939338814370501498435844324720640000000*
    Pi^13 - 40971905608533952516999557859076134213415404244687029315929154061\
17998136320839290958476110744207360000000*Pi^14 + 
   86385543715047229861551956782509477905219568579974602409306484534476932247\
81630037290722283399961600000000*Pi^15 + 485517926634753063605036735887279479\
0822152598512611780919088564673460647397981381455641901376519531250000*
    Pi^16 - 22341025679977189403603502055834000294146065206911525850713730450\
05932281697103669930483238547662353515625*Pi^17)/
  (39550643165811548076737621564787264795323271424625738376927554771565863107\
6023359881691303898343144373063790467481600000000000000*Pi^17), 
 (276282162306655210549680298724321688141768302161014685535056665346071960422\
379462343838924800000000000 + 31957180988718197684486812295626001412768419041\
816937865578217200883329987092095902678620569600000000000*Pi - 
   42514667297663806789543515337078530737669594492964024136547970373783459075\
042946787793559085278822400000*Pi^2 - 302034572710651937827536775496113377905\
9991768970604013774129914275369796035543462074716648092414771200000*Pi^3 + 
   28691307379358876892611841067686201573619533405256051705732847817814290653\
40491846498880481637166552711168*Pi^4 + 1378076866342472786040232102606134823\
48683052291118760921659869395382562519288196910506861674695974683934720*
    Pi^5 - 110720063697520927456896033596599715294755027371076121554424901361\
099372732315366531856025340699375388590080*Pi^6 - 
   36449293741798959889751897283601317293210750818613599424616787793830937596\
20455820001655252952407271800832000*Pi^7 + 2635693554265228401332131328260095\
592128235148537424084969983391482320817224153794352335503761626888142848000*
    Pi^8 + 575546398562622921514962667352425954018414205781760037424577171590\
07107002872349536496314769449807647866880000*Pi^9 - 
   39612829303577625063807886718649711376627955441573133923530887371370927496\
411678668784190448025616567500800000*Pi^10 - 53367515808752212911661892005347\
40123693105487837265951422487887437628509979754641311418265483056982786048000\
00*Pi^11 + 365401834232106500071533584151110406614749085606107656560285236649\
559497267571556067443767855688471019520000000*Pi^12 + 
   27257299816430771110512026609794503105742523532059765185089204196671559323\
30205658854285624219100208168960000000*Pi^13 - 187582764240361022178002438137\
80282472016661436519456088263202419419892207139728734343778719204011461836800\
00000*Pi^14 - 656102355289902981572024627475591203846978490739872515551695649\
8855849392111919024184342456731559290470400000000*Pi^15 + 
   42085821157388291040936618462020416735154435978234935720897796190463418889\
08748332520239458042440035664000000000*Pi^16 + 488829867210374396221001269236\
38104814073354254295230449292406500961971934563146395333181498041035512500000\
00000*Pi^17 - 176066021846818522925308759521430922643104868532717569334984997\
3980138649780773771244196505309103586639404296875*Pi^18)/
  (61235786205908030148635938617301344635421477267490935220136409922158167059\
14340558245040655301579103150821900153161515008000000000000000*Pi^18), 
 (231926068804530025814485822959958623891558663783524045299311134620095819082\
96113837231924523827200000000000 - 322727153608786359978603529080183113553056\
6552797647419426936213972562762146299852210416439315660800000000000*Pi - 
   40182520773104887006383631987178704301384099680574868292793659249337843935\
86899195203770044031893608857600000*Pi^2 + 4360786094282033988621420838758805\
20431011777283494108822527659342083872582208537872175014725807049906585600000*
    Pi^3 + 308051279208932085563237494214196449777729665707896952174339263799\
938608450245461022504299439424711898846724096*Pi^4 - 
   22922343209921339178762607584256716519897326560068656678332021852852192666\
051420127118023963546463733624954945536*Pi^5 - 135961893590470524618485513990\
30926172391455597154189745992687448427314063881452766703777950067989479173247\
729664*Pi^6 + 653873525385813092030110617432169754823170181750699326924287426\
290591705636226821818866381393710460481616079749120*Pi^7 + 
   38247691359756905745352699018743841318957270426976422240660792576784656714\
4668852315033934928456414684790841671680*Pi^8 - 11359507033797568027773481839\
46875384875291410239620739558353785034754812989139421634157709757506673547140\
0845312000*Pi^9 - 69713016214569917600195659263153435232981439807394369381667\
37916137285644267770558342499964064118735236627431424000*Pi^10 + 
   12340316283037216043163101828433321793095014978088244998549435039820244795\
1350194290975641449876321963304948858880000*Pi^11 + 
   80468706183808705918124973126082154861774666070742586288798231234678278189\
140144736606142936521152348974827438080000*Pi^12 - 
   80659672506309860503338259526221324225726704963387842434923011869234857356\
6100649424494846288990593614226653184000000*Pi^13 - 
   55191539765536714884723082256381530326193753671718669971180310779684075034\
4446882893204500864179827550124507136000000*Pi^14 + 
   28301784418779146613549854009981236266674993425799175533071834428899038708\
44157419769596377833703480516212162560000000*Pi^15 + 
   19350016313369244670621939050554569176392914475285791865175746392817553388\
10612302606258328016732768604527237120000000*Pi^16 - 
   40999779754020233473614489306898299154239936153987969862733764167185981421\
41614291258675079379308236121931216000000000*Pi^17 - 
   22717342592344763896771271323639178208040852592714680749599516426754853150\
20401905722413746936396046749350808593750000*Pi^18 + 
   10496719863539540813829197920612535212252217984620747858965488210873662658\
75877958009561077726110036517680877685546875*Pi^19)/
  (69514385501019140721917910410573968872945757252722417288361130587716337919\
432820273225145462470044611002728190692277537736753152000000000000000*Pi^19), 
 (342505556310800337554642552666769002203542632674048768096419033903520357458\
785162282307584761426163531776000000000000 + 57253040557222267179193558297849\
81906437948663182684795846659123112291806362122728554788281068269378469888000\
0000000000*Pi - 6631095436181514512332016414019212763232637741688927319459452\
7828645927282949431945297064686130660163947335778304000000*Pi^2 - 
   66991721590313989260873143713161864760594836672955515501794137377417711190\
56854134909211871227487614340804410081280000000*Pi^3 + 
   57234694179924233998707116361842453870557644594364134413632637296981155524\
65913002545956490297591534086720531826965741568*Pi^4 + 
   39927861860771141922540027319937169124390118630923690336259513085970332335\
8587229188208402755815419625986709931108367073280*Pi^5 - 
   28945997540469011550992365243822218414478041555094493263637362440261702228\
4031993375164082474764287008033335100143476670464*Pi^6 - 
   14430219602640126819589453715198842501339880618583604850835781908188829972\
579399029711882303176221773312721782887741705420800*Pi^7 + 
   92489958977089346199436174055169512067622471510226557714707960060534633159\
09450129802571644825295847775521113899732775731200*Pi^8 + 
   32499631988165877751237902287172168898779900134145434991959031312703994568\
5340444524696354161882295250214204588842032509747200*Pi^9 - 
   19493652366208221888425067931875201865822439891590634205971592020549606060\
1139808882605635871810860798823842189658338361344000*Pi^10 - 
   45540328027539661445782188064394633254275411355578748618497188651464357788\
91836771214619410502892002246095780630233926860800000*Pi^11 + 
   27167475102536059089741347684777944610195614338702021927912265168032484717\
16145425208178659453579677359497563868252182937600000*Pi^12 + 
   38664134160013029481822734646497366619968829114835286645917892507711741661\
441245286887682711172678285924871518589530878771200000*Pi^13 - 
   23917548471719288739888874046261885048564420864074679180249061322911323404\
986630968552528381869285407484390433304405344256000000*Pi^14 - 
   18543528107219104648696125810227272956521992356134549722487657678824270861\
2489135577519137308403595600354169780578340044800000000*Pi^15 + 
   11932702014427917284643077310430647254451646265341929555408602332301477324\
1205875677135082354212786822917564572445153689600000000*Pi^16 + 
   42787161195814663633530742390400964293200083463779570225326342981410724625\
9567575262306569975061817936668953856393432268800000000*Pi^17 - 
   26386734724632823619210786630519547334646421956314118294502322109119538111\
3203821431818808089795459510152267607542297120000000000*Pi^18 - 
   31098290162183790603200459842821314480004306619004556877274555484652701471\
6170156510296795601294209907921481224843212500000000000*Pi^19 + 
   11131766162822868423234434597857553056142538310764585536852705695241925470\
0496975010936960372237191888131037515245252532958984375*Pi^20)/
  (14332674726988706243515611832722362951378619701795745731230165841534144447\
48511873834738221438311492506151429162815438066035932489790678630400000000000\
00000*Pi^20)}


==> anc/O(2N)+S/Z_Nf4.txt <==
{-1/128 + 83/(3360*Pi), -1109/8388608 + 43/(129024*Pi^2) + 19/(61440*Pi), 
 (309315928064 - 528198967296*Pi - 560928738360*Pi^2 + 222090994125*Pi^3)/
  (74001051706982400*Pi^3), (11086290715934720 + 35215593078521856*Pi - 
   46517559468195840*Pi^2 - 47410082977996800*Pi^3 + 18554743725643125*Pi^4)/
  (290983975480127913984000*Pi^4), 
 (103410855192695930880 - 501343086275412885504*Pi - 
   810976037052421898240*Pi^2 + 1626005692038821068800*Pi^3 + 
   1222207353627534634500*Pi^4 - 522825426374912285625*Pi^5)/
  (301593593560222177878343680000*Pi^5), 
 (63568638245354354411307008000 + 490977181218512323788989792256*Pi - 
   783627834959174067364770611200*Pi^2 - 2588081839750300030533107712000*
    Pi^3 + 2469188262143707620907958784000*Pi^4 + 
   2632406798530397031278623488000*Pi^5 - 998258384797969634683203234375*
    Pi^6)/(25225878806270611296857822343462912000000*Pi^6), 
 (413414705106518868906640138043392000 - 
   4523396251498604462035656522105618432*Pi - 
   7562703769460062653310934620296970240*Pi^2 + 
   41818542817457301799661204423049216000*Pi^3 + 
   41809567011722434118563467966443520000*Pi^4 - 
   90657271453814941313588792853206016000*Pi^5 - 
   58582811034354619835451828762057495000*Pi^6 + 
   26084540165494814322840210548530546875*Pi^7)/
  (22554696372982484755091221295133111909089280000000*Pi^7), 
 (139366795615485436509713734655116616663040000 + 
   2235639218859366575606255363208620525274267648*Pi - 
   3482612452435098353004334910653445934835302400*Pi^2 - 
   26893579281456412243838945811611194211539353600*Pi^3 + 
   28884376087569675924284112688584875531304960000*Pi^4 + 
   97816460422285112340775808102274528637353984000*Pi^5 - 
   80598433239559098901019043408513824437248000000*Pi^6 - 
   88481531716021129941674747835381085488076800000*Pi^7 + 
   32970366957617842051992365467831659186235546875*Pi^8)/
  (1203150563557561027215625452610292794623414131018956800000000*Pi^8), 
 (59296295399718950232243440024622799031521645690880000 - 
   1291062168509866278980155252765809727200172653982777344*Pi - 
   1973989928852235620462544751025279787884848584484454400*Pi^2 + 
   24320497972073714051850157076258063889504163256598528000*Pi^3 + 
   23465967237897716927052881342758668483358398055710720000*Pi^4 - 
   139549870473024952380703221517670080835256460794396672000*Pi^5 - 
   111144807513327475231439433257266822290284884832256000000*Pi^6 + 
   252294380906074430110888310094880201611578875605504000000*Pi^7 + 
   149591481965075550378897706169290519732798765394243437500*Pi^8 - 
   68263196645229488817130797847011350244082391051619140625*Pi^9)/
  (82116167127050063182949530617081775043557858857878790460145664000000000*
   Pi^9), (52750629900338902948182656366585470140013144391506984960000 + 
   1597467802405483441904678270147043851519525615659250060623872*Pi - 
   2229841087253717235103476982488619451754706157484927614976000*Pi^2 - 
   34535432157799258828337885808519113268936953489273677204684800*Pi^3 + 
   35224568381081218957371912203821817343894933107056488480768000*Pi^4 + 
   272776730675332002532463223579090419795442701530894933426176000*Pi^5 - 
   243864424288937261190736304090898236545227116686365582950400000*Pi^6 - 
   842623145044996186280922061163814472722862165899185907302400000*Pi^7 + 
   634604796953363443650474604925716068676925767644603444672000000*Pi^8 + 
   712096983772674610880930420398751038723704415271532228960000000*Pi^9 - 
   262203415608176982918378528939973947508166323130675845341796875*Pi^10)/
  (12996479786144622351930039759028386970349877929035515754004596559708160000\
000000*Pi^10), 
 (4697522625893337415870245264103600879055186548113160017648025600000 - 
   187541973161821152700265234441476688123608312653684589546400605274112*Pi - 
   248572357916655622722378759332778576972920048311632324423130808320000*
    Pi^2 + 
   6072128504589679172398491185065364315262586845426635264416089636864000*
    Pi^3 + 
   5116204098632978868232241862807062858454030984619389955782066831360000*
    Pi^4 - 
   67520411564541966909335329601621431159739513872082956625079384932352000*
    Pi^5 - 
   49727803582683429518518864947912147797370577805721056700008497152000000*
    Pi^6 + 
   309048768427880082165263865018716969681924036480640663222245916672000000*
    Pi^7 + 
   215243302179809564328820279419426449660995881619346430693263992320000000*
    Pi^8 - 
   503149935774066193221410221100922548662051533898843783987110373248000000*
    Pi^9 - 
   282226037250329814433964993356983755378530919682708830263629476390625000*
    Pi^10 + 
   130930876171157825955412673959672809281608746852554094359758418701171875*
    Pi^11)/(20931552260143641047216308187722638471793072229934318173659065094\
6109866770432000000000000*Pi^11), 
 (821374821323934497269639214214417921830642082531480490747603896500224000000\
0 + 4396794101953678415295886362003148989139834719185370122592975347113546135\
63392*Pi - 527593921943465533962928797412601679968613458854118417703035657819\
416166400000*Pi^2 - 148969704536140456767816805030925320086300654707466081766\
07165383209463578624000*Pi^3 + 1353796285583111287946016543877576357866491124\
2823784407900084412536355553280000*Pi^4 + 20525805910465930657400574738186953\
1132938401672231716809993000196887902420992000*Pi^5 - 
   17188640440640578237141500419953118326498606272501115624901233305388874465\
2800000*Pi^6 - 13402095965383539369324685030021795209157871812207131899264782\
75794689851392000000*Pi^7 + 1068945868130121934039802207940774296630146192355\
329743337198884405132656640000000*Pi^8 + 376046289001932375775176499340236145\
0161800496168454618914404072869355061248000000*Pi^9 - 
   26563335486054017507554171632793224605257295875651001674619273597186089344\
00000000*Pi^10 - 303380113864612790472192422248834591272241495672185047636612\
4378172405680000000000*Pi^11 + 1107066672012667644923899124976306640220797239\
526298639029921133612824090576171875*Pi^12)/(71678011310570049419828001419199\
830422705010689505622758107919229690327731155546606141440000000000000*Pi^12), 
 (190690505348270437361690462102560416837186474693999839470567642260571621949\
44000000 - 131671827064777855364127655416330952831877413575282241889252651504\
4235137702804062208*Pi - 1472678888287349179048347797998728667902081672151020\
264414366973497108430690713600000*Pi^2 + 661613136261418336804854596927227374\
79564415820967574442354211793087283296457247948800*Pi^3 + 
   46577734704512022688915060084551787408019697373176076623212951827943800265\
559244800000*Pi^4 - 121672126355651474758188988640950938788887086874546057278\
5784671935757225710822883328000*Pi^5 - 75946931619721586016363343168521558043\
9772831014103935974670890903403858080301056000000*Pi^6 + 
   10443660093899131759627368942483217495644462398783073274524132215881262092\
899896524800000*Pi^7 + 654574266546500545664396682667222152444261004227592263\
5859498209379014759310950400000000*Pi^8 - 41812587595199094568181860078841431\
176974239645635098312232611325863731349827878912000000*Pi^9 - 
   26671581507829689561251695800753901354350894201678091533036996004538131546\
981632000000000*Pi^10 + 63591287500267335329037531967014419994144903654737148\
269633794820370438883269715200000000*Pi^11 + 34322067740343882226223674997956\
098544967505176835518771935462443960184248882734179687500*Pi^12 - 
   16110626892372997676968347195008595458196167032021609866936288123565893907\
911566162109375*Pi^13)/(33185153090595240435362660095134552401890804497777713\
918459206824216802169849722405975111394918400000000000000*Pi^13), 
 (683491295329351547849977373283748198052151680943200088221943076162916380697\
5454085120000000 + 6158647787036219686912995906399366050176430675771903591965\
56365658903934931518260885489451008*Pi - 621414033110167540088408319418043983\
135885538522739175278186286157941448478862612627456000000*Pi^2 - 
   29882201609580287772139332832497546897389007108733874420324218435906609281\
203304127875828940800*Pi^3 + 235461321748251651255628158425190331451795880691\
84262777911013039823146214906760324196597760000*Pi^4 + 
   63368946205698355370172551117573772704582930151974647533888404574881039569\
4063331316447838208000*Pi^5 - 47279034794926397534454206642362059067058367108\
7225239687628950634226161721056308964098048000000*Pi^6 - 
   71036747760499419004243741040541005932973161854712260721405458264008558534\
56677598244162764800000*Pi^7 + 5254095811706507051395056338955550976603961044\
112790655695487451943853878588456499675136000000000*Pi^8 + 
   41417217502926680342969300738687795262099740862357001539339444992689179282\
210681877432369152000000*Pi^9 - 304022562842766903205199334258675005829316560\
01791965860071241027303089464518620891709440000000000*Pi^10 - 
   10877616745642295697508025763672034483301048599986003114930735001516675865\
6051809925215027200000000*Pi^11 + 7310419947301311682698645201817009637255684\
4666508069163051143936757582546107375674553560000000000*Pi^12 + 
   84748435772314675449937952172022648861413037666388923127934913171607516394\
076303005268500000000000*Pi^13 - 30701388014889439229051914002247538180943801\
611341423962869251283065846675833278124092926025390625*Pi^14)/
  (25272195069791332086124805307531054022873042783158354439855632811280807827\
49946490128124383710019776937984000000000000000*Pi^14), 
 (131500153771812601434260610230436320818169348849164126577384249633999796865\
7596480738914467840000000 - 1502344412770344905459717474869047637125905617560\
13152634274874117665850508414734039212601654028271616*Pi - 
   13975236825110170616720388050527157406163273883768410731759679870212157786\
6344022724237892517888000000*Pi^2 + 10952624888806963998772347185677350745375\
489581405878535362989004335930713129363287203018906520046796800*Pi^3 + 
   62945130949894395642956179275052105914444281046887666170372954250134204662\
07208208352392774974177280000*Pi^4 - 3025976262784012280817449258593919875353\
58516931579359702963871133732784527684055448749318275864723456000*Pi^5 - 
   15412335822440268530504113946437708295973039110362431339562953967815819971\
3136200268724050755321856000000*Pi^6 + 41829262672396157500733486430357497512\
93656981931067971525861786038329973547624436251361689780145356800000*Pi^7 + 
   21820387198580957453068911246773411453455744796715127188212436156331059546\
77971526431267154087116800000000*Pi^8 - 3070222508380470545543131729289410896\
6004336382112464618298307363469785715129576093025450511338307584000000*Pi^9 - 
   17329219515572705093167711826378949592005207486837999947490386785226820965\
060016620862207591186432000000000*Pi^10 + 11255307011886086802573742156865022\
6200336511530549375846389974920267338252975984141930374084506419200000000*
    Pi^11 + 67540470929983362137632441507238266991868010194445618291351516403\
213295431341340525482098410496960000000000*Pi^12 - 
   16323908640564363949767349421376855596595282329205835884726189825797155539\
0599212960170608500398480000000000*Pi^13 - 8566980643662404097361191768088590\
1249743290099344724483247954277828497153323023828220119342338779296875000*
    Pi^14 + 40562780277251428631188699934116161357145941549349374437125160081\
182508070584686402082442112892303466796875*Pi^15)/
  (10527484887890023545814714534940072337797882983661364824535869260561828517\
6856160411749910075582406517500207054192640000000000000000*Pi^15), 
 (350682527491870285086600702761282422780022599041335235885155110221769349690\
3404223359123107218456576000000000 + 5119669610992724606495493867445902383053\
49303693410427988289351156041924260469989351302488382421044073198518272*Pi - 
   42909881368238929524855892073176227109586109619358923251890302696439906490\
0789267757992245125350372147200000000*Pi^2 - 33325552288768610319780053297382\
36006435976922394162183283264481513370598284744967979267083849408042649832652\
8000*Pi^3 + 22528590358713905681787757953624128330961010959211983587720034064\
296863747102930145300630041624979072614400000000*Pi^4 + 
   10015364559799009249727155878321095613986967796860447278893544660526419187\
25980660458282069312630616611585261568000*Pi^5 - 6547369853574798385654141548\
76484305180087030150238409380158226099070607488949434284334680176627075780706\
304000000*Pi^6 - 171427856693417534365917776564923998832495724580404302917576\
74721878039717622928162176728258018790184329412608000000*Pi^7 + 
   11276814377345812761702563197084441441098343542179262112151949838953378701\
311572772069705750109423038522982400000000*Pi^8 + 
   16990761565999829205943491424532688994946756132038879131286215992091100950\
7334637131328121469892773316252401664000000*Pi^9 - 
   11444978337917064874165675418729444301020658685881495883456639915224794099\
4851157463558862065020049161191424000000000*Pi^10 - 
   91567313434129084148680736340810013272803832670199824041230693457232744901\
3995558162646241529465135612035072000000000*Pi^11 + 
   62893632879100820443745575511907460151737938200658378680797372724367638030\
0231719373301035259723742956748800000000000*Pi^12 + 
   22873603348331271435018138042947089950463285981165584878413575500350358712\
60292241774451653214476224940212224000000000*Pi^13 - 
   14756332880943838119958648158673286608166067264223216168861778704621035694\
50350489138024355659979300900576000000000000*Pi^14 - 
   17331220400935437606608471684309647331325974446844246551335981498958315023\
61302392339162723328755526957000000000000000*Pi^15 + 
   62400964539286433136276570485411049669265531902801220893376410383582882575\
4727133717324941198190804803165435791015625*Pi^16)/
  (64022674647065731069209624574971016161413847407122186912244074014513262698\
637192472616924973457375200529279967565317547229184000000000000000000*Pi^16), 
 (165253825255914114804078724696676811327636840834231875784868561968335294993\
60180572348272037398671070855168000000000 - 301601197125975916144177006742263\
78310215200154831640742185592275051051443512197030417072971166514675815655513\
81577728*Pi - 231508877666017923841100670295088826559955672946536979830849823\
4523132605900143468934022136134924564634020085760000000*Pi^2 + 
   30436937944556739858586022012131367826942448241727687488168473938012765025\
0465156316929888865135261023399402461462528000*Pi^3 + 
   14083837550176426225413248304637867633519748873177597767107218513756228016\
3377632813497376540710899459249613570048000000*Pi^4 - 
   11845471539811259682992229411895139363847955081538676911555618568397709852\
861168626900591082135534513949105425945198592000*Pi^5 - 
   48252150899077037111817577135776799843844041352059707824803632709959214735\
89346484877408363332869099764195180675072000000*Pi^6 + 
   24041013282530155022027773929068475697828053091796599991909614324878873050\
0538626017307964842807307548461875779862528000000*Pi^7 + 
   10107843928662726061672695910949802544756869124572579042367475324820815039\
8954543241366976306599255158962511675392000000000*Pi^8 - 
   27882256054970657887358249001145674633029629938340884950116869821461357321\
62168306180652257160104837246884129324138496000000*Pi^9 - 
   12983947733766315130322526809058015734583168549800213096140136871120283824\
24738174016488270152767063380829138845696000000000*Pi^10 + 
   18441491626430208121003895853973228391819215917655787979599476948260237636\
322780547605450400847822798193731726999552000000000*Pi^11 + 
   96986709691960762588697430733199034558399400972656286941639862967185164927\
92001584273866925400393683858018795520000000000000*Pi^12 - 
   63565266767619988706573506118194660931380293456290707711641688642825887296\
207956182764492369716625875958371113762816000000000*Pi^13 - 
   36499762581115981258978123378597066565861922390172087484155500245174190846\
315633472556804173560597618017372461440000000000000*Pi^14 + 
   89050691442967370154872938006156894958981559673845876366301272848638022908\
176471964984036421294320227990548615760000000000000*Pi^15 + 
   45759878227792808152230187350699120921997148638101045246659636579344765965\
351579212191254142496883845742002654130249023437500*Pi^16 - 
   21808967121180221728173559573014947020409394959942503945842211170221647058\
098311401470307026186672727217573123950958251953125*Pi^17)/
  (70122837036461702169619686192793710544174045397797469997641937059030824945\
53959842701423053459235993507596644035329948673564110487552000000000000000000\
0*Pi^17), (860424152770776405483961301311452592547792620897702548194553142869\
387670716501308231006129315948692674424255922831360000000000 + 
   19733365718119550444109630313869481664612742558101662634682458287709959431\
3457408275870893294405820007096599798354461875337428992*Pi - 
   13645826578768803337665070042548426699535094090750634001731873911385612654\
3992908416049466549910004043974204353471420825600000000*Pi^2 - 
   16375991384538347451233389403495725079792240336270281940466124999906514852\
359813462442281698424405603507169816388825762280085913600*Pi^3 + 
   94843825076891977912208356021523828777784263144225361084462372765706411713\
44575506950660404970355231846803122061268630896640000000*Pi^4 + 
   65687289532165571133988577400836576469924544821890947999351623841671842407\
4045434092132386906537867235691736143198536075111825408000*Pi^5 - 
   37601506097670793956826026093791485550751670250599304878493094485733934540\
4116222049653003939099891481903443369768772645683200000000*Pi^6 - 
   15916151836166945414655808440848025306934953635504354658072047485670175817\
824055444001716398282677258498193069740894679839696486400000*Pi^7 + 
   92096405327617925121628146051953133004181731211268453664445197972993421973\
63943391684758799726386326028912834134816352056115200000000*Pi^8 + 
   23993415818722607067070756186988512221115608934644719946575990771817384846\
8337711779088996390205757817323304241097753881963659264000000*Pi^9 - 
   14268093308842543261450234639729296391646949020458274354096568958707959873\
2428939082633227889641572754587139640347668502282240000000000*Pi^10 - 
   21810744015811002298197766621257474875595734845135312756885399519324838351\
08379805792455869955507488500974470061113353406985011200000000*Pi^11 + 
   13575693985063933014235174493043821238779515490274609023195923340421250431\
16353707958100615959948590866896142534410832655155200000000000*Pi^12 + 
   11063486885499435192925310773130752902691909055929360756084389280386335685\
492956392294745523295534635943255569148918440765947904000000000*Pi^13 - 
   71815603927812864815292852022023699910993534188013731351111325174465055610\
88164301146033820955978586131989551255876657807360000000000000*Pi^14 - 
   26540574785892660953738803467515717303222903696183457544485799838061460550\
364538279614221297277073424115904113168031230767923200000000000*Pi^15 + 
   16535495998709606944402679782444355584303253286563541426613549142292697866\
365167108938282264431894910166165475733989445412425000000000000*Pi^16 + 
   19648210261771322964592109823970359546529943257328763127867800521836669856\
907044581137638535376912643718785835309596326232812500000000000*Pi^17 - 
   70367514332383828608592720801791726115855989697760829404542068187210158778\
12335639622703810205568404706162047215941171782016754150390625*Pi^18)/
  (88631723403872647926872125222289130273240504235215366443376089492105656522\
10783095471892033746922459769819050693714205036116930482295793801756672000000\
00000000000000*Pi^18), (80716129815646371188388710779185062263009705504922283\
86522326428610452338484524052122532991662413132396844542137430808985600000000\
00 - 228682934862282285336308363743781710491135928282159886794330673062264348\
763984182200845448244722274248022379664782517891618487494770688*Pi - 
   14424988053591844192336488076138016464160484780222508869677459184221716593\
4232336567121272223831940372470889159081844317932748800000000*Pi^2 + 
   30875764813549702658439049991482031015264293234563384171495235192367793118\
172572074002524910360352548135591328367856976744569958196838400*Pi^3 + 
   11399310878847862860127254677000679174850430369358567697177291921720411196\
596118173678028482908577653460030506714451128229791006720000000*Pi^4 - 
   16165341874486432175148737622733662391317456582970159730298002883166891226\
17284916601508078461143126949718321394282916140443556361797632000*Pi^5 - 
   52021318403891136623305974660558705961306802220905300937793000663080636384\
4226665367992096245582904331921793984074362566410697179136000000*Pi^6 + 
   45259348987847694717651701495546530666811429029041763489057631324559448680\
425365558680004349860977519836635073943111652255240969361817600000*Pi^7 + 
   15111574643544496750014716513351450358996458328287732478002853658034471499\
672076004242812222998101014295838007364277422358256628531200000000*Pi^8 - 
   75774057572833223076938212369182107339832071884970514659018900092363836087\
2913076563275866211735360533351358116830308758754805222998016000000*Pi^9 - 
   28409120892029190897171182126448910165227031017726731642872106138615391809\
1470155074273671742614403829325972388079740181782542155776000000000*Pi^10 + 
   78103967551164739162725400523194289595239617993091706305059817763679867880\
25552046640490991788559184229767438469232303014153697414348800000000*Pi^11 + 
   33862780061993677373872215865754840563589785136324566351700628181314597290\
39548432453559026459155984644074744723849858749170712576000000000000*Pi^12 - 
   48022233486206225442421107172140992930964150169397062238442310841646246430\
436562049111350289894527997401777195382282914499075491495936000000000*Pi^13 - 
   24068735263769434491051176466740898949220860408063753918210892697404718215\
133648656175262408744623832782867512764459569990474399744000000000000*Pi^14 + 
   15828341521904344703920726085748347269372491946486985667163408648008538784\
8603635162764208599089304587587540586657679429759527275724800000000000*
    Pi^15 + 87982408459026061809851512014835235095606044689826744102466738217\
57950972957433881681646491759945811866246660427056758462249764820000000000000\
0*Pi^16 - 2160351052698985403709372614546757962111052218255787843361953148363\
52483745372787214468838381670996671131325044906247818001830813250000000000000*
    Pi^17 - 10922463671356086557285694168580116095948223615465592003549920577\
20216842684880765076130704054273101292647838679380890496057754590759277343750\
00*Pi^18 + 523203868681050699583950000686950286517055778473856267471863922965\
88277002881690572158011935190468824388748211197248746798034353733062744140625*
    Pi^19)/(20567438119754603469576228093343313017122036139923071268632296182\
13415780846399359651053724766823441278783750601491877598224315747746369722498\
39659122688000000000000000000000*Pi^19), 
 (124420167023526164364060813799685994697151248740966447904098248141543864511\
44266806059668081539823109117121496136745448870797734051840000000000 + 
   43691652132438681203378923370115260566662261546943165936431739244913898209\
00764115255839129261146223200515209447450155687345749182715022106689536*Pi - 
   24839791317140145452044830930093034981457124996304935109308715856664344616\
18618134670550685944571220935427521153583183103399710800478208000000000*
    Pi^2 - 442976195774949028585469985236767010190348266837293083484433750053\
42859621541950734193665955385544933459430634644962409835750479367196993231257\
6000*Pi^3 + 22084503630640097967814315500844530017421825667180797559173724755\
47026300016273399124345270349743512254998528225697564762939390634301063168000\
00000*Pi^4 + 2261774252233760629020195868955866653704703584222689509248746498\
52488323954146554863666998015921442089672498512181810739146966865733304682849\
23904000*Pi^5 - 1144681957379225734292538466679777351222178708472627001661499\
91641999862887526497947195810876152528641967195481641367723900382524187594457\
08800000000*Pi^6 - 7356430750745292215772369833959388170162681462106714900863\
11763078896110057395613365484128024342329489925553716607347878867264757272793\
841664000000000*Pi^7 + 375521242955537231579612002974289965139178277926610540\
84194239816906006301445391172554118256904519703410847893406316480625146745581\
4730514432000000000*Pi^8 + 15734538875171265853379930088551337570457750336317\
07429147510278871655663600723855118554755880364849504634066587564813943085247\
9073227931713011712000000*Pi^9 - 81549039833711593756892304377833314319452011\
11574477995006499503994585754917198617646022953249915053567506227207283569998\
761754363565262766080000000000*Pi^10 - 21676951956903842840486002397955533768\
38800487251773290454043928321157961125430672991769171318637862801720947205194\
66465653300476661756055257088000000000*Pi^11 + 117340022601601131047611265691\
26324827018263701881716249789704216401181140730873187779326530132286765012442\
1539937741375240179158794478446182400000000000*Pi^12 + 
   18407987767924516006147202663147194701383653201815364480539560679949176590\
23715741726485721501049736536669497948095564806004205497572088822628352000000\
000*Pi^13 - 10665281028581114200275643140441034306756211096452812699832984430\
58848853636365146989172538890868383392047277917666087059535079118768711925760\
000000000000*Pi^14 - 88824882620998060389061515472601723677598484314085809130\
54076499430521549564170489069786804753883603641139726994738849786003604098467\
984572416000000000000*Pi^15 + 54846939987026774073063935756459282030904778270\
59292970550186081308547218599162212900522083530919385997970473160291135356607\
716253715255705600000000000000*Pi^16 + 20593291946911294714576423354984459773\
85822175154167361667662561103288972963296642231040814676179827921574031874101\
9262296280033161060038000640000000000000*Pi^17 - 1244497917525847322486320979\
50715680489194455053311441450508127965119269739672505866731376745985117158360\
63956154779642838917917590993663245000000000000000*Pi^18 - 
   14944769815109830558284030209500201258482320968173289475329072651762613093\
80220378005688979142662069270887216902283297977661880102511702078125000000000\
0000*Pi^19 + 5327057659413936274432606314654139706699935572693308374564239923\
62131648253177170024686648486163162505772410218249972229893799304857523870229\
7210693359375*Pi^20)/(8139294362385914356991137398777342982963123524842075486\
36941431588434210750754570611894503419269695285816996617229975693101576422426\
609594711146684130224581252218880000000000000000000000*Pi^20)}


==> anc/O(2N)+S/Z_Nf5.txt <==
{-5/1024 + 31/(2016*Pi), -24487/536870912 + 2323/(22579200*Pi^2) + 
  163/(1474560*Pi), 321523/549755813888 + 6109/(8429568000*Pi^3) - 
  11117/(7707033600*Pi^2) - 120949690787/(83319702662676480*Pi), 
 3758199375/576460752303423488 + 162503/(48554311680000*Pi^4) + 
  355697/(25895632896000*Pi^3) - 55734592164749/(3695395452495027240960*
    Pi^2) - 4397431442743/(255958126579742146560*Pi), 
 -59856657259/590295810358705651712 + 637867/(38843449344000000*Pi^5) - 
  582683/(5524401684480000*Pi^4) - 2585098962210561551/
   (18438545149769187921494016000*Pi^3) + 
  157280947151953/(476985497061543011942400*Pi^2) + 
  26226093650263574487103/(113513155549543447753320824832000*Pi), 
 -369136144593895/309485009821345068724781056 + 347/(5637144576000000*Pi^6) + 
  1824283/(2651712808550400000*Pi^5) - 122115821997186399583/
   (148688428087738731398927745024000*Pi^4) - 
  4255665508880658599/(1258738015557576562107324825600*Pi^3) + 
  2903413637046375666619462801/(1052217914261070357903854611596312576000*
    Pi^2) + 704288098848004203107/(218007192516633827023598596915200*Pi), 
 (44472972383713422185496843531256160287444697088 - 
   729279625538786512533173506808258808702597857280*Pi - 
   889857665289133281060393358333708765695783731200*Pi^2 + 
   6545362174526622835438122717108871478441410560000*Pi^3 + 
   5325983692284556609659958825200778611564478464000*Pi^4 - 
   13613427813611177323221381565366835264056688640000*Pi^5 - 
   8123841963936099818117111573228711412932264100000*Pi^6 + 
   3729913800419436884681397497391597504490859765625*Pi^7)/
  (185180149833903023815814479384693715604221192403576422400000000*Pi^7), 
 (18646196551609620342356051231890537332376508966897713152 + 
   486865534618610337983658791465466957626762618375440957440*Pi - 
   510470900992713028587434327473901001120877371004131737600*Pi^2 - 
   5476918272993404708734765653396828605615947046434373632000*Pi^3 + 
   4555505422622219503967818410456350184750553972328103936000*Pi^4 + 
   18752838451463959419123876092398498718485510792276869120000*Pi^5 - 
   13503000122322064411185680350784974883321680881421516800000*Pi^6 - 
   16098952074033856430604899753014105935827279274249216000000*Pi^7 + 
   5859286087954293559376894174714757099919066599778306640625*Pi^8)/
  (24071931874413335399572723213869231556217065934444423109597462528000000000*
   Pi^8), 
 (16000748012681091983848139986049274213530314987645620386511949135872 - 
   592110663574599516094754414593595042758214478167840261459348784414720*Pi - 
   589427186349883883190306750176578728753189760676644801625939823820800*
    Pi^2 + 
   10912935296848187520845147238063611386961814518707624644911975890944000*
    Pi^3 + 
   7620348185290201660987537572349711161063029600555655332508421062656000*
    Pi^4 - 
   60508122090147008627854811643488487927843338622804324857191921090560000*
    Pi^5 - 
   38960058929518944826705921372490000909287994510660554615712278118400000*
    Pi^6 + 
   104608362253691115780466357420405591368844146074692752257876508672000000*
    Pi^7 + 
   56922296423369513368091005032932386891534634054369918504166153037500000*
    Pi^8 - 
   26876271478533133021072828893433716677921298592400257583458315224609375*
    Pi^9)/(625362425549970510299548960670231914836286849338778394817962191715\
5381204746240000000000*Pi^9), (1019157526961383162840621760154375218076875278\
10540045418115924869337407553536 + 569474488471267701803570537559822158664680\
8311802015343988608032665616200499200*Pi - 4796727176135687610514829238545007\
983775426554381633125521634684324332699648000*Pi^2 - 
   11527479188084099174938504911177484154056461926169074736578237272156079652\
8640000*Pi^3 + 82455069658804926423275085858302389575784646973437694393863568\
370958939979776000*Pi^4 + 857900171527879797101955968710611652956397953693430\
988241262512262792976793600000*Pi^5 - 611708932364740767820150414348733589882\
944701027955273543988375284732657664000000*Pi^6 - 
   25219300629308730511584943639031147308668231218727848101701982360626737971\
20000000*Pi^7 + 1687675374007643627947427971234743007691173898457683529810910\
962628422856704000000*Pi^8 + 204039147728110694880584405309751827766213148415\
5875477363396195291769056000000000*Pi^9 - 73570883951614757923259321131871674\
8714425299477709538873621548160668575927734375*Pi^10)/
  (13927180545244664873026409392562474173300517746507930119951453252036696157\
449596235153408000000000000*Pi^10), 
 (150902442833908794872070303223325192410474545198129852600021768228657921477\
00892827648 - 117046663682666577458997978288197730486427615994195557718582900\
2347932435405114431242240*Pi - 8989380173196133629524384009781955761521679817\
12183298340279607015950254690556444672000*Pi^2 + 3736790039172630487988142804\
9517628928373918626075124067355899860105428858805011087360000*Pi^3 + 
   20326365357082975766582308266860357753776650715451856916819414449171331602\
270763614208000*Pi^4 - 404436070481885773480949229001443843482093123162379032\
707319333316516040686077151805440000*Pi^5 - 214174382037243868819226906424111\
960360702421599475293164437795209051292115555844096000000*Pi^6 + 
   17819909016170341230323662502093595539983653705797298513551395429597918011\
53492090880000000*Pi^7 + 9982039333482967376817337331726894252697250430384634\
64981044421565044182620597256192000000*Pi^8 - 2767051520748473217112585469669\
198011758548379032799953557071967507259118284024156160000000*Pi^9 - 
   14179005406326464294626684657991990006830663158633255054099566516478882050\
01422654062500000*Pi^10 + 682315124021359621062856816921773180381916085493216\
675116316909169998765743985963134765625*Pi^11)/(71185273350984880884663068205\
44008054373458589430991049913861446080885590923251222702572271325675520000000\
00000*Pi^11), (12166536911934218519361039899441562381331138408719967983280381\
3381662311461038414896595914981376 + 1378774631694685427581104888370636481394\
9162157338375660290283566287174815554734801503703982407680*Pi - 
   88890534654259087880267901899747856089891385534322546036575404004184434771\
76730999169254581862400*Pi^2 - 4370989352253576727431542220185003501497836868\
85013718961488961026644210244198974445453521715200000*Pi^3 + 
   25175251553039834789132386684494059504935308966611022968526316728918063075\
8606331283209889775616000*Pi^4 + 56672751423746840054128723249329296596713375\
91882198857570485388919277066674072950398019048570880000*Pi^5 - 
   34578601058662538847703930329192008934952372726105834835071389916225096273\
16653434455969916518400000*Pi^6 - 3525135738994150055800374024181318817013299\
5236954520119750362995906451600479088726111158272000000000*Pi^7 + 
   22996374168101670994266686382857417466895660330909592607933602443167023218\
761635900578609496064000000*Pi^8 + 951350664828750785911085240150945132539171\
54032750903150571922436595032984812305231392559595520000000*Pi^9 - 
   60524233346597265298889924174614727990336137741259722336901307043379440504\
266640562610105753600000000*Pi^10 - 74025141001075625812400866635201417062534\
098891542353775874039371666686085781780688911848000000000000*Pi^11 + 
   26507890543730071573793059028037467420999669844194864868554720312567446758\
146449859504971636962890625*Pi^12)/(22228549176645302422340055915728252316651\
67109231555963452625417917455429023004786418274025833871814864089907200000000\
000000*Pi^12), (1966200357367181512170460780364155815474879483957577001585832\
28313148014277072009798251844804054431563776 - 305663853852421144769887819740\
02254817713244282064590960520906604781449155693517029239838942176488256962560*
    Pi - 17506077598361124462947377152897752767081140812649733126677513350759\
813350858068830762527054426365178675200*Pi^2 + 152639065616961327346923119295\
41561519332515323747048898102584184712931786968842502657202852637709896253440\
00*Pi^3 + 6172864215417291060336502435263985268705294344878478656895451534360\
43094137997547555941034541146068484096000*Pi^4 - 2751746352872123163701057744\
42198322603953362851692658475360257315003655009577398285075362397337096395161\
60000*Pi^5 - 1101806973293415000137190120272271355962865950833113707005137703\
9657118079164687707623586636026231337779200000*Pi^6 + 
   22886102117590463038633940586869969294785977326201867657409920191927562312\
9982923057615779376605182296064000000*Pi^7 + 10258298565886854813185027379961\
55805985007266283197224616348611225613593666106949336384471220714775511040000\
00*Pi^8 - 8790192769312492603226081369010547590029812439910575991349412481519\
89739158650665015239304275616533053440000000*Pi^9 - 
   44906502964529852964866933346841506921830864310866218706336009697217853571\
0771695250625898503412141260800000000*Pi^10 + 1272197564670426923908291577118\
16418182398263174815860129399995808477945000010080171270921397669522329600000\
0000*Pi^11 + 6250387636621779338312969075313916240661566701884872776894596862\
18901052617897981561380825353111095851562500000*Pi^12 - 
   30491630642930847761560683777929279681358917715658089979611369393019268631\
5968545187270268615521213531494140625*Pi^13)/(1384031033797545836237514447718\
72966329308941171841887952816245138450217798470309804668296527549602075927184\
0544358137856000000000000000*Pi^13), 
 (105381933380625483908251453706014708180927043127788222419839956573616038512\
95975670039045530211677387595269122555904 + 234806339698308393590777475657118\
44170222972477032182963312556375141977836861077637547248566583813517374024565\
60107520*Pi - 112150084537759725696755065434826004516235775591747342102298977\
7418294665128360681398219287887651713438530677820620800*Pi^2 - 
   10630126907369715994844574875901365514598964587310654199937049515125585705\
7816429432115004436081369828515940499718144000*Pi^3 + 
   47769067054156729069116381502767147740769029592633868729028334305989526073\
384618205448773607074580961787742418632704000*Pi^4 + 
   21127103804488866044572246508732850804868478049566263537273084816324649989\
64120539199572530452430314089672608548126720000*Pi^5 - 
   10488366867504223952063799359916365206996077988627841657219973251376102480\
71857925929551338844089833973949594913996800000*Pi^6 - 
   22533042542772181519579600378367220146368290105418763361201263621633597851\
079269510463200079025758612798425943506944000000*Pi^7 + 
   12576195588931433568383212352508462246284583113335279093761428225750189852\
541646632053442623430733728383276748374016000000*Pi^8 + 
   12674889904080477480352892244699189604248298550924673119847207949053944764\
0937854653279248132603650866090326076948480000000*Pi^9 - 
   77766909269368206947982557497214837066049920285604152025376639658435021761\
933177974404417921181704723655298331443200000000*Pi^10 - 
   32338056961930636139853063288037650844782521209549666402146221844526694095\
5257757387429854456155500466494228135936000000000*Pi^11 + 
   19794191545601793104958062531916827016738049457698464059521339228472325524\
8818109999859961960626133623958518315520000000000*Pi^12 + 
   24454274943987214829937968447506647308090358982334851764817078540409576725\
8203476223249588906398141693762846740000000000000*Pi^13 - 
   87087977277020852660588725732302653644849858828778932188124075670006682030\
679396430191497559867029253856502618255615234375*Pi^14)/
  (31476861822910190727987298453174827012886656582423560052425904953001003946\
061286122179428287902704372835135442814292241506552743198720000000000000000*
   Pi^14), (83952941297684176235083904194630411285187107652821402883363404305\
05035876215318719346928110104391727060072067473806997730623488 - 
   25550252451018360143506894093871916766125425314574083364177939529340107435\
54262909992274378823234878055960587785472869410222899200*Pi - 
   10630262026641104652464298522853030737248955256430307567650598512035588014\
27025060050267626709491255688716400773316185709084672000*Pi^2 + 
   18662119351593015085803159610893430489231499504549756790318873175745619796\
3531254118453450720278213542531958822741422758271385600000*Pi^3 + 
   54461898589367024634684296202817803404040711147917964235015388888958230133\
651201620337356199323223559698517663009129363440402432000*Pi^4 - 
   50907654538874232923026085077353297501395439509976268066842549328153823199\
68918210150097418020006615077623057604577437368398643200000*Pi^5 - 
   14821426356028533246290827230497972552990184551357641113493340430553427559\
50042523777466560360370114476732967931024677705613312000000*Pi^6 + 
   68634614560209537086096740354942092982752098097897359138250468767764900828\
948501911481787495790592801756534507821595923736166400000000*Pi^7 + 
   22847598122628929837738422700702026630837968488492728029005628512491769643\
667096105560630633737468892614964992104637212410249216000000*Pi^8 - 
   48600754678173750244317452016311363108576215976921020786158767679672754311\
6430378217344384750073691091884554479238399868587212800000000*Pi^9 - 
   19522332234527203041982568414210093053062516629603534783950331305340974831\
4365171194778563419106829534393967582497901471858688000000000*Pi^10 + 
   17036343182787952803648434513441155679816124381632476465922115931204551179\
97431023145858550799408801246385578255673153342668800000000000*Pi^11 + 
   81575224783188412106162200894056283469390254725642107680953938937275525884\
3776562020307065304306357691099462108863741746855936000000000*Pi^12 - 
   23465371592723957570443004351312434962664313376008723418048855898785671957\
99437755162506909057552878623616995020046807955008000000000000*Pi^13 - 
   11177432641294379510537924665546164786456256188427433384419745159262009962\
88538695058389931357369721979077963119904234690053710937500000*Pi^14 + 
   55087268780817155401343160023035656073959387218101353152917055799327280523\
0088915821635159693558185939943997093532788127376556396484375*Pi^15)/
  (10643732880595643367887947643127781001355555804980021985557221193399472023\
54166888906601975831692583616469762462422967745493481810728058903488102400000\
0000000000000*Pi^15), (239677902461437044685033267179427708563387575222973384\
08003479774812505852434697959148099112392333198846862354224504046207781012337\
2232704 + 1037522641493569275668919733589037083141755203795960959569291658577\
87817179931220674905057076215137449247390392153578060233322592667047034880*
    Pi - 35722236073678945294889364872215695050632895389913296564066325006474\
528760234600462054769340169690128791357240716966435555372333422503526400*
    Pi^2 - 626817231937994392081401810208464956195563000241711257016133739933\
6238696717033357035989366945215696430340677529107508666834199642942472192000*
    Pi^3 + 215965529854955728721733297117020676010513949432463661757218414374\
7812793533322879230069828459258665626723257787679201475047153385603072000000*
    Pi^4 + 175200763101115599725896463377331251447734867725105675180829592042\
72894498124779310841855357282686799688570799340641470863124887280835100672000\
0*Pi^5 - 69440091925446135680687038716402412536890487670664748907675764453028\
426737918995769668082289921356002110482733021811373283222582794282598400000*
    Pi^6 - 284112285485963762142962133137100382410037142122207342056141718674\
26482046549144068891201264354079520215831451247496762194540139631052062720000\
00*Pi^7 + 1303338631532455253139275068204156307217936993048117043634506821984\
39353039043686130377585780071709823412466910294561330612329194464686899200000\
0*Pi^8 + 27205810186267966947168869157492178323853165234304059823999798083932\
08400206360222731265945870551292720604162037039683209855290947535896576000000\
0*Pi^9 - 14274512690919710077122146878181910683052954493391328430108307430820\
75160301376420324949818185264040203197661503650896060030377417622159360000000\
0*Pi^10 - 1433204809487109402069021839899712866424440519855814854548266462964\
25478809907213170964309822851814617962807883501804638605644134233407488000000\
000*Pi^11 + 83843517084804309809540841116070039848175672903089199175318049450\
58252454292201845920669589790939214651877662320194513339255304380376678400000\
0000*Pi^12 + 3509564412196215614381066737997321037923619608860104949524970089\
95905033195227628718768307571674381939911526769364427615406058749097410560000\
000000*Pi^13 - 20817713416085734471869666073400044917721154099984549664812064\
39299009961270488291591411141413330849429465207821362351384159525209850880000\
00000000*Pi^14 - 259513637789904391063786225117734058589636580811921096562872\
81025621602431159401510452009770184357827352079825247350565816052492827600000\
0000000000*Pi^15 + 9199302602170342634354338865469854553753235322373425849331\
55713317388976991506035578883427291499306771912228512425916879712556508405265\
80810546875*Pi^16)/(140463048690090117727360208457663039259412171230140442880\
02362418220894062842366338778924993730474097583424751591129586717660661370334\
6896966101960603022760345600000000000000000*Pi^16), 
 (974847765028595817301068508065445042830116979006715214678001440507312280524\
59945495696925987865446175087979389891726013711012386966419733064389230592 - 
   57868342555660870615205737101058002734217464785983688206976720376074007567\
25725398858423904114673937353720535207166106273784761232245387809857342537728\
0*Pi - 1705422339360281748770572492531203799511229250618645486664227751971510\
65362228588653414497997298296859794898363752542037684751765576813958694170525\
69600*Pi^2 + 5900483807712705894141982573424376715006361917759882828762128368\
22324569837610602001617894109221290027861649594421854073886466591539692238361\
8686320640000*Pi^3 + 12127764660407570797827102066706442011655042781181608827\
17794940619399025547066329529334507684075518677564094322419391012936671043120\
288681806830501888000*Pi^4 - 228409243766977599071812903851202183013886136377\
08509300682366476337567411094713014415827898023220283659132785240892380321211\
2855122593100011817947627520000*Pi^5 - 47264698137466030373835332157942147627\
80420317545172700908601649800115898315694507928613825814712321215874711559271\
3992033861957711267791128739866214400000*Pi^6 + 45522132729714852284479955469\
90715464277619893989594076962919054678237081272511055309839518444150289296643\
082784426065026927282819779915419324189245440000000*Pi^7 + 
   10916610728428512261091261912426530957167470677439529692791571363541242133\
05388789538405291225383032370749672596888056322635236810734589521143418322944\
000000*Pi^8 - 512297840420089972179885401069628387208732802391411850194667672\
57424286528481134366070578378536113513575337414289266624640730097397984639782\
463534530560000000*Pi^9 - 151524949444504294643792033858832634983129858514834\
27585185494064698293813422246561758392140630706796634265814747702899199392680\
561503608178744701747200000000*Pi^10 + 32543317657028526543192272452901383982\
97022113561132444219116165021796170224354404707462632992536372685410686454758\
18810601608892488124984131017768960000000000*Pi^11 + 
   12124539994801961141731615575533179341075470913419746444829045033209546678\
82058003239384147281979798748103145691734679563462214355663642741639993098240\
00000000*Pi^12 - 106911463672572380600592220416697628217710998639577184363042\
23338126207155926389222601968472272633947371372059378458184589885906976804858\
90201810370560000000000*Pi^13 - 488252418461737914393366367296887763397873585\
19390916692098725879404574612128950363033277257287776450597997715205465364045\
2340058055077679050781491200000000000*Pi^14 + 1419731697910959206759452214879\
39839103291501375085611601098017885380932911172107023340812742480693933699296\
0069476031914341335752747019608259187200000000000000*Pi^15 + 
   66054177658841371751771322640199134831206280720213424967235383133075260976\
65535478689758689567698241104484773374929902522973073253105246274805284912109\
37500000*Pi^16 - 328107845402169004037726896219771328982751420333134955394962\
71296376538361098536106982349720055826885515440948252037357350243968657510777\
7888916683197021484375*Pi^17)/(2654279903523398612260960428607432572516536446\
57760140073545957661871456362919626034867840330768935378117951223929300102291\
42358822263122756632783479014817446430259963494400000000000000000000*Pi^17), 
 (412009220928716987505540777189213335643108468729149191367904060587399910575\
91105215589087835767925483917888298120625717688463045006602718029618230249834\
08902144 + 349593742239668898960992136696247309819711662108581529535718924177\
76403347478801485256439458629430683389250624293526061259292222696568408873334\
88250969912372101120*Pi - 843487753222241411424119098195384744548885062738709\
85850125328687899848314121126418967529456518068365906489011658102066356797171\
9823921650174240407993866570956800*Pi^2 - 26702387381984417754000305850793140\
54151808708477118458123468902712891554860624012522274300566394167318006453036\
85524774513655409083408347866999535730490616053760000*Pi^3 + 
   69747655606055482778685290590668896888874922120849919379763624418882271233\
48217182965765730461484056443386488398199528363449623359749937830404300658374\
3862276096000*Pi^4 + 98333333348910888130771570056237711446084235585297754617\
93075233098981365276980053465494141702500620389342185593012969515320701201885\
251557388084888370140602695680000*Pi^5 - 309255245618793990722803005232846015\
45432146491384481418112796202005092886813792624107580478378922714510297370522\
19589592246212191936453593799052836512327742259200000*Pi^6 - 
   22382925857749740827314702429318374647594270222170794417448966400546857563\
41233008161337666867979832423227585358717573925982135460908903583519890444847\
02312857600000000*Pi^7 + 8340259101151697240385911991311437538712045909397573\
64354812214799798766340075338347667118743254552984977129220991893184286874349\
11727556732829302422752448217088000000*Pi^8 + 3259220640525319697293878669112\
36518909124865951461449207451929817611929793622121636192880310139009870433940\
5500283126655352532708541919378653052934364239589539840000000*Pi^9 - 
   14120343329922216255362352593454413779662783145481696525637637864364998762\
64524451160214430790030537061256181463667113321371828362932515980292415311004\
189694361600000000*Pi^10 - 29138214211519889761636339871042772067964987210526\
40170485200549843666514509412897859761541841207025226377068124091773760848523\
9226169305373543712452602893434880000000000*Pi^11 + 
   14532902589265045723919120273079910053905637731825280306485781726197802834\
87440604177706746129252920666629732413073344389045631663220129716369655063423\
8706188288000000000*Pi^12 + 1463329257083188535263447902866298064858684409721\
29668533365877891489577768686635916755700596427357452266852787980901632007122\
189978325094717693645942728310128640000000000*Pi^13 - 
   82238498610967976255686027216417916317542662754430768792248541080814085984\
61936868089953000624488217533444529861023072152034921064306948419465472651460\
9330585600000000000*Pi^14 - 3469326882136217456947472748239923570689287533969\
99657815996833189005453714723171569086285839896047223741517918460275959507538\
647341027668205525517411821813760000000000000*Pi^15 + 
   20036843112420858387435519595196867637217331812711785560026562138485983349\
59342973212854478587105893381242890077925221587676520056791120158764925199884\
17128000000000000000*Pi^16 + 251842762836250654752148751372896237399222913194\
04772890185891072316938833178365747125829123009330908238598715739999533844863\
8827276676627748163703323763312500000000000000*Pi^17 - 
   88915848425990145422172486571612827104813118341988379622569163203470328305\
22156815220382229903465262910486919358119771331742662482005032728033644547802\
1992206573486328125*Pi^18)/(5647913266291385456701198104970722908901770694319\
94909414454868010807002473840551595674189315295806037200633840616744478051043\
90950727553933893638939623420284836532983436428100134502400000000000000000000\
0*Pi^18), (376943214529432039034037577677259659699456493700763861996755147424\
20905309755280647938667225610668988095199052419536905029230052104643237628149\
15488244715726765278887936 - 445583461107955246417319200656384893624202276036\
45417711641542380721833913872889646158610640387689922232949145482145832917467\
60287240298278362560872353875506431450037616640*Pi - 
   90318974324469857015463531004544137344763541124337918629747034962625945771\
30347799519779652332482537619169042893901005756074718346712187647994325624349\
57968427212131532800*Pi^2 + 6132796577880459329251107481379986987741460321538\
38086250099595211583826588405984109939915411510427335486577001606813935410803\
191633011274324865996584339837890559062573056000*Pi^3 + 
   86660340522121774743827955538785286611641388476543129726892692671143180092\
01757263174451305418478916529813880215327305704772165480016976933824820252111\
5838326168652611584000*Pi^4 - 32182643472243399660611216479132801164222170800\
51338553793271344318205051343362177587549948759907795351899607703783749630881\
2655210691890960210841745517792695449004497960960000*Pi^5 - 
   46683308976555978821852325793064948415520069453305256805947272374660637262\
13144449538620585142970793284562458076371151301831335119970268710776607287522\
982186821337953075200000*Pi^6 + 891305682047521217093508984765220560631514552\
04742748885535061741084202502418267016818836124450212568314673712735228070805\
8143745312571125268897225209339552290730110091264000000*Pi^7 + 
   15247370722088798760024180887115114640070829411923615259551054549773161634\
26630307597792906914666646420663840799913664439316917279247283133468418630841\
70262833072273620992000000*Pi^8 - 1457266212250850167013041698262677531959404\
84529641590162537904260854967983157186191046152671908253618105275515852321216\
18537045600502528192165534180352096547793128631828480000000*Pi^9 - 
   31146628496996064763376634040105505675060373584132924686472791434140333710\
00568956670704009575560670781557647182493443497467567176765815017750537085020\
273531842478053785600000000*Pi^10 + 14494866823052067931388852565119028109273\
44189502521389489887752140578982775438133593626089802856635179072298294778108\
52162884795505111647674262524486256110358559690063872000000000*Pi^11 + 
   39735985181799019446275942352115845373033875860464749463408204375975365707\
55307820431397014136119059121938666612686969521263965143782053419918320665324\
7665328210441142272000000000*Pi^12 - 8519410916220091657147901746295113431037\
19433582182687296655617851192194820980544005949824556911045319072243776943748\
240494679641288596740636516937409424561710448068526080000000000*Pi^13 - 
   30115023286629477104343690821043408559476725904526172213403781500706078894\
04645412883940880749950739094567576309553753276882450803119578408002032826307\
57018000263059865600000000000*Pi^14 + 266765208113532535093047675322981331077\
46458252147272780201699519346288349777472590514742332063379914771213460011855\
36984677385793400409242556868338166632412300550602752000000000000*Pi^15 + 
   11758080145258831885342753307746355455103987742129726544774702338579493758\
55522338428333386029170336957310580592211183923258656986956171441989229622432\
763764087301539840000000000000*Pi^16 - 34451339081861010379342109512335711382\
28833932370952328260019744650097870765831735458317908110973547388338007346994\
378181032547863366941731529011398009675200503182200000000000000000*Pi^17 - 
   15737366662332404325373319818102478019021796454060936460456493267101031949\
03213121870027873173477443658937360189280498241648940984360491414907996559739\
910085129002123413085937500000*Pi^18 + 78653537307487572756316935062753354388\
22964666432092458360084466779834064046712863272472656859376418682860649372454\
96405594631575709197232660214986494671939354899785518646240234375*Pi^19)/
  (26296369258282284730880146179381186632243557298505433923799366255811326985\
54326074796591815765378457824008096173610637790107146646220821295901296015820\
39016051078759997277758365991949594976583680000000000000000000000*Pi^19), 
 (134785348237874743139361586972969584505427211202316878473823666007265126316\
13732173519697262985910601499445918790819219883445073262386271162757450838146\
0534737229005394948734844928 + 2331446637955627591059744172373539924802768441\
06905666027711480475075962490335243574071018927463721751796634824036470977564\
343010160347972465139491430658352130664015200990452829388800*Pi - 
   38068998931059867635292393949900530124645295746164791069714039708740037599\
25370326394148412314009971002762462275932192055257374245169186006547249008931\
2174472629851493075439845376000*Pi^2 - 21487739306506148001521568885265758907\
11659721749843286034037185342492849322178618886431835765533746307082148590292\
8687784299436244181031956929125175768347387791279511996535196876800000*Pi^3 + 
   42165013950052430635924622966676994913521139512179437567398809284015014871\
01024228334737071063918970898166152555623599114596108993066497009783439735555\
745246662837465001993296674816000*Pi^4 + 985964174332572139434341676962747773\
83542065445757035261327717104633720500173164413004220683342949525632123036901\
7769380379488198934428685446986292204333674568170704988513766683443200000*
    Pi^5 - 245512523661067890448522548110076833211511649875487725281380201707\
59082916268763476606451613923048059252876774008103998830392185488878820240103\
2663995967893327256369524699083833344000000*Pi^6 - 
   29664229048864603206246269630911349549254195273994745933615620548652139530\
42118407342854577800226276992915729825703357943620149042419215700073669773360\
5498196435712968951113082470400000000*Pi^7 + 89340531538450911561699273584908\
87080212851439819518369290313722296664090711253912170472144753016418442450013\
01923651268032698884569776526447138351508358475687475081940107665814323200000\
0*Pi^8 + 61159380078897471318779790016254322694332774119326005203259903337771\
00960187058014282807977062504401812356881263306996369129461128607230435610202\
42687024559289664551791907770571161600000000*Pi^9 - 
   21571831100935044036802030429297925199362186812773417459956068362090282643\
51837686086689277887162002317090715772972515922965955379002658701019187406806\
73620734384344853639187136512000000000*Pi^10 - 834898327154540254280502125214\
47646136653437002685434867531841161609669429200464434787448660043034427778189\
79807637137487552244242570220533073530226729996625955274538154799713484800000\
000000*Pi^11 + 34234335031638748799974688948768344750970775992122920500214060\
37671810868215432816359101767556569312353857515667531561610287010875884277043\
694626572435305957507135954785097517891584000000000*Pi^12 + 
   71031860372622465260400525168371078316244823092757010066454086109202165244\
96193230256677353409477924573698729774584355498710043934759317642612203491251\
7308198733969048847487965593600000000000*Pi^13 - 3380929292624725167069427740\
05663770268483411964958965678852423984126944885085908937224612213294218310061\
46804836951626134799010381033339835373730253912578231195451328934646382592000\
000000000*Pi^14 - 34341207833351616977938479018525898860320980075100271343690\
92202210107485144610870226253443222982403408843886123909798113865708329527013\
47086962706416528186122116959687466706534400000000000000*Pi^15 + 
   18623139927494929551499790854776920220678978876475926202777495213227066930\
08149072360462263276156371902452626479389795705815219544658982894434943571716\
78787319364609262631180566528000000000000*Pi^16 + 
   79258113405489977110441427625798402565600003969042576647926668507629283488\
97406945234364519442843088905321138213135081843490911419681200790510765714694\
14138704293491317440512000000000000000000*Pi^17 - 
   44716749649734849080217765174531946594160526738124993825003301012351396745\
21822366035447326368180659814206924907444410680318603173499726680627546343265\
00210297884501755958638000000000000000000*Pi^18 - 
   56634749751661980650509005495057402753861543125721969101131795092423456630\
44787330508437017814266440850262004853604555625182407915211940103583198348984\
10918183300190078665734375000000000000000*Pi^19 + 
   19924149946816752443238337464709611957628983479483864215110800851390336212\
93976659265304704405653097199838260588671212677845378897499358231072720273156\
60860394990767027814872324466705322265625*Pi^20)/
  (52014485917417226177007701668130334322317088268339311208396844191419446298\
59097756470720990222960769707705979308327778006238855453874761052044968093373\
67092528041241961315512753370147216003370037615473459200000000000000000000000\
0*Pi^20)}


==> anc/O(2N)+S/Z_Nfminus1.txt <==
{(2 + Pi)/(16*Pi), (3*(-2 + Pi)^2)/(512*Pi^2), 
 (168 + 396*Pi - 58*Pi^2 - 27*Pi^3)/(73728*Pi^3), 
 (1200 - 4320*Pi - 1784*Pi^2 + 3144*Pi^3 - 693*Pi^4)/(4718592*Pi^4), 
 (12960 + 80400*Pi - 39600*Pi^2 - 80600*Pi^3 + 12098*Pi^4 + 4725*Pi^5)/
  (629145600*Pi^5), (953280 - 8320320*Pi - 5218800*Pi^2 + 29008800*Pi^3 + 
   6386564*Pi^4 - 14232276*Pi^5 + 3027375*Pi^6)/(543581798400*Pi^6), 
 (52536960 + 691346880*Pi - 429310560*Pi^2 - 2063350800*Pi^3 + 
   1002516088*Pi^4 + 1712198964*Pi^5 - 300199698*Pi^6 - 88409475*Pi^7)/
  (426168129945600*Pi^7), (159586560 - 2822722560*Pi - 1887432960*Pi^2 + 
   25415712000*Pi^3 + 7437229408*Pi^4 - 52096244928*Pi^5 - 7880705808*Pi^6 + 
   21379880880*Pi^7 - 4483283175*Pi^8)/(18183173544345600*Pi^8), 
 (12959654400 + 320811321600*Pi - 203775505920*Pi^2 - 1808812373760*Pi^3 + 
   1146585746880*Pi^4 + 4001937619680*Pi^5 - 2558772375776*Pi^6 - 
   3386330724528*Pi^7 + 729973353618*Pi^8 + 150357726225*Pi^9)/
  (23565392913471897600*Pi^9), (646656998400 - 20855511936000*Pi - 
   13323145248000*Pi^2 + 377752636800000*Pi^3 + 104700442170240*Pi^4 - 
   1819226534428800*Pi^5 - 322589199514400*Pi^6 + 2906278237656000*Pi^7 + 
   325954847560716*Pi^8 - 1071356703432300*Pi^9 + 223289984019375*Pi^10)/
  (18852314330777518080000*Pi^10), 
 (23749644441600 + 1022278987699200*Pi - 611216286912000*Pi^2 - 
   8410447606176000*Pi^3 + 6210035154005760*Pi^4 + 29970999593377920*Pi^5 - 
   33988935550961600*Pi^6 - 68499678343456800*Pi^7 + 68557267043539384*Pi^8 + 
   67092312941502948*Pi^9 - 18274889587944150*Pi^10 - 2409922198963125*Pi^11)/
  (12166026848128425000960000*Pi^11), 
 (2305385523302400 - 126291787634073600*Pi - 73399409198438400*Pi^2 + 
   4031016021736704000*Pi^3 + 954570407509635840*Pi^4 - 
   36048964372356418560*Pi^5 - 4898117484676035840*Pi^6 + 
   128493771080518483200*Pi^7 + 14262947290235065136*Pi^8 - 
   176684779918336798944*Pi^9 - 15078646394837628696*Pi^10 + 
   60497849547339661800*Pi^11 - 12580436679567631875*Pi^12)/
  (21022894393565918401658880000*Pi^12), 
 (326696029973913600 + 23110746777403084800*Pi - 12488303518083993600*Pi^2 - 
   221959588081271040000*Pi^3 + 199031199314149762560*Pi^4 + 
   638153105142360487680*Pi^5 - 2186715568776335900160*Pi^6 - 
   1856757606957774892800*Pi^7 + 10166601279496032658144*Pi^8 + 
   9080905835316652180272*Pi^9 - 17699229492706369327824*Pi^10 - 
   12478462451547693929640*Pi^11 + 4389466542656646465450*Pi^12 + 
   314086622099736110625*Pi^13)/(56845906440202243358085611520000*Pi^13), 
 (8797304337389568000 - 777494251268646912000*Pi - 
   400768514435236147200*Pi^2 + 40376371423987075276800*Pi^3 + 
   7772493792521224166400*Pi^4 - 589232406801108009139200*Pi^5 - 
   43142828726719781579520*Pi^6 + 3742129822931698952033280*Pi^7 + 
   176156538375679137756480*Pi^8 - 11114098560245251802911680*Pi^9 - 
   713062975122701972267408*Pi^10 + 13797024391350005981247072*Pi^11 + 
   897477014367999592754004*Pi^12 - 4471495876885386755693700*Pi^13 + 
   929653109459710159899375*Pi^14)/(29711460432745705861826079621120000*
   Pi^14), -(-4633702702858285056000 - 516113389226566010880000*Pi + 
    246557333128059233280000*Pi^2 + 4184052565968244569600000*Pi^3 - 
    5661842497130831377766400*Pi^4 + 38727008500983446996352000*Pi^5 + 
    122104481772576763107648000*Pi^6 - 476312512642387126786080000*Pi^7 - 
    1043790174632567944004142720*Pi^8 + 1171304937526799604669940800*Pi^9 + 
    3815490107400875223755999200*Pi^10 + 737512226724193514028162000*Pi^11 - 
    5711826763557066026060441352*Pi^12 - 2838172667965456182800510700*Pi^13 + 
    1322593821167816783164713750*Pi^14 + 29921045431753357897640625*Pi^15)/
  (320883772673653623307721659908096000000*Pi^15), 
 (56772848827620237312000 - 7781492578357428682752000*Pi - 
   3507008653569582120960000*Pi^2 + 624195206087065077104640000*Pi^3 + 
   94807648728608182740172800*Pi^4 - 13689457968894222717967564800*Pi^5 + 
   17425334242235505890304000*Pi^6 + 136972946834902362561721344000*Pi^7 - 
   5995745630351588893672450560*Pi^8 - 706328599152168556184392611840*Pi^9 + 
   14752419630197286051620569600*Pi^10 + 1852231277501365635489185625600*
    Pi^11 + 50952297205317028784087968704*Pi^12 - 
   2132712901978201860461948721024*Pi^13 - 103952814100323716444017370400*
    Pi^14 + 662013691134722212518616860000*Pi^15 - 
   137770747367678043432172734375*Pi^16)/
  (82146245804455327566776744936472576000000*Pi^16), 
 -(-4004404647186238783488000 - 678857804690435650215936000*Pi + 
    283105843709098985422848000*Pi^2 + 959834273805522112757760000*Pi^3 - 
    8845309927109357222724403200*Pi^4 + 318919401466791602755383705600*Pi^5 + 
    393522048816534674425047859200*Pi^6 - 4776966119982757511604777984000*
     Pi^7 - 5599988879940300716140186076160*Pi^8 + 
    27372208086145723717375064686080*Pi^9 + 34203574393655193923754964802560*
     Pi^10 - 61829909040392495375760752601600*Pi^11 - 
    100451472521474755888586122052736*Pi^12 + 
    21954444602658146777234797530048*Pi^13 + 
    131383258185408090254382609366336*Pi^14 + 
    44610268522700945937828347085600*Pi^15 - 28586740594023807842141540403750*
     Pi^16 + 495373917349160699584938328125*Pi^17)/
  (126614746866600478222925222862083063808000000*Pi^17), 
 (465855763117726264098816000 - 95961974798933629893771264000*Pi - 
   37502005993062940685131776000*Pi^2 + 11473104332369850868384727040000*
    Pi^3 + 1347477563863266283569055334400*Pi^4 - 
   356942795293358996434478102937600*Pi^5 + 31662174651924869974155051417600*
    Pi^6 + 5203412312262154252977242271744000*Pi^7 - 
   830905077312412164734102670919680*Pi^8 - 
   41383990362003386988710238011873280*Pi^9 + 
   5860678482035134671114283793518080*Pi^10 + 
   185099290852876586337797697626265600*Pi^11 - 
   14362718236588624134386991942323968*Pi^12 - 
   442992654240875916436510780203433728*Pi^13 + 
   1280143198314310269068116428333888*Pi^14 + 
   481195239498767337391183275129052800*Pi^15 + 
   16894821548831316192403186000644900*Pi^16 - 
   144212967304068927516056561830342500*Pi^17 + 
   30062194675058145825172467535640625*Pi^18)/
  (328185423878228439553822177658519301390336000000*Pi^18), 
 (116306979030787541840363520000 + 29192296360318816884296417280000*Pi - 
   10549441759456848861608067072000*Pi^2 + 398124424979906484764502614016000*
    Pi^3 + 430235417699490742742027649024000*Pi^4 - 
   44829281214891679416218672652288000*Pi^5 - 
   41981409724462589287876220271820800*Pi^6 + 
   896959599022513567972408332721766400*Pi^7 + 
   922484584629516551032951736420044800*Pi^8 - 
   8215024776636975076339003199634278400*Pi^9 - 
   8587059375149392911157776748981847040*Pi^10 + 
   37944482829459742475748091589170475520*Pi^11 + 
   40373177152792260025485031123920770560*Pi^12 - 
   80265803227733021441309749702095287040*Pi^13 - 
   99519581997597750867685443921164429184*Pi^14 + 
   45917391514662986484990791299178354112*Pi^15 + 
   116021688028138498536046160732974273272*Pi^16 + 
   25468170021547962672139958220120857700*Pi^17 - 
   23885349837062896315697693400427038750*Pi^18 + 
   1200914547749257666774503478032984375*Pi^19)/
  (1895599008320647466862876898155607484830580736000000*Pi^19), 
 (2630009003242614223996846080000 - 793494669089882849892964761600000*Pi - 
   267608424625168045640520499200000*Pi^2 + 
   137819908627490505671768088576000000*Pi^3 + 
   12334062519833149487916918890496000*Pi^4 - 
   5825646587979411062329465032867840000*Pi^5 + 
   1130913971853747612024881464197120000*Pi^6 + 
   117158013965295971029801628898508800000*Pi^7 - 
   36071279964185853374958182224249036800*Pi^8 - 
   1333420882869324111257838323287959552000*Pi^9 + 
   402666533952337009876644019517677056000*Pi^10 + 
   9065298060365250331494358314494031360000*Pi^11 - 
   2070029277920237095576022226806020559360*Pi^12 - 
   36525467650922081078843445263568580147200*Pi^13 + 
   4641956476059129672173045933484516697600*Pi^14 + 
   81460171686741451975186545065486050368000*Pi^15 - 
   2366037702017696609193023652125744774352*Pi^16 - 
   84434448752198809063556701047616491487200*Pi^17 - 
   1975073041207594330153462924904320875000*Pi^18 + 
   24572000728557904565446112228938066125000*Pi^19 - 
   5132977124039980658758685914728950390625*Pi^20)/
  (1010986137771011982326867679016323991909643059200000000*Pi^20)}


==> anc/O(2N)+S/Z_Nfminus1over2.txt <==
{1/(16*Sqrt[2]), -5/1024 + 1/(64*Pi), (304*Sqrt[2] - 192*Pi + 39*Sqrt[2]*Pi)/
  (98304*Pi), (6912 - 1504*Pi + 3*(-1341 + 896*Sqrt[2])*Pi^2)/(6291456*Pi^2), 
 (15104*Sqrt[2] + 96*(448 + 93*Sqrt[2])*Pi - 3*(-4736 + 8033*Sqrt[2])*Pi^2)/
  (201326592*Pi^2), (1536000 - 1419520*Pi - 16*(572281 + 312960*Sqrt[2])*
    Pi^2 + 45*(65727 + 36224*Sqrt[2])*Pi^3)/(96636764160*Pi^3), 
 (14536704*Sqrt[2] + 5376*(-10944 + 1343*Sqrt[2])*Pi - 
   16*(4755072 + 7080047*Sqrt[2])*Pi^2 - 315*(-325184 + 51535*Sqrt[2])*Pi^3)/
  (4329327034368*Pi^3), (1658388480 - 1004093440*Pi + 
   3584*(-8520961 + 2728320*Sqrt[2])*Pi^2 - 
   64*(-116594981 + 210403200*Sqrt[2])*Pi^3 - 
   945*(-36460897 + 21744896*Sqrt[2])*Pi^4)/(2770769301995520*Pi^4), 
 (15985213440*Sqrt[2] + 573440*(294336 + 35165*Sqrt[2])*Pi - 
   512*(-326497920 + 530977913*Sqrt[2])*Pi^2 - 
   192*(4203121216 + 867354841*Sqrt[2])*Pi^3 + 
   945*(-296591104 + 469565435*Sqrt[2])*Pi^4)/(265993852991569920*Pi^4), 
 (1031531397120 - 1654706995200*Pi - 286720*(108414707 + 77569920*Sqrt[2])*
    Pi^2 + 7680*(3835996231 + 2788571520*Sqrt[2])*Pi^3 + 
   48*(3624175296127 + 2577536759040*Sqrt[2])*Pi^4 - 
   14175*(3978272587 + 2928135424*Sqrt[2])*Pi^5)/
  (127677049435953561600*Pi^5), 
 (81397174763520*Sqrt[2] + 378470400*(-2848320 + 215909*Sqrt[2])*Pi - 
   450560*(6793799040 + 6013761913*Sqrt[2])*Pi^2 - 
   253440*(-56906544576 + 5655250673*Sqrt[2])*Pi^3 + 
   48*(344012166516480 + 373491662842957*Sqrt[2])*Pi^4 + 
   155925*(-116147243200 + 17050261483*Sqrt[2])*Pi^5)/
  (44942321401455653683200*Pi^5), (1862757431377920 - 2111138168832000*Pi + 
   176619520*(-566668487 + 337080960*Sqrt[2])*Pi^2 - 
   2703360*(-23800860823 + 66294211200*Sqrt[2])*Pi^3 - 
   8448*(-178533699852517 + 107916030808320*Sqrt[2])*Pi^4 + 
   1440*(-266411638244041 + 789207701694720*Sqrt[2])*Pi^5 + 
   2338875*(-947180825733 + 547197533312*Sqrt[2])*Pi^6)/
  (8628925709079485507174400*Pi^6), 
 (7672342259957760*Sqrt[2] + 21799895040*(9785664 + 703559*Sqrt[2])*Pi - 
   3604480*(-95765362560 + 106583250499*Sqrt[2])*Pi^2 - 
   2703360*(1480743314624 + 182963384435*Sqrt[2])*Pi^3 + 
   39168*(-106239613272320 + 126770905188693*Sqrt[2])*Pi^4 + 
   288*(52524545575046336 + 10701870391214141*Sqrt[2])*Pi^5 - 
   467775*(-11422470608256 + 17659936186805*Sqrt[2])*Pi^6)/
  (276125622690543536229580800*Pi^6), 
 (2200044012243517440 - 5168684017259642880*Pi - 
   36736860160*(4341287645 + 5066174592*Sqrt[2])*Pi^2 + 
   14760345600*(17609948785 + 19547339392*Sqrt[2])*Pi^3 + 
   61501440*(58385678390651 + 63914076444928*Sqrt[2])*Pi^4 - 
   249600*(13771833166030913 + 15545209695434496*Sqrt[2])*Pi^5 - 
   144*(136959134294354011637 + 108477807257436116864*Sqrt[2])*Pi^6 + 
   42567525*(150390109707527 + 124777272088192*Sqrt[2])*Pi^7)/
  (804077813274862777500539289600*Pi^7), 
 (9998985831622115328*Sqrt[2] + 1058021572608*(-319431744 + 15395437*Sqrt[2])*
    Pi - 1049624576*(1492357910400 + 731516119493*Sqrt[2])*Pi^2 - 
   196804608*(-65741586771392 + 4079468625025*Sqrt[2])*Pi^3 + 
   1118208*(28627438809387264 + 16323172196631715*Sqrt[2])*Pi^4 + 
   29952*(-3666742166806202176 + 332390291381382277*Sqrt[2])*Pi^5 - 
   432*(277237246414507713152 + 262335549731316014301*Sqrt[2])*Pi^6 - 
   25540515*(-4739667602466368 + 669735705966971*Sqrt[2])*Pi^7)/
  (15438294014877365328010354360320*Pi^7), 
 (5735386217504047104000 - 10205213703720350515200*Pi + 
   7053477150720*(-86742363283 + 95263378560*Sqrt[2])*Pi^2 - 
   3148873728000*(-228420097061 + 1045656694656*Sqrt[2])*Pi^3 - 
   656015360*(-35380241344007047 + 44176692607998720*Sqrt[2])*Pi^4 + 
   6389760*(-2407365748464497609 + 12156019047851669760*Sqrt[2])*Pi^5 + 
   3072*(-105118285682177130093529 + 87885437281923865933440*Sqrt[2])*Pi^6 - 
   224640*(-373501749057895764279 + 1420661387505790156160*Sqrt[2])*Pi^7 - 
   638512875*(-865214575044044323 + 492045900214330880*Sqrt[2])*Pi^8)/
  (98805081695215138099266267906048000*Pi^8), 
 (5652767380575533137920*Sqrt[2] + 96733400924160*
    (3645157824 + 163606189*Sqrt[2])*Pi - 
   335879864320*(-2285387056512 + 1707786814399*Sqrt[2])*Pi^2 - 
   125954949120*(119727415282496 + 9222004283645*Sqrt[2])*Pi^3 + 
   59637760*(-431114138376928512 + 326786315047677041*Sqrt[2])*Pi^4 + 
   57507840*(3522630010935220416 + 440917033312128701*Sqrt[2])*Pi^5 - 
   3072*(-70164560555408701988736 + 73010908823915960020369*Sqrt[2])*Pi^6 - 
   17280*(40301689490644864587200 + 8114081165685435440243*Sqrt[2])*Pi^7 + 
   638512875*(-388545703197406720 + 593059106760671863*Sqrt[2])*Pi^8)/
  (632352522849376883835304114598707200*Pi^8), 
 (3583877643597845731737600 - 11314591738261475740876800*Pi - 
   274077969285120*(1739171712169 + 3369740088960*Sqrt[2])*Pi^2 + 
   5709957693440*(198071959919567 + 331949739703680*Sqrt[2])*Pi^3 + 
   178436177920*(130727964868937713 + 246601045582314240*Sqrt[2])*Pi^4 - 
   434503680*(88237167468705036163 + 160399796079690773760*Sqrt[2])*Pi^5 - 
   9748480*(47611990408715846790089 + 63152732280445003287936*Sqrt[2])*Pi^6 + 
   156672*(2852066388251119642805767 + 3932272055843760351166080*Sqrt[2])*
    Pi^7 + 2160*(1170583504419265522742720405 + 983374717066761843171780096*
      Sqrt[2])*Pi^8 - 32564156625*(25220808642815501191 + 
     22346061438875712000*Sqrt[2])*Pi^9)/
  (5159996586450915372096081575125450752000*Pi^9)}


==> anc/O(2N)+S/Z_Nfminus3over2.txt <==
{3/(8*Sqrt[2]), -5/256 + 3/(32*Pi), (88 - 27*Pi)/(6144*Sqrt[2]*Pi), 
 (64 + 272*Pi - 93*Pi^2)/(131072*Pi^2), (-1856 - 1712*Pi + 733*Pi^2)/
  (1048576*Sqrt[2]*Pi^2), (-345600 + 374720*Pi + 463272*Pi^2 - 174285*Pi^3)/
  (1509949440*Pi^3), (-541184 + 30912*Pi + 392344*Pi^2 - 110565*Pi^3)/
  (5637144576*Sqrt[2]*Pi^3), 
 -(68382720 + 41072640*Pi - 133761152*Pi^2 - 71866848*Pi^3 + 34402095*Pi^4)/
  (10823317585920*Pi^4), (623185920 + 2491955200*Pi - 3839281536*Pi^2 - 
   3808528992*Pi^3 + 1514525985*Pi^4)/(259759622062080*Sqrt[2]*Pi^4), 
 (9940008960 - 34232217600*Pi - 78415447040*Pi^2 + 131964343680*Pi^3 + 
   111329229288*Pi^4 - 45960013575*Pi^5)/(41561539529932800*Pi^5), 
 (2428303933440 + 1698929971200*Pi - 10969250462720*Pi^2 - 
   515307070080*Pi^3 + 7026875540472*Pi^4 - 1856113580475*Pi^5)/
  (10972246435902259200*Sqrt[2]*Pi^5), 
 (25203403653120 - 9513610444800*Pi - 217272086958080*Pi^2 + 
   67412313999360*Pi^3 + 325075152426816*Pi^4 + 39936711931920*Pi^5 - 
   45588016002375*Pi^6)/(2106671315693233766400*Pi^6), 
 (-2787661578240 - 125737177251840*Pi + 220635176284160*Pi^2 + 
   805280531404800*Pi^3 - 878978297489088*Pi^4 - 911320542972432*Pi^5 + 
   351318669211125*Pi^6)/(5617790175181956710400*Sqrt[2]*Pi^6), 
 (-1745452196167680 + 22675634065244160*Pi + 43996085540126720*Pi^2 - 
   251846205401190400*Pi^3 - 335755810185123328*Pi^4 + 
   648921291759888576*Pi^5 + 475729439582306328*Pi^6 - 
   203931545612169375*Pi^7)/(16359004990129857940684800*Pi^7), 
 -(340696455048069120 + 704791895561994240*Pi - 4196354719197921280*Pi^2 - 
    3846594553862860800*Pi^3 + 13574283016879882752*Pi^4 + 
    1459129791554570304*Pi^5 - 8326618234701374952*Pi^6 + 
    2117168555886759375*Pi^7)/(1177848359289349771729305600*Sqrt[2]*Pi^7), 
 -(6499747705651200000 - 11491213865228697600*Pi - 
    128127306654741954560*Pi^2 + 199484697383043072000*Pi^3 + 
    742040172495289507840*Pi^4 - 596923581768689111040*Pi^5 - 
    985801263398118313728*Pi^6 + 83368769386639008960*Pi^7 + 
    84463901461105291125*Pi^8)/(502548633296789235937837056000*Pi^8), 
 (-2112505574515015680 + 23593312004698275840*Pi - 
   24012090918887751680*Pi^2 - 372938510621848371200*Pi^3 + 
   450188117395365486592*Pi^4 + 1605440565384054657024*Pi^5 - 
   1483828900521890618112*Pi^6 - 1588213952673586776000*Pi^7 + 
   600724020534496984125*Pi^8)/(804077813274862777500539289600*Sqrt[2]*Pi^8), 
 -(828807154052471193600 + 28783864749730509619200*Pi + 
    6820082981037083197440*Pi^2 - 640910763752097018019840*Pi^3 - 
    665721570720054219571200*Pi^4 + 4584304338504951536885760*Pi^5 + 
    4899026707862143851546624*Pi^6 - 10043479673072684611852032*Pi^7 - 
    6864447183419415608316360*Pi^8 + 3000411886481904079560375*Pi^9)/
  (19683824868968640793213201809408000*Pi^9), 
 (252978233215446260121600 + 1103866892357096964096000*Pi - 
   6373947210158242141306880*Pi^2 - 15285123191259740278620160*Pi^3 + 
   50496115930575178472161280*Pi^4 + 53711688080036848571473920*Pi^5 - 
   141471566307147526123026432*Pi^6 - 20905023346064165345902848*Pi^7 + 
   85057874502996225401731800*Pi^8 - 21092493612646479396247875*Pi^9)/
  (997313793361077800189468891676672000*Sqrt[2]*Pi^9), 
 (27888553280640086389555200 - 109496546992147088277504000*Pi - 
   986826224535394280118681600*Pi^2 + 3531720619141951453868851200*Pi^3 + 
   12586824251379367175213547520*Pi^4 - 29383496853448258774823731200*Pi^5 - 
   59628443757543810393183805440*Pi^6 + 68009390698241646979559239680*Pi^7 + 
   73873870430280698609162947008*Pi^8 - 16256354733337999561706595600*Pi^9 - 
   3809828187551878492289664375*Pi^10)/
  (2872263724879904064545670408028815360000*Pi^10)}


==> anc/O(2N+1)+A/Z_Nf1.txt <==
{1/(24*Pi), (9 - 88/Pi^2)/3072, (168 - 17*Pi^2)/(516096*Pi^3), 
 (557760 - 550832*Pi^2 + 50085*Pi^4)/(1981808640*Pi^4), 
 -(7613760 - 10955120*Pi^2 + 1031823*Pi^4)/(871995801600*Pi^5), 
 (-1580705280 + 4545618880*Pi^2 - 3163608216*Pi^4 + 275519475*Pi^6)/
  (1004539163443200*Pi^6), (11980362240 - 45625074880*Pi^2 + 
   34975663464*Pi^4 - 3087850923*Pi^6)/(168762579458457600*Pi^7), 
 (6679240888320 - 38937924945920*Pi^2 + 73255217572992*Pi^4 - 
   43574057916768*Pi^6 + 3702736162125*Pi^8)/(1123283728875493785600*Pi^8), 
 -(905544434995200 - 6621450352957440*Pi^2 + 13084404922476160*Pi^4 - 
    7844235339346336*Pi^6 + 667254882476205*Pi^8)/
  (2561086901836125831168000*Pi^9), 
 (-9584782897110220800 + 94503005298192691200*Pi^2 - 
   353563145082913991680*Pi^4 + 543925290576525558400*Pi^6 - 
   293959676899863360072*Pi^8 + 24558320427820554375*Pi^10)/
  (585157135331518029905264640000*Pi^10), 
 (1514160767514518323200 - 18174223296024802406400*Pi^2 + 
   67479326672366820090880*Pi^4 - 99634064331054326254720*Pi^6 + 
   52234495393790931196536*Pi^8 - 4337909539843301126775*Pi^10)/
  (1184358041910992492528255631360000*Pi^11), 
 (6125857189873869127680 - 91132193757778031738880*Pi^2 + 
   594057521480406770282496*Pi^4 - 1789385623101879900145664*Pi^6 + 
   2422804349921479338278464*Pi^8 - 1223307997136615709508176*Pi^10 + 
   100874156304546817817625*Pi^12)/(181917395237528446852340064976896000*
   Pi^12), -(3092427361182577478860800 - 55430612798801613211238400*Pi^2 + 
    331824539874416163130716160*Pi^4 - 894965618503910689671936000*Pi^6 + 
    1117195375856053378119343680*Pi^8 - 537973590778786271661677424*Pi^10 + 
    43935539278299220716247125*Pi^12)/
  (851373409711633131268951504091873280000*Pi^13), 
 (-37810397509960643798630400 + 771721166835803487940116480*Pi^2 - 
   8570536014233086168780144640*Pi^4 + 45688229613686927112681099264*Pi^6 - 
   119031039240671374368398246400*Pi^8 + 146726009170870253122773942336*
    Pi^10 - 70290246672433600385237652600*Pi^12 + 
   5734691473414379296672726875*Pi^14)/
  (762830575101623285616980547666318458880000*Pi^14), 
 (361484986453845416209022976000 - 9078256370782623693898285056000*Pi^2 + 
   79996918877832013472814413414400*Pi^4 - 340808193350080845949096689152000*
    Pi^6 + 759986365460019144987926990123520*Pi^8 - 
   850058433211656929687331853860288*Pi^10 + 
   385970407351793690802409904873112*Pi^12 - 31135728808581887826652521389625*
    Pi^14)/(42565946090670579337427514559780570005504000000*Pi^15), 
 (1623314598197233502422975905792000 - 36651271931653898325192402272256000*
    Pi^2 + 961102536517667062249564537434931200*Pi^4 - 
   9573648775129468711235546514659737600*Pi^6 + 
   43917377354881094629738370844412846080*Pi^8 - 
   102112916513151368807823387230527574016*Pi^10 + 
   116772208968580618597694434094332573440*Pi^12 - 
   53591007594936345682224900192432206400*Pi^14 + 
   4332809543319059760407928621127359375*Pi^16)/
  (41713265058582266292140166588119045627153743872000000*Pi^16), 
 -(668800850186738346518490050985984000 - 
    22469315072890432053829434416824320000*Pi^2 + 
    274363057363258829700597293963359027200*Pi^4 - 
    1693756546286118533593395783240954675200*Pi^6 + 
    5866217987242852447501577971631405260800*Pi^8 - 
    11520649675193969227100143049792090099712*Pi^10 + 
    11925313918051937151602177411775244888320*Pi^12 - 
    5186646580686080771033419770719101470528*Pi^14 + 
    414474994571441799265814412840472318125*Pi^16)/
  (39711028335770317510117438591889331437050364166144000000*Pi^17), 
 (1927760013967267077077750897442816000 - 
   114409726288354611388797322600120320000*Pi^2 - 
   352579845282482851580775512947241779200*Pi^4 + 
   23804905653318193366074202571920978739200*Pi^6 - 
   206602439539561869640457359093107469516800*Pi^8 + 
   827875653558603614584285362639422749581312*Pi^10 - 
   1747892013971896243389761024936645340887040*Pi^12 + 
   1876611838696783944839485632146694874146048*Pi^14 - 
   830517357264320353008377799209352031821000*Pi^16 + 
   66616758074657674264610570592290961796875*Pi^18)/
  (45747104642807405771655289257856509815482019519397888000000*Pi^18), 
 (3018326558197824550669722193640816640000 - 
   130948455369319548887261585902065942528000*Pi^2 + 
   2122637442016165776897256978141991141376000*Pi^4 - 
   17937617856387128997291373424510364260761600*Pi^6 + 
   88823049556330525910343605354654736949248000*Pi^8 - 
   267257098478292077675730493651242576300318720*Pi^10 + 
   479170645606983741763507660130413289915787264*Pi^12 - 
   468257293701697238966908606734162150799087872*Pi^14 + 
   197085272610401293450586889357950406050163960*Pi^16 - 
   15632969847215685162617970342390974177446875*Pi^18)/
  (104303398585600885159374059507912842379299004504227184640000000*Pi^19), 
 -(1212407393438250362707076636050760663040000 - 
    70966814910653251377955201345086050795520000*Pi^2 + 
    730674060471150570831746563304118464544768000*Pi^4 + 
    1018083814350233758128136354626887902822400000*Pi^6 - 
    59601820207698963806403844196636431002461798400*Pi^8 + 
    429180923345472779028224003902593142349638533120*Pi^10 - 
    1515169081105749328847200992760421225690458398720*Pi^12 + 
    2938564170358237125009541069720635734672250433536*Pi^14 - 
    2986839904689897337795222441004522516962056363456*Pi^16 + 
    1280791842804440514201384383347509953776421238000*Pi^18 - 
    102009915575233917592923540729936882349836328125*Pi^20)/
  (4939808957014057921147955458294752215083600853320199464550400000000*Pi^20)}


==> anc/O(2N+1)+A/Z_Nf1over2.txt <==
{1/16, -1/64 + 5/(96*Pi), (15 - 47/Pi)/7680, (1568 + 1056*Pi - 495*Pi^2)/
  (589824*Pi^2), (1904 + 2080*Pi - 855*Pi^2)/(7864320*Pi^2), 
 (1086400 - 1461600*Pi - 1755654*Pi^2 + 671895*Pi^3)/(11890851840*Pi^3), 
 (-1199968 + 2377760*Pi + 2380034*Pi^2 - 959805*Pi^3)/(116266106880*Pi^3), 
 (213355520 + 456529920*Pi - 873448896*Pi^2 - 740075328*Pi^3 + 
   307158075*Pi^4)/(73057393704960*Pi^4), 
 (1225534464 + 4940615680*Pi - 5309649024*Pi^2 - 6096393600*Pi^3 + 
   2306598525*Pi^4)/(4286033764024320*Pi^4), 
 (3911747840000 - 12989488512000*Pi - 29036616166272*Pi^2 + 
   46779440685120*Pi^3 + 39547422259650*Pi^4 - 16271041161375*Pi^5)/
  (50146595039084544000*Pi^5), (-3833676887040 + 23796572800000*Pi + 
   31368950321280*Pi^2 - 73559541561792*Pi^3 - 51326869635207*Pi^4 + 
   22547525425425*Pi^5)/(454662461687699865600*Pi^5), 
 (6291101200384000 + 29732627622297600*Pi - 75980371262315520*Pi^2 - 
   191968671290812416*Pi^3 + 234474041213436960*Pi^4 + 
   221536746873902880*Pi^5 - 87406929677442375*Pi^6)/
  (3235057139161422102528000*Pi^6), 
 (9346323897630720 + 98645248628326400*Pi - 117717170559206400*Pi^2 - 
   475851711303800832*Pi^3 + 383143381062209136*Pi^4 + 
   449266947532996320*Pi^5 - 165603292616136375*Pi^6)/
  (48885307880661489549312000*Pi^6), 
 (8725076736696320000 - 57768913328359833600*Pi - 
   153859528702912800768*Pi^2 + 591440001930883961856*Pi^3 + 
   803996291769062057280*Pi^4 - 1402606657059768974880*Pi^5 - 
   1024633866255956341650*Pi^6 + 436823006127486103125*Pi^7)/
  (200625303542234753110376448000*Pi^7), 
 (-55216939447896145920 + 839931527647090278400*Pi + 
   1037641049677877299200*Pi^2 - 7437853503488546890752*Pi^3 - 
   6001356798269505386784*Pi^4 + 15325002416716090722720*Pi^5 + 
   9096162792440335050870*Pi^6 - 4182482237981468045625*Pi^7)/
  (12305018617257064857436422144000*Pi^7), 
 (124223102690926919680000 + 1102698035012449075200000*Pi - 
   3046432642253092149657600*Pi^2 - 16516390828092277093171200*Pi^3 + 
   24661471801857260958922752*Pi^4 + 69414065182309229227929600*Pi^5 - 
   67493849882806154378275200*Pi^6 - 68321106317795799740342400*Pi^7 + 
   26150718244460539237633125*Pi^8)/(135590605145983935542116818616320000*
   Pi^8), (133316926081447152844800 + 3131731760474605223936000*Pi - 
   3385354833511993501286400*Pi^2 - 34529069878577027886612480*Pi^3 + 
   28816378158033561991182336*Pi^4 + 116057195274901208945909760*Pi^5 - 
   83079332657038838598462720*Pi^6 - 98715748540632179104569600*Pi^7 + 
   35916347155031312183589375*Pi^8)/(1512040687688548129681787553054720000*
   Pi^8), (3373440211007820169216000000 - 39648831198261248106823680000*Pi - 
   109267403261788572154350796800*Pi^2 + 820987081335011645479718092800*
    Pi^3 + 1245947754873408352474589540352*Pi^4 - 
   5145280444101002022101579581440*Pi^5 - 5574167911157926012054063776000*
    Pi^6 + 10160475928677140871713013705600*Pi^7 + 
   6849880758871685443009244162250*Pi^8 - 2982144564856587869372981221875*
    Pi^9)/(188611955382269493696506179368045772800000*Pi^9), 
 (-570336997172769018268876800 + 18566057828098222332706816000*Pi + 
   19347444412699290349554892800*Pi^2 - 337373562421609678877060628480*Pi^3 - 
   237445577538281080066707130368*Pi^4 + 1849539648621247808471436072960*
    Pi^5 + 1178300223595201670377751082240*Pi^6 - 
   3167197852138550169940611676800*Pi^7 - 1711582243916717928481383475125*
    Pi^8 + 809846948656994744056126190625*Pi^9)/
  (324133138138418685463625434173234216960000*Pi^9), 
 (62469708336709280291356672000000 + 947106520344750155943641088000000*Pi - 
   2596886442168932097983928729600000*Pi^2 - 
   25993474987889399393166580776960000*Pi^3 + 
   40025818420100293242563939547021312*Pi^4 + 
   241757722297744766923016051629424640*Pi^5 - 
   269871407744772246548978769548544000*Pi^6 - 
   822301049651378048845509918887424000*Pi^7 + 
   689216732307344908926287572662756000*Pi^8 + 
   733238346629233106432022932299620000*Pi^9 - 
   274761096951285989563356370579921875*Pi^10)/
  (188310176253657862506591769481056899563520000000*Pi^10), 
 (449837271282455814535800422400000 + 21278115054176860541291069440000000*
    Pi - 19249647695958486041898408345600000*Pi^2 - 
   422185843253474885011871422218240000*Pi^3 + 
   310740012124493585756583200963198976*Pi^4 + 
   3072920021853820098560287769325404160*Pi^5 - 
   2213735818798680598805781681144576000*Pi^6 - 
   8887560701879442961258726888852992000*Pi^7 + 
   5953971297249091202149673460607014000*Pi^8 + 
   7145389066898763992411651145574980000*Pi^9 - 
   2578571460135079866214489364992734375*Pi^10)/
  (14562653630282874700509763506535066899578880000000*Pi^10), 
 (2075537874595274771616188334080000000 - 
   40178057637959021130495365008588800000*Pi - 
   107497451791167216341451239439728640000*Pi^2 + 
   1414839548257779875935212801184628736000*Pi^3 + 
   2139610842341837949912978288768282132480*Pi^4 - 
   17076948879327179043300968125359106228224*Pi^5 - 
   19892866403168601333669550989752300605440*Pi^6 + 
   85402419744226348415815765153467384268800*Pi^7 + 
   81301084991900571467887320663846919800000*Pi^8 - 
   152191433919876607436469740654071464684000*Pi^9 - 
   97576615039340611129773905140000135938750*Pi^10 + 
   43062907460630224177227936592930853671875*Pi^11)/
  (357542271930705139646915713612448962518460661760000000*Pi^11), 
 (-235870480927103101889794906521600000 + 
   15039633174114451028610152660992000000*Pi + 
   12652954840213004694591366856704000000*Pi^2 - 
   473272262517873224608969033126379520000*Pi^3 - 
   266889757675979889059761260862272110592*Pi^4 + 
   5063628457897824279126151986948814602240*Pi^5 + 
   2686273338674661070520828407505363251200*Pi^6 - 
   22057954464417124317393468610455019776000*Pi^7 - 
   12192849088191340642040796710666309700000*Pi^8 + 
   33903315048013119172946853111819995100000*Pi^9 + 
   17228381298960713726696853275187368568750*Pi^10 - 
   8313310877143061312596481482455240234375*Pi^11)/
  (433384572037218351087170561954483590931467468800000000*Pi^11), 
 (76217711703374113935235771359297536000000 + 
   1851775523762151533436147544957019750400000*Pi - 
   4825172719201733771943922508539468185600000*Pi^2 - 
   81534242062264295887603446783184446947328000*Pi^3 + 
   120972844253296508321584373610152777808347136*Pi^4 + 
   1353039595887718858475965750842073425968627712*Pi^5 - 
   1493422506375282644299261791338468177209589760*Pi^6 - 
   9856109439626014399668135799655980171955404800*Pi^7 + 
   9029905057654418368424176616249482098132864000*Pi^8 + 
   29298182627733046447726278727576279835311872000*Pi^9 - 
   22030175007049620442530532430767240716171480000*Pi^10 - 
   24361105434054832818464874121931754072112200000*Pi^11 + 
   8982194799425247969780381142184374007548828125*Pi^12)/
  (784236079590984098942662101563254453979691763189678080000000*Pi^12), 
 (3569247981798600322609582661487820800000 + 
   317026668910841080396027236938940416000000*Pi - 
   231400407148802635971857095065600000000000*Pi^2 - 
   9864059043710971959235549751779535093760000*Pi^3 + 
   6046555077898162477482170763379972380819456*Pi^4 + 
   124761137729562697742467844845077456979230720*Pi^5 - 
   78730775780749642469748649524568164803543040*Pi^6 - 
   759708712051006188499727461567859493863424000*Pi^7 + 
   504835375528959284791280448685806716426112000*Pi^8 + 
   2023735717651197227340327912564098240309760000*Pi^9 - 
   1296820028918358608016470294958133105866960000*Pi^10 - 
   1569202355934434953124923000376372825358000000*Pi^11 + 
   562959579082097074465262146425003345216796875*Pi^12)/
  (410058080831887110558254693627845466133172163759308800000000*Pi^12), 
 (43239164935151331696872293538568601600000000 - 
   1307371844884274637368033036121271173120000000*Pi - 
   3282591139375434195138695842112025604915200000*Pi^2 + 
   70478195306322888436314253741880472974131200000*Pi^3 + 
   100957388132781541296706218586744179380296089600*Pi^4 - 
   1392148383533129833008845528379032655620603904000*Pi^5 - 
   1586046242601893831567091387919346862250973724672*Pi^6 + 
   13011332993550815699617230080204063420743988674560*Pi^7 + 
   13055339039785598464832860331037472431417476044800*Pi^8 - 
   57220790026248609378683875838576112987670723200000*Pi^9 - 
   50207788612032176502837514895875791813485998416000*Pi^10 + 
   95583157255844463764209439162854083362475328920000*Pi^11 + 
   59243409093086134447694980561305213106252056431250*Pi^12 - 
   26391183524183289656393935410011375988380640234375*Pi^13)/
  (27856065547071755194443357847526798205358651428497365401600000000*Pi^13), 
 (-422373500360572245520755378745552719052800000 + 
   49507669946057583410165980737963133239296000000*Pi + 
   32945469278777501600049832247281282606694400000*Pi^2 - 
   2436113007797400234619468146142269451649679360000*Pi^3 - 
   1062569125513932480892063620689714364525661126656*Pi^4 + 
   43445220785701231634275518979355934402232603115520*Pi^5 + 
   17821753994880413828839375151776164366265393348608*Pi^6 - 
   357233148587146794959762398653934466228269506232320*Pi^7 - 
   159352025289671717542004826897830615482866162355200*Pi^8 + 
   1355403544035034529606668781843966661646602493824000*Pi^9 + 
   681425691655658947380728502540922541182262197680000*Pi^10 - 
   1940122736562796621324292149724939735845193652360000*Pi^11 - 
   944009650876269901081825200097223315274395801784375*Pi^12 + 
   462053450745454138030383874171351612224942026953125*Pi^13)/
  (3045596499813178567925807124662929937119212556182378617241600000000*
   Pi^13), (38782109685560358889956222239782165544960000000 + 
   1441654847876833491523115614361831501463552000000*Pi - 
   3482797513297030374815210794991221878030336000000*Pi^2 - 
   93507531566804871325842589765136331367608483840000*Pi^3 + 
   129201742535621077078161680681772575066183549583360*Pi^4 + 
   2455550959432792822243216211573015300842431719669760*Pi^5 - 
   2524548689922730728350045118946907177571962122665984*Pi^6 - 
   31206502584556093633348297356947143317240291218423808*Pi^7 + 
   27205744560133664681043934356954393479520369920409600*Pi^8 + 
   193718889509304933560722466089180306676795398557696000*Pi^9 - 
   152884080951127617955883493527874940137549448102272000*Pi^10 - 
   522683155662553431293585702361181829715237537689856000*Pi^11 + 
   361036097756835292085440794610028661735498997699500000*Pi^12 + 
   412025694209074688523522800323590560499822097778700000*Pi^13 - 
   149956428543180893865246360862091743300304231825390625*Pi^14)/
  (1625902833851484207189269910844444157650373766578534223760588800000000*
   Pi^14), (19164291062434535783549549661167159554867200000 + 
   3033248896851075911729585947962192758308864000000*Pi - 
   1754276013448521536126075158204219431007027200000*Pi^2 - 
   135116928383690612677506182886897941130290135040000*Pi^3 + 
   67492571842756004354027907698045274773670019989504*Pi^4 + 
   2614666961618494282598854735854345542672606696570880*Pi^5 - 
   1385560427670254778756398866239124738024619815993344*Pi^6 - 
   27175935474702172536634372953154614530517678057062400*Pi^7 + 
   15837400740860607866913949356175508818408012175032320*Pi^8 + 
   150098553932427518637744453280281520857538091249664000*Pi^9 - 
   94611185174571163157681080344859657553297610837120000*Pi^10 - 
   379368359858639729809725262445997796075298103709440000*Pi^11 + 
   235170996340603627980918363863343390898104693150210000*Pi^12 + 
   286626407657774057010615227687945235906866725036500000*Pi^13 - 
   102355238658016418483358718611273938588829499705078125*Pi^14)/
  (9356072447426084560668079486964520766830220972592267112166195200000000*
   Pi^14)}


==> anc/O(2N+1)+A/Z_Nf2.txt <==
{1/(240*Pi), 1/2048 - 37/(7680*Pi^2), (8932 - 905*Pi^2)/(113541120*Pi^3), 
 (352704 - 343520*Pi^2 + 31185*Pi^4)/(49828331520*Pi^4), 
 -(3414290880 - 3619202080*Pi^2 + 331650789*Pi^4)/(18500262926745600*Pi^5), 
 (-34986533120 + 104324539200*Pi^2 - 73391395876*Pi^4 + 6401500875*Pi^6)/
  (6375475223986176000*Pi^6), (71757137484032 - 207967551995840*Pi^2 + 
   143654741299188*Pi^4 - 12494916235773*Pi^6)/(347703117575668472217600*
   Pi^7), (26810094630359040 - 182537746851532800*Pi^2 + 
   366029791515690112*Pi^4 - 223209131612804160*Pi^6 + 
   19045201275725625*Pi^8)/(10681439771924535466524672000*Pi^8), 
 -(1962359608479029760000 - 11068606766055820800000*Pi^2 + 
    19512159908719377965184*Pi^4 - 11103384294322770328000*Pi^6 + 
    936002876236460605125*Pi^8)/(13009993642204084198227050496000000*Pi^9), 
 (-1899055509003017164800000 + 33224356522794839001600000*Pi^2 - 
   152327322661773558365434368*Pi^4 + 254618291214381679615888000*Pi^6 - 
   142538292899974983766873500*Pi^8 + 11983205454720507585703125*Pi^10)/
  (3572023854403553357465218984181760000000*Pi^10), 
 (55429854950524915660800000 - 516743757962867571136000000*Pi^2 + 
   1706112844197304220964504064*Pi^4 - 2368714345417335429484643200*Pi^6 + 
   1203780674769913594982671500*Pi^8 - 99372068295050814119521875*Pi^10)/
  (681432242993908640501057160059289600000000*Pi^11), 
 -(31040399966216473242009600000 + 308484214041365303445504000000*Pi^2 - 
    4971325743825586506070534336512*Pi^4 + 19070176521882275401354954731520*
     Pi^6 - 28473660862739832486621649640000*Pi^8 + 
    15012628059459858040897990740000*Pi^10 - 1248102608027989788709400390625*
     Pi^12)/(190495746393433148269351531208894526259200000000*Pi^12), 
 -(5261927729674642947063400857600000 - 73659576146065472478499584000000000*
     Pi^2 + 392041999955448120742054273236922368*Pi^4 - 
    991625862162345033611267906638172160*Pi^6 + 
    1191794344982076895425874926560296000*Pi^8 - 
    561978037665274921991579809318860000*Pi^10 + 
    45696254782703278056789905506828125*Pi^12)/
  (152582520963226509368192112061575502064988979200000000*Pi^13), 
 (4092483869580196465931125643673600000 - 
   32233949861344139930270428827648000000*Pi^2 - 
   67834287859585002148754471690402414592*Pi^4 + 
   1278514469635194920852666186566728806400*Pi^6 - 
   4358479469510708911180034915024046182656*Pi^8 + 
   5991843186314707388604018050220619272000*Pi^10 - 
   3016796698403687216946951580265521465500*Pi^12 + 
   248552794532550416170945846099264453125*Pi^14)/
  (18925115240110910409955604043221332672124713068134400000000*Pi^14), 
 (3321893603366195186174543574155575296000000 - 
   65627946058678917834993292710107025408000000*Pi^2 + 
   515664434142822155210550504758610920399585280*Pi^4 - 
   2062518655710903148802599944590326615509258240*Pi^6 + 
   4424085558676658672304372920184112343548771584*Pi^8 - 
   4822072781653821788987988075238424228167352000*Pi^10 + 
   2155246621624764662354287369715462602848781500*Pi^12 - 
   173258654608439293654822917078958375124859375*Pi^14)/
  (278442949513923011552427607615430281045050248405893251072000000000*Pi^15), 
 -(22742100029064296261417377432379245461504000000 - 
    352478374368906777740813000386480499589120000000*Pi^2 + 
    1539978140976010072028813097885750854032592732160*Pi^4 + 
    1601526244955406909389625946689103463783687782400*Pi^6 - 
    32075393112254576301686432080706615422871137574912*Pi^8 + 
    99058894698835182796078978718621947700653933977600*Pi^10 - 
    127390918941129691778217574376855514894822668448000*Pi^12 + 
    61767262571735281986488503308561989381684398800000*Pi^14 - 
    5050214777783085796735281028840183202185751953125*Pi^16)/
  (188182882999489728127592674330812401141486759882638894804500480000000000*
   Pi^16), -(1648188538829660065022969606903311884877824000000 - 
    44083418079726746387752460793760088024678400000000*Pi^2 + 
    483375265944263530336319481321670851121518461583360*Pi^4 - 
    2814908455687610045850545716748517753115346141184000*Pi^6 + 
    9404142856536330092547757273588878416895732184686592*Pi^8 - 
    18004204490909460890870139668894399561726649195028480*Pi^10 + 
    18277390025450954996933218503453309080051637158880000*Pi^12 - 
    7846022752319981219616507434040944160412553992080000*Pi^14 + 
    625098664268207763639017690344043076319917719296875*Pi^16)/
  (47873725435070186835659576349758674850394231714143334838264922112000000000\
0*Pi^17), (7218548568298897833262540478975309960388280320000000 - 
   163764307632355272531717782562655694657755545600000000*Pi^2 + 
   1338991214178477320919253120100439039523967925013708800*Pi^4 - 
   4162618602707920946247600484937986223920927465144320000*Pi^6 - 
   3797336989150935773138021088080439471509708746136911872*Pi^8 + 
   63136298073929657625095701739905926274180034057901465600*Pi^10 - 
   177817881054524429098969416549590118432586197075416192000*Pi^12 + 
   215949941230289135043493438678603508401667010817418400000*Pi^14 - 
   101402524192028717811431861134605039424381462766838937500*Pi^16 + 
   8235635768579039149290928592541385561858250126220703125*Pi^18)/
  (14798726006488896154639088241237401569753864907475987665204452723261440000\
0000000*Pi^18), (1640411703112848715455570023365016887388849700864000000000 - 
   57838598066828778241387220854944040601043321323520000000000*Pi^2 + 
   853236833695378246884252705843720420681319331414118236160000*Pi^4 - 
   6866015100007151165260378315894867142750401773382582272000000*Pi^6 + 
   33012406901628196978440926918566812579210379660362926877474816*Pi^8 - 
   97225051940253798994398414057446753291682670123212297901056000*Pi^10 + 
   171154478014932497513265086842446032088391662928828771934848000*Pi^12 - 
   164567512001027130685987666068525098458766566362853025532000000*Pi^14 + 
   68446754538801018995898928783350582313642062233838142958437500*Pi^16 - 
   5413785916162971206717960279927339604660705844778577568359375*Pi^18)/
  (19592921283551038952895967267868670182291326982901908629224087227489216102\
40000000000000*Pi^19), 
 -(2079454421935944297702276541953331367282035434455040000000000 - 
    63099773117278096731849410684828726702268789329756160000000000*Pi^2 + 
    747634372474185835473520841952186132433462134069222073958400000*Pi^4 - 
    4290978923814016231378259678478782970833341500790181619302400000*Pi^6 + 
    10311472185309040852628121040289406099613148408627067435982782464*Pi^8 + 
    11666264144801146730328271922297951164111928339125591976175206400*Pi^10 - 
    138870818381505318734026655415715950347176382972745562924497920000*
     Pi^12 + 
    357903184145868690198041144034098181219783918828077005328870400000*
     Pi^14 - 
    413067903118672459875263177029645072895017754740635708987237000000*
     Pi^16 + 
    188596003493965043836914954863818044525473242353905769275662500000*
     Pi^18 - 
    15225999264028148974025153638094394246111438021842429974365234375*Pi^20)/
  (13041048406331571527047555813493386873333107239819510383611552458616822237\
7574400000000000000*Pi^20)}


==> anc/O(2N+1)+A/Z_Nf3.txt <==
{1/(1680*Pi), 25/262144 - 253/(268800*Pi^2), (303041024 - 30704475*Pi^2)/
  (42509795328000*Pi^3), 3005/137438953472 + 29179/(111476736000*Pi^4) - 
  1678069/(6925232111616*Pi^2), 
 -(214008754876973056 - 219860493308077056*Pi^2 + 20079515338248555*Pi^4)/
  (73017654690890379165696000*Pi^5), 224815/36028797018963968 - 
  4009/(102736959897600*Pi^6) + 65678829143/(614295789228785664000*Pi^4) - 
  1145861761312558391/(15910894660262589288677376000*Pi^2), 
 (327547342038121008490086400 - 914469473838387845582290944*Pi^2 + 
   620481897093378548669207040*Pi^4 - 53820734977137436894711125*Pi^6)/
  (553663697432550770407108942548172800000*Pi^7), 
 (41631522528387173564440536678400 - 243151276734195570810793224044544*Pi^2 + 
   451078560144745693313498331217920*Pi^4 - 265394277670268361486119318784000*
    Pi^6 + 22507826879317533684055078078125*Pi^8)/
  (11429744783605988896161091872533671575552000000*Pi^8), 
 -(72049017891647015795303477344731136000 - 
    389544597905284229981218208540855894016*Pi^2 + 
    669239530894578459943521739129710182400*Pi^4 - 
    375620117486854243850961543408768768000*Pi^6 + 
    31585469764002787307364269527888565625*Pi^8)/
  (914378668308896423213775656915343923350433955840000000*Pi^9), 
 (-106030497577489107562217563668375519887360000 + 
   1203126062899973016463933789415292211034062848*Pi^2 - 
   4702571997528767224555598898617812664922931200*Pi^4 + 
   7351759972297690679197937985966133926100992000*Pi^6 - 
   3999432355525644681081826573686702577696320000*Pi^8 + 
   334519951256526163125952551574357017528515625*Pi^10)/
  (508086723144846904414948579807787240004484589360146022400000000*Pi^10), 
 (5253156999618071344256138310504955958316236800000 - 
   46679864108814804590410462469481467979456250380288*Pi^2 + 
   149275066949728876415123112681753738650742020898816*Pi^4 - 
   202891133359138872221571682242866303586707610009600*Pi^6 + 
   101846684775887849182417868842805188976710549824000*Pi^8 - 
   8386756535924578255224950745569458559523776221875*Pi^10)/
  (673609183464082549547632868343248935904185560943536952993382400000000*
   Pi^11), (14128604725538123721508352108314726867228940042240000000 - 
   510846763542761897631477905307987794751826006320479207424*Pi^2 + 
   4311883074181421016756058205279788638941770243368309227520*Pi^4 - 
   14264902331538400992941433171414567122899931510071099392000*Pi^6 + 
   20172757275226527357392265268477762989180111807506841600000*Pi^8 - 
   10403328395171464338818332386229148191752513008749488000000*Pi^10 + 
   861373189060966264117196388095964068757091973644658203125*Pi^12)/
  (37694868129735867563703337972963192677674938915269025184954738068684800000\
00000*Pi^12), 
 -(1436811382516168526332107352339087785204519819032920064000000 - 
    19034285822498731930730371782344547030480380620955597823541248*Pi^2 + 
    97482839634805023652229159580898267138330091704966273711472640*Pi^4 - 
    239922681708300806617348034610422157157162562185773270958080000*Pi^6 + 
    282836835644455365133759194596582242065054482190691545415680000*Pi^8 - 
    131795781618457395274676386546991896977623593835150291088000000*Pi^10 + 
    10689592931267402994510248091262176269570506891220825731640625*Pi^12)/
  (23494457407901771535105016491788498732141235927108878017278589143449862144\
00000000000*Pi^13), 
 (201257263790922726372527596521721355276718681099936406175744000000 - 
   673225048553771505319518158197654566627346002354491411232108576768*Pi^2 - 
   18546946311059682903092974384329247196326909703614479532046596177920*
    Pi^4 + 
   153516104027185113881846775904712191139762476137074461504976820633600*
    Pi^6 - 
   462404113659458725486069376594190058823877210521647648393773711360000*
    Pi^8 + 
   609832359260568194536301275538848928806724566450154970566376652800000*
    Pi^10 - 
   302073482683512041795902151930326946452131712461777294757885080000000*
    Pi^12 + 
   24810909211544356237781989782519787789901020396287409908983642578125*
    Pi^14)/(30475160665843028007882983926249806964713417086553454553136265666\
3457888000488243200000000000*Pi^14), 
 (362072990072634200492159040840942591732787112577989585475643375616000000 - 
   6703120381580942028002109063977492574336739939734041308516992809573548032*
    Pi^2 + 502728622137072425250521117216296108226313294697943848871062744493\
55177984*Pi^4 - 
   19438398889706315366067762035145785987581317930751148764385913095275413504\
0*Pi^6 + 
   40660512798625992912379626396703086518104147224130145789485852395149721600\
0*Pi^8 - 
   43505215928569824877709534373183085425683083421193517746893799797047296000\
0*Pi^10 + 
   19215823035024134865760582548743401673130541506104730415764222546121440000\
0*Pi^12 - 
   15406439997874441647142210160505532189248113674121913958155376491821484375*
    Pi^14)/(91564324954128162345835758476103019553144903144004111256601836401\
64304296187095386213580800000000000*Pi^15), 
 -(24662248863232042349830627028627696919623354853436033182792563627655168000\
00000 - 367834083439881067492700284004819679888235948986672196260612858800816\
87144038400*Pi^2 + 1199176180520200311106293818482798650230033920991920348838\
79572058801776395026432*Pi^4 + 6519952279591488558436255178929204904710075002\
60980923741032286070829983622758400*Pi^6 - 5721779527891418340699670224407032\
045411633758007291271065288525566525681382195200*Pi^8 + 
    1610260369303564663914257443361544061711265997694718636824735881806577640\
9313280000*Pi^10 - 2010894414211246571583371679446458933795269215068789693672\
2994504399385935872000000*Pi^12 + 9641884533771563247196330892900021575785339\
851015890267374081993845188703040000000*Pi^14 - 78664246510232535407000234235\
1160789254415361085239337869553894298580676025390625*Pi^16)/
  (26601367307658863816152836821782671240664931083050695078741012694203341828\
913492031625496943919104000000000000*Pi^16), 
 -(17694942399395536355396623926192933958630867997311818746969536895168592750\
8377600000000 - 4372662234737046326278738401410332946359951843385535611421734\
342747583205811386790707200*Pi^2 + 452651046025780898040087768937231490888787\
93971479270815811106937595131937278566049251328*Pi^4 - 
    2527516695810520631104606443369948960282624924755854153796023707552180748\
06754151644528640*Pi^6 + 8182770829055489655088354872762548028730758901148160\
83759007732680982206796192046016102400*Pi^8 - 1529313901424458064687337984210\
738503320261028095093382280472910219189514590336204144640000*Pi^10 + 
    1524391466985967925569126228857256903917251023221412705801179456242488171\
128851762380800000*Pi^12 - 64654771295876676675221630211147623099718292215440\
9525154722066857987627525745928000000000*Pi^14 + 5136674912388817027412271462\
8863245228656811838248108800858725865752264195859968271484375*Pi^16)/
  (81726340133831251687613872668586432714595932954352681547224532951984329866\
238574472954737071362217103851520000000000000*Pi^17), 
 (503764204688969645835604656099454193607966439156563268248402007714146194250\
65874227200000000 - 115245806055019286469876861566147852888937403561725366796\
4395830864562502190789207195333427200*Pi^2 + 92121620835123409103793057070976\
59430803508840947233214858993096369708830701684421013801009152*Pi^4 - 
   24476164092247989192771940426295296854135292652435984708148944599462164810\
722324360181904834560*Pi^6 - 667250582594952311239243924811473901001691660846\
04513590062097520514928379318747502671088844800*Pi^8 + 
   60969776783336749562683010990181509949878823186723270817031953777507290987\
4622694826054778880000*Pi^10 - 1615992344666069344423834135334554679196859770\
834067309230332057069936697738608617632615628800000*Pi^12 + 
   19270586922658224072557757283155663995378424847144543905036683972700441596\
94723263166627840000000*Pi^14 - 898921906451235609114564325285647518904602553\
447933579707186629885339701183902789725613400000000*Pi^16 + 
   72914055909972998171557218696145258659176505111922666172349037856790057680\
003778305145263671875*Pi^18)/(66883267619796926821110791205615899674117191287\
92951100676285105687129746339621756803627608825106832322369001881600000000000\
000*Pi^18), (5102073829115901132645253466366808953464478116328179012701069009\
56329764834051785146499072000000000 - 162661138716892768553366126632978121146\
17013466893130907996178821018635659496039681164834045427712000*Pi^2 + 
   22293985231128093529010830081545042195225982920046313302519547145261368693\
6091730349050345838528692224*Pi^4 - 17009330914774719022890198287736262366872\
67261150924547006184565950022373234541068030867186464503889920*Pi^6 + 
   78624155902373961323025854592884875913324335321236388508452662807296003449\
72303497866385400635850752000*Pi^8 - 2246886297848732209993295434402855868052\
5929411094314550045952589384130625245395784917391351595663360000*Pi^10 + 
   38629607034942822078527979048733991071853056733330376023455264339408226707\
930727079529341549281280000000*Pi^12 - 36467413517831352767266441241093173002\
220514497891074209397323748401984911996091212670174939136000000000*Pi^14 + 
   14981301901674998425599862706057207105482760072968808541496876363686944363\
089566708375248121093000000000*Pi^16 - 11814445888573751734743816441367718739\
97330798172182029137275112145543444776542714171851700491943359375*Pi^18)/
  (49896196452445397925789469877717312532893193821492840423295536194138195286\
90107844143496281543410432955121279098989576192000000000000000*Pi^19), 
 -(35828099876045840001789200162340806445899720342644652074844041594440139238\
044664040781590298624000000000 - 11055485485601321885741002090893574509148076\
10036497719516925559042186736803423942250239488925173284864000*Pi^2 + 
    1319266945945954900069884568273903096534018719819234238482957150007809080\
4062009861918830255513157077303296*Pi^4 - 74974673341028776420143666500672726\
823197721406409181573598215841601326388524268125028189932192808363360256*
     Pi^6 + 16535711552863322838161221721190790639520306811067772169120293362\
5691348272097118469373872234914727937966080*Pi^8 + 
    3342297635768802646763139687534320396669409702218776837462584891905373015\
04425376306229996132407198089216000*Pi^10 - 295131895769326641297687634009882\
3250421714675355754048953275036615648879095909330409181886363520120913920000*
     Pi^12 + 7375091549969280616010659421780258131895590682166626617055926244\
713617374610308277088009520060049653760000000*Pi^14 - 
    8441143656791957660390903343007738325036474073576610295432988646240522360\
216959315248360881436533739520000000*Pi^16 + 38441023480365143111685014202375\
82664695067193657573600037953734366764561617598141479779477513947638000000000*
     Pi^18 - 3101963542178258037524783536359430094407165023451983378491638325\
61930118727812006215358283496206634521484375*Pi^20)/
  (76281766399114618066403322180597985853665196571378915350725684421221956543\
264132073457585306558574712071251743854709347415228416000000000000000*Pi^20), 
 -(82804434422409549182258960887426700753205549831363134724508869238113933439\
5140470338214742020063232000000000000 - 3318857228891215815235843776742783780\
5733967924593487501370708815767336245933437296766622597506400088227840000000*
     Pi^2 + 58433169834538884857623791333413312808623782549066562785599080686\
0785118257251304550564428554574432173134637432832*Pi^4 - 
    5861739722022384155848870711914418550558109657287957579370400566254957637\
976512009819596480753695579095328106741760*Pi^6 + 367026850442494325949791582\
11426465759705753098257237133423943746949703651317932178472496560522976103033\
233997824000*Pi^8 - 148310895160346624192830375102999450715361066103254724722\
226079953950935929709698012110548773945228341569252229120000*Pi^10 + 
    3859214721973018321626411665523410434717307041310404636085942771551988329\
02624922341920386915507853121702120652800000*Pi^12 - 
    6218038589779577666043345592561871678601279463519115920970755504590549334\
86121614566964960871608601453736755200000000*Pi^14 + 
    5621400283085609992844479477716129692662092341897080110666995517332290240\
73409928364744391419209897870630195200000000*Pi^16 - 
    2250417922151019396607037336396487007243433650602061204136686377934594219\
55053940058406348755558145409396490000000000*Pi^18 + 
    1763822983524424261059208586989220326593819559515196062757302660545657236\
6621353569597461371380893797887933349609375*Pi^20)/
  (19631603837387757257529242600571734710469635941510283545724113559209143185\
80916301011486264549222343937268237514223987488550638692859904000000000000000\
00*Pi^21), (14531552244888017008129783939932537587884003607201957913669780164\
639668540836579014873239719756194398601216000000000000 - 
   57281863135292024959328904518747340203844397459567735388768330460665322599\
6878029212387274570981648473909863907328000000*Pi^2 + 
   91446813362361329392814112689063611894473903128452819661693605027881659647\
64714931296416716351829291504449255996930392064*Pi^4 - 
   76333284241761358068300488588719283264370436664487903233678073011985866823\
920810137395546983095962889848548263993792266240*Pi^6 + 
   34369655305207342519121628935089008061916775484560170078073227624282887488\
2703342551976586551154797510106219262846278041600*Pi^8 - 
   63577964417558339243726759577902614257116208232909434705277360815825721910\
1642856846416810024936248477065986883379527680000*Pi^10 - 
   12494502958020443547297334317529908801560596226347034985090997155232538225\
56736343230907445622309206071094643371750195200000*Pi^12 + 
   98178294051434773735377323087786397291957670164830968928629382196122052262\
54162861998660690664890342887812024038850560000000*Pi^14 - 
   23107039776781030153895402954952741982234352815692775703650175611250618155\
672736875729070825670735430865920530422169600000000*Pi^16 + 
   25469689523702168511230739268112854734657512355405572425952216621035758322\
838523140815832591416588241890005593848320000000000*Pi^18 - 
   11352452980069602807653716762284318417408705351097784806748329066915965441\
389521633397014705801040602572506195922375000000000*Pi^20 + 
   91178693316603432184371754981010110900215343591444888945327631344198178225\
6860569370008729325337966182385237125396728515625*Pi^22)/
  (59541165577962040274575781789775244016493963793410885854277128708309000861\
13997964275569129259487956139170361957508275305562955475005622336880640000000\
00000000000*Pi^22), (54941083018028710722232359834025087891305522791983018747\
09774228489250987295174036157702572651487546962668945408000000000000 - 
   27141024242688088878250179329849143347752294884086580285017884948199106807\
3250994782036000533884150526213727771632336896000000*Pi^2 + 
   60054129406847750128430336951666971176101881547820294157028043504805823015\
77599130806705118931444015889120425164586668907298816*Pi^4 - 
   77079261993305782206327181364942418714444157586412000558516283392915638450\
936429275545884487516909592092328933986698565475368960*Pi^6 + 
   63051744599589854422997522248306931574832400782193010270895475020252749273\
1759833704280136655582042122508611251711299274827366400*Pi^8 - 
   34242682210491458153927257699345664462749865623395488673388156920164301900\
31225618827853346854116384262019164210111215178874880000*Pi^10 + 
   12490998104775895641161323930439774077492354467127532160941043371573378381\
123366898788907178008903815050954940271942683118796800000*Pi^12 - 
   30189542530203387342902203074994088766788077997282064817369618574130168682\
248648621511358126176126246804731107728428902645760000000*Pi^14 + 
   46163604359002864853070760571846472522531560135213171163539899350634489205\
250241513162963492732255459973587825691028042547200000000*Pi^16 - 
   40281599122700575432634762542748530219861118571425121416376802452332884636\
891512021224466024906829813552391658184924531200000000000*Pi^18 + 
   15784155782143742764684378986772184749628666893742256954254021873763714526\
661358601032210809902537135391120397296865257925000000000*Pi^20 - 
   12307048256662362774670078156788818391933291289660651739566907772845243376\
43624910719954490023728762700762428257287814483642578125*Pi^22)/
  (35877458161184043575273920699624993775945095189554906481314010626399438089\
29332851742486877713720915983772872655143148414461725603570047826795884969984\
0000000000000000000*Pi^23), 
 -(21500195546852810387832598085064664863718466551857151394309749506783792512\
3423750209124422688893607996645277219141189632000000000000 - 
    1047966809503538039840099121604442965802034149133146353500730032515264359\
4493202990032320906872837035631140136011534678060171264000000*Pi^2 + 
    2126265020523205304500163774466545477038046050494050399749731151060904042\
89517912637244191532796616459331203601508686432361464121524224*Pi^4 - 
    2356852183531903517765949158935624860472435023362368394040650195574506968\
755572194467114329262088427622040742332385222872680548448337920*Pi^6 + 
    1544798799737711518279701033839107331330575516021448247504152258445632994\
5379254880551359629533398744145655485834744222434622756093952000*Pi^8 - 
    5811396332656511810727565611305139795944980509157817376860050677743990495\
0155304026111266997075626797064456209826958144809476359716864000*Pi^10 + 
    8934292458557586864058850340068431335918559103086051140053008891197088808\
0301671754524502901994493716258962902025207158630284840140800000*Pi^12 + 
    2083474619742882636719105952456979626579940577803454710195382410865542683\
15014386338450376852099952380519408090725861675566377205760000000*Pi^14 - 
    1381125309267757712699279640228299499124842133064064905245611122248139979\
030713152455981285788181104865196938250093094534947799040000000000*Pi^16 + 
    3058287132414159524860530427776030516454223769103934367270408070488356002\
939408689475413361107171418460560236522137842633965305856000000000*Pi^18 - 
    3254346504694504784901238476396952286535195119061365055021568991324436436\
168613664084236212724167294551989393402038699735120972800000000000*Pi^20 + 
    1422484197347277845604722132477536957289605998207854354050474802889447403\
841187214754955309654626240516642907317087657224334587500000000000*Pi^22 - 
    1137565894861246019149626049285199229828470438258897195344187243151041423\
15558186946499904661262665451546082740308294499929141998291015625*Pi^24)/
  (19571225296650084254188013730363379593565581399116885201945456164926980281\
06389117865095202342548195794887000727199090242843775166476190161036961888643\
04387194880000000000000000000*Pi^24), 
 -(45068351200643616639146708898002612360776016810443198844897157311633832663\
540197814209883208756498552829114947727184827896561664000000000000 - 
    2704017046691454573646907170444401886768893474032885362714745866927752639\
498471537537683634921693215255018253419004725381412479815385088000000*Pi^2 + 
    7407399936453331629313593675071867103560519522700605662288843868902137102\
4648310010701580380683708887327401764816519931482660215711573190115328*Pi^4 - 
    1193794485404851560619167566896613158555970488278311494912532106277639506\
383176657493326724266830842073209869596332704677630935982108086837968896*
     Pi^6 + 12440776800137907548276528322194308076298095517194071639472333876\
88796968645831277218558889095413810631201117788107539180939292470796014418132\
9920*Pi^8 - 87712315107527243403380667569145689608468744063554148936795414865\
30921739871097308313456314718595492971575091213869500194156493854281762382807\
0400*Pi^10 + 4268278800836834045531063744849816142970483110086640803818387528\
07952227336145003455666844762423492430385933786600830393048885542415501042384\
896000*Pi^12 - 14346847689694900815148003985505991467631013735575789339746588\
00643281214128755312780210157363933805837836638684722642550793408760073938796\
544000000*Pi^14 + 32644238885166467475989858851404049268326507624214260905338\
83999891404625196686148642832270831986736841612234742405034477569548055545733\
185536000000*Pi^16 - 47799132431180739881226032644703387292301576929299855291\
38950017807096810672519496740459820726470657859877536194868365187354607306964\
729856000000000*Pi^18 + 40489670826227690696329151616452029316971932779765743\
61855524770853779297810604072271640797608017497811797341206797050810359378065\
458367078400000000*Pi^20 - 15581242678340736769211765714809233606638115271970\
14254931098849851369821978635996209477596242860783620450408475236728277258369\
950804797100000000000*Pi^22 + 12094708119045321480826780875775949180967356062\
76838179302191962498150565437499257116515485351811447982115322592010518683669\
10590241748382568359375*Pi^24)/(918572339488389616073683632831712491458386311\
86535133652887371337957148081166108863721742682851484548710226107784077379195\
29515619804824757174861566344051931957938838568960000000000000000000*Pi^25), 
 (143150228002492765878561181812870258012838775214297453608495461646530674027\
8435936632366573238210017907566671790179821948814913762754560000000000000 - 
   84328501059227533710045589106895389096362809756676017394458266620620852692\
100239627507745456858066448473588426957035705022296175816255681331200000000*
    Pi^2 + 210692582177888530619953149158385557842429256504781276844698133154\
88572285811148633643658690252265208988024691797524714261897542459867013423176\
87603200*Pi^4 - 2952058958047150704389663721537903804828055075066334387128856\
53062571258540660278835999023665431778838073598689218890634107093928363077239\
60399045853184*Pi^6 + 2554716867955719407360834210309529185963736371915580284\
83540402350034446015896106212607423333704829416641699833615718519790878029032\
779976674460942991360*Pi^8 - 139469337380704403774042491468858986087154418753\
15010488048647839654565092812237011795963372021734072173424406918328460050738\
21785835578847019906210201600*Pi^10 + 450319155087506136331810716765470052473\
87620522169067117567103999884589572349615928452938041521685046058408380329614\
02013914711968672174520116623441920000*Pi^12 - 552543080303267137325519598223\
53440873611818941887548327247229485821112962926756022906427667549944470915996\
53050218507615013897037045107538747247820800000*Pi^14 - 
   18027714981010495922361126601815879722322176947892464140139955758837697028\
80411323804394423064298753926086544403847700186818058879473597492459942707200\
0000*Pi^16 + 9896379352729760024792653431466886437982261507919187718912607877\
90574056487478508616815725873235229643342146050662246427837578696513491194003\
58707200000000*Pi^18 - 206110877531100386919178617585016356189421385957939738\
13848891939133214835246688890703428176168315161785101493524605481293213941555\
1313380752700211200000000*Pi^20 + 2121405005523048836021451965991239285241619\
23853848089415660082595722357284444012490194330280615055127077622686826032690\
003841223242660744349977600000000000*Pi^22 - 91074073758729257561463215213034\
59980851795539687925624713542548323787483054293332888738593588510984962124769\
4744608193674194277625571338924334375000000000*Pi^24 + 
   72540591039595910896356898188940888172512547971591905524534020637829358208\
70885069862343963807727873907791782382720545058204265900266167069149017333984\
375*Pi^26)/(32663527047309334990774587760907177260428635864382919036689466389\
84565495201118033877049085652610572128964431593949959617519760871496646887298\
5740575563469800284016735499292403302400000000000000000000*Pi^26), 
 (971593981739120761917644116129637818699721969025691528302608783945481663404\
34370266440847020904259639716099466656191825395850872108755013599232000000000\
0000 - 7013271209281265747999309683398219292099012742925502487374642979016220\
85030439846935083556335467408030470699783883516963639335189789682401120901660\
67200000000*Pi^2 + 2360127012242082569090828043813252621991856822992689522078\
82982275203582595174264882088459717486025146394629678992363218071456831772735\
9969038744997505007616000*Pi^4 - 47231397390906649060010633462713949290516852\
84543303754898842834248562332754286406500490071608758200587377276662769832059\
2943466745321234737273718459759555772416*Pi^6 + 61667940513252246372548037237\
87868460670780375142750315527731033048885088489413402810060737490899219052445\
56814025336885783598497940141198299531035261876798750720*Pi^8 - 
   55111359021949335523242594885150278194816187495823347483357565769155515962\
86004919589472318317080971477959651241246644678615168969650100235402861908382\
973952000000*Pi^10 + 34588237511994463330453305562657990586693226659755774144\
38516178278472424263714966429362556475529001831575520722059957376395010106696\
1647013022150340725996257280000*Pi^12 - 1539626709614209162821081641159924283\
95718645112292451759544827563061626811479813507442735326991987115514608323673\
624896798285827066427753121212950185455176908800000*Pi^14 + 
   48352402939221415027231074819177512658599784824551015294201043612253846975\
02574050162675882676331375177044733815405736407504677731959114434337273992506\
68552192000000*Pi^16 - 104568969979020825374015832718646612293426555143177168\
46252503947324921464542304568779373526362532067405970391816178973698854956108\
08379971517121029694554112000000000*Pi^18 + 147582693531981915542629406256873\
21267412593441856681002431951380847268665581970828670958909988730213878215758\
03139094267643885523523016312172821959464294809600000000*Pi^20 - 
   12188954968693993090096311815930888849169451230227332863568038227785951488\
80885460354757643335319016150974159731271640646688955933911899531945256418342\
374400000000000*Pi^22 + 46183341630916662590274924230366228245505879308727679\
83202383914320375542423583114799495855178423565516401139402964058803525475178\
70255406669133271616524125000000000*Pi^24 - 357102418752186324850806655732897\
59677792653856486978477534739883595104253944546288890136789561759667153341227\
963794600991564948205814628466261233338939666748046875*Pi^26)/
  (70330031076563597765285542089497234386702300007467919709586065525327391188\
07988141255703577466383594401786355489490344390293037275931264316523807262155\
773824319339196436450360088650919706624000000000000000000000*Pi^27), 
 -(34614332417231640294640278685062828120249617173733369007588249039498734389\
42032815035187663124243270525883298085035195775071341242465852302651555840000\
000000000 - 24219410081139985526865482037896390294804328529995040156712954648\
39031446300122499368670488439895887605380419981323686252710049095311737873953\
05788722380800000000*Pi^2 + 7287707164892175423892748602536209199106912692469\
61500238458891063548963059699711068073665998301257889835398647215619837733275\
1862904592056910465704264332633702400*Pi^4 - 12517127594756547773703015930362\
17084780164414221431645233470363469944438739790586567776586680386575462745799\
67589321865306642971328576694129660943618324302678458368*Pi^6 + 
    1362592484795329464021911550782393343539188262976011284187504859985325779\
53842328699208166852768382608996194461317633033622712982935247252500946373295\
4883205229445120*Pi^8 - 97825839433905937854858524626599417976059430143499682\
64193115793265507377433788794525893779965419064681475272340485495699885694113\
220711363713389157582233965428736000*Pi^10 + 45961392425620058976579931018031\
28535370362118046889855613047604118612247220037066351683118936521656906684511\
3387459430665492316034436842110953939629724359804846080000*Pi^12 - 
    1285857335847958469990230317042986561370997374628692843592546752038132706\
30286407254619341756717045545700885410171026140800365239025734202421769445562\
766807216947200000*Pi^14 + 11231715155585155921808529268551246405048986774169\
72565511927454432192334527607686372738958450409090825183876463281295371197292\
35084581258079997690057292634914816000000*Pi^16 + 627935843348082951853766751\
54237484224825537919364023244338144264436189321229524685602280337810284365455\
0213782874293945100396677563029112883379546165147493990400000000*Pi^18 - 
    2867116089209061272601516533857245844234032055170295819983790971227593440\
61321163433857704162765792452935139022212743035315999184491621877538132412101\
4887304396800000000*Pi^20 + 5619569963249562209675660035061944722478999244303\
99295657904003346537245180965074721797320738948027512762195633086685597785531\
8977283143868397648531600069099520000000000*Pi^22 - 
    5603485777318578650616333401885864784453136044225951920910862225601904686\
05163437963069495457140682494488214089122846173026928257046195909966845811932\
0241728000000000000*Pi^24 + 2365724035005397804064101911567773796517360373619\
03295597614020143626495578260086323139606004864698435579281206078287643435003\
9169191867845562818003367577343750000000000*Pi^26 - 
    1877225807261668679534504882657370769679295913096349064857198067138970499\
54531290119555339698536812479709652662505380549242952566303935011071037530082\
371234893798828125*Pi^28)/(21998210738478888819559277048618887683660309227063\
12938814456368082385774703228756211820359706721640931142018741032732593001621\
43391455865981858838349669469553691738298428259699412871821630898176000000000\
0000000000000*Pi^28), -(15397446816098087015455946254749761940260826578347164\
48920533536449777515582380673464956265579354163792704624030419446038721675914\
168783463131950507622400000000000000 - 13344109928269317100758204809067069880\
04622902992927684357903637627568548965664267373504690706797979172522880764116\
39207974506073751027292067845906644177256448000000000*Pi^2 + 
    5528899096718611705184765914222848617799258998273857121731857870657885272\
51186955487806885872215575781497394416182818798646505798049476315314698342406\
7353349376180224000*Pi^4 - 13706819826346978717411680190698450045351343033150\
36026905377501579537253606131483143222313668267205926788771386337719563559232\
20548918992643372259004257479767654129467392*Pi^6 + 
    2222309209995109813625897026569641129843082602704094245236032145734347521\
88746595558857808205812604098323907336303385726489428667002949574247007866680\
0976811409315012280320*Pi^8 - 24782167226859320799093385713293670826070874160\
16790364947897388619306834763713297513077682296369099457723114175305541775531\
3591632255158675498354360749886243842527382732800*Pi^10 + 
    1959719515483846229656124659114265935428444647322523248899890863645108519\
43833499765490740495800195707433210039830602804070661542289186100728082044282\
714991500484191191040000*Pi^12 - 11172739369717505614229474685575258140567439\
59364095123846843864484303917896678157458025303463612921285239090671046810558\
888327086703587836807856742278279916732820540620800000*Pi^14 + 
    4612616141011396199567338984789281839183825633336548051293724600365487685\
88869318013290606381101948954724556081373172690134985930934709020557368816624\
3308330464606945280000000*Pi^16 - 1366724914307013227266085094109166424005162\
86793714012276074965388926207097565345038457170235739707982999386849600361071\
71752466641750284813246229287133999531215447654400000000*Pi^18 + 
    2828965357838100003979950056544641449474917824077794370187737062231662373\
54715356631921971709222676931769045421776200914711186030476266727203978955975\
09021280199770112000000000*Pi^20 - 386747855011418214409722695791179701421830\
10864604540703147544360139699078977288929747857514825240971190209532153783857\
983518325034201517382712032688443573320259993600000000000*Pi^22 + 
    3124838747901202590732080022350836674663714509295557352433183230932008921\
87167084966526542123069713001575771779301446949678270407862621503119965218460\
35037862196800000000000000*Pi^24 - 116812523601780785373137558379613334518097\
47610555860351177961611856166726888047052959640255794556280739893053437508117\
475086060539519391555360182335699283002050281250000000000*Pi^26 + 
    9001505608845187570832669141552412281476715746502944862940474072659347876\
76426018362246444199068139025177327910012370650188932020655254745859403176474\
518252788639068603515625*Pi^28)/(45784418447212750939261276488327879663138381\
45985456828245400698197413399265716183145532508794117851459854515851721612864\
97634025668054551586030377593329393857131898132362129604586262334626498451026\
739200000000000000000000000*Pi^29), 
 (175521117492447968089976384487010361155221336931545317891722798333218361573\
94592080539448620888814352530737092987372141606160030010202190076253838083697\
58486659072000000000000000 - 143858045134507204751024951734462881203077414590\
40538657048826471810303948614162837887952006978827120969304714003692459969871\
0452343672232322953195541438304327803380695040000000000*Pi^2 + 
   51262537376202887523973209627890216013450266310684133916496071197059715724\
37890957702027759108124396502318201673778899127765337916575378527787513668052\
097635671045613149298360320000*Pi^4 - 105627907711235935547180522966142443965\
70753278455771889402206002011541146357095859119239546348677528249580342061801\
4399014133226009578119662549475993654544696570603721855079605600256*Pi^6 + 
   14034432726340416824213002958595599447155129004284060475142474740790495820\
08163124683542267202667654861993677946295538761903834513565774707501080131531\
001162391365766543005906664161280*Pi^8 - 126213463246711564760379929015288052\
15651408741945842731440772255259788829502629156517659608542833568427395306947\
239532662688562647664052264199581145127054218926267471319518896822681600*
    Pi^10 + 77814588283747674788541460268815111569613533153037363692832464121\
72479386838573953683951564366756737207755269005611456208301269727594045823946\
2157177903803842706414959018395637383168000*Pi^12 - 
   31996423660161408060910615330121181000515232760154589051844115121272341282\
91528642284905642196849542250652142017830802656455553885216327662883797903936\
85794300228818278947548980838400000*Pi^14 + 769302023216048043433888879876497\
54526998819393438376676595187107007249369093328383780623407413060817327341500\
9571120834635151344019036976047312359291190893521809688869488461611008000000*
    Pi^16 - 30868043125828096001649844479861773472232441500500143303142378335\
08788084004372442718831007100937562878090185344945286286597139248603852741783\
44600745109550506412374454806616473600000000*Pi^18 - 
   49686313927857779652671976466643833947827284730196778281425245257510710237\
77772570103988128430616337701427408641754682787251004268308969094269259499918\
930946743829367947041701888000000000*Pi^20 + 19156376596665821095648319884693\
94291881247788939240223298017730083141346788898524864159682203518915066790500\
21744795585780207333075460562599618321540657396713962382235386930790400000000\
00*Pi^22 - 353834504469416969074863810228421207092224804648551871801460002735\
38701645171276317521934625712823860322146355114874861223963558802489608201380\
145774526188021897097561688027955200000000000*Pi^24 + 
   34229376338203217999327825702685263860388335454227008781385908112642023383\
84915328412258567701607695817335825946912096859476803143186885449221171015100\
0987503698655551745051200000000000000*Pi^26 - 1422647839184095492190299294607\
86767426554862924930407896921095766253042941657934440566210348674904098150885\
80945569721125786533349532010610830142194935013126259674519782986328125000000\
000*Pi^28 + 11248843731019058029923073776561354460250927240144305827134077868\
57768102091260797132825805198690514523405277684794359157733463995975298411011\
228104842503781336521277455270290374755859375*Pi^30)/
  (34139234348853658033065304884196204599780203753433220772724760957782378428\
79463389571636739341135851151198113261654407524890882994568049040628693508124\
98399946323659192649734747228191922435033575592629847665661706240000000000000\
00000000000*Pi^30), (38679471412799554217633076584374528668432039097859524847\
89430814827795370100193041718649235129306126175015962536964109902542945211017\
528513343375205698895066693632000000000000000000 - 
   40823104651862132130463073762419659819278155170058821254785686758369934528\
21098909394787104520153471777788626663282202440553189525322699168077788298613\
51243602902416097280000000000000*Pi^2 + 2129284579085015405478484980797367242\
69946690294962035926860728993122700701385706623022742342956242292058374723975\
70961889985137549572607816968549759908067619524118072320201850880000000*
    Pi^4 - 661240492015631832683308981641656733819177710014026092049545150221\
91557117775474646087777740294895425903861069272936560716801226920354525236768\
2436047333820657028701051142831847669497856*Pi^6 + 
   13312463751895054477010829048640459403123956325548202507932671912366513928\
82376389535939185433423691926622257840554302530514626504093645940425711798423\
7937097095044610417580002562067660800*Pi^8 - 18368187178854635286315601429565\
54864032254527956775159482434842491353393577597457694217578792855596911225642\
44488837918876750959639852512718282519985699742654027417450989416325704581120\
000*Pi^10 + 18017595554172591918373654480251202590888021818362827190389635553\
17912447776552538329361416988921175088722364143808094099251510760890448776650\
176077363064580778157371794293508905537372160000*Pi^12 - 
   12853715658437011002733625246980371298025567805957843758873947473390726195\
97446259425867881110101039171355746410430495003971702730810887728673939510617\
7305682848549543682774807485612032000000*Pi^14 + 6746839258093247283075961454\
39161584920315206239457074793175892119692504094138603562456368420140175335194\
16555240081969203518260627542608307832246080224563163644457926563557376094371\
840000000*Pi^16 - 26083678225053745197204016447893030947742615689973145714961\
83668267631304043243099101181007812174413460306888706198602438662240594880081\
81808499887804940377825916562428544146403753984000000000*Pi^18 + 
   73434352056142399723584872049828606408289958030596408257889285813862797015\
88460409443701506598464867993810597579595804177997757176579369154376215776003\
47627363738826751584048859054080000000000*Pi^20 - 
   14624314316348888593743491798975032775127551546541538339100052245449450116\
58117153015179578461581995842140371467862253750518734998779752630601086601460\
292773071786338220997013929984000000000000*Pi^22 + 
   19440176728499780797651330625369959439858574613162016524796372984116082811\
21634873072849934975545246192229681194022207565839903248343554895142505318456\
219311570815834503849103622144000000000000*Pi^24 - 
   15407144628768636339997146515240479716079470834764347584681745670319998878\
31065144771109852902579611500045456074976839238170513255872774280312984051326\
431144340113059330071011976000000000000000*Pi^26 + 
   56916096260894533488031955707239774330841015815348906615388476774944481014\
87417551633986712027736396460388497685471904000717517093003393597499650070731\
17446488970528872850450079296875000000000*Pi^28 - 
   43726647716292661366448120824469631591243316379574999570149877396538058222\
32627325089954494044074290701304008843044975614676919759559537973009590301568\
0197420503451437821336839199066162109375*Pi^30)/
  (57231012462418272326630677107866517391071533572255451303395789269626379198\
03132426277891829831480140869868517071837448774727076252093877411709941797020\
72317670016982270558015330253340938770090286123484676626715284340736000000000\
00000000000000000*Pi^31), 
 (-97883172265489607353554409317420044798068011614276550710321981193615353022\
71134100899897778039357144747761242668348765805910649685707370390282774759010\
06127953860848779264000000000000000000 + 929078518500557788583303579331492169\
87356831924691723943447467959710192370226063395650652669637691498793414548106\
85691873072429100227806715376961411809754656367829030034116444160000000000000\
0*Pi^2 - 38687273204171360913606785626754127828080224275870498396718618539978\
45456904380808160926547472027322808651653416920914480608244273512303886607852\
887630173076799084893252450924766932500480000000*Pi^4 + 
   94090837993821022600079622698286667808449066320457203679317409763562839822\
39772856309840472264542169316654406935004699402423472581379735504546539077996\
0150181601032973747758790357415786788683776*Pi^6 - 
   14940385437062997263061112534365069800859241490102217151143191203581460012\
33759310295016341112176692308343349208356687820534918724156611637860530726163\
422671304360253598309624711279958273137049600*Pi^8 + 
   16332976242356673807961809540861681934532679121345172335464937023981576855\
67705219351583986374443723053632907013962311183624949503460386912772206215466\
9435610406621363883214614920499022453014528000*Pi^10 - 
   12569241200346457880968573612367546313632559643575039232479885975046172316\
71001263369111127034095139433237271979042837998041383714987842899645237744472\
66707479365962859871333758091992667709767680000*Pi^12 + 
   67818821719435794617307755993467886313279085030342307515087064391532669079\
19984289731715408717089035863517886305580528881029503285700017741567685292616\
25384577175211544365725043619565177667584000000*Pi^14 - 
   24488966979084212933548525177562344059800006225842133880073075014922035526\
17134105084724023653786268406053060711521301464188393960592546314708485323818\
535146136814537293362379826267281371955200000000*Pi^16 + 
   48722887048947675160502960154099462396722924983689091055776360883014917262\
29767227175154618675974316110434171870357044739160599448274047181452470011406\
097729553979468259144655891524480925696000000000*Pi^18 + 
   18228954575622797422736027103056947878589821840086303988266777645961275527\
52223126857227547457694877780187297260609610090327659423835078571715682456204\
246669296972646485888737423428251811840000000000*Pi^20 - 
   46247770561921271590276643604844099123623493098258432083030503192224823699\
56209204656252476737167438751303144410570041132126085847544876418231095508273\
8342874054031837748834425373926935756800000000000*Pi^22 + 
   15335234893106728644842786603540597824385636819205582238077647733252154050\
02910948145094712367494285191141157726436458568308082436903846838458349437078\
24963691360561734178198754374753189888000000000000*Pi^24 - 
   26745968399728269025100157820375544083435643088731841981281276350553280425\
63348984131515300670366934921400835629631161852018935563860679423073319867538\
01444263482312270327431498066598297600000000000000*Pi^26 + 
   25133670186695357769108690530102068420628914341747901347987405640658767445\
69695311139010711430984742907997860672708393391310173217756491477725287661066\
58116231267264086072508026956876480000000000000000*Pi^28 - 
   10292910300445488679210076932592607117354220583102260858959064518191697333\
51210060424946500090616064122272400594525551402259531736631835334695778945118\
35258586625811167902423894774277343750000000000000*Pi^30 + 
   81112111878652483538098858293343935375743390568786243873829976816467052392\
73092508581451750665996541967626209096867686429097689368574896362446195312148\
095789324996376246853698375605046749114990234375*Pi^32)/
  (63484206575707204970122499897933737057404634873462506701539057937789491236\
43003335290362076314182147398919423259962288240134094365847779349011003792187\
24523139577114913109768108760632441544543317716244996855154796314709035319296\
000000000000000000000000000*Pi^32), 
 -(28492028506319964511755182785507906442580963332096790809251209296805401968\
27987871029395995928837288325770016285662248742895426236242111167255522436467\
9011680649290613778183880704000000000000000000 - 3963644433039667580517005541\
92326472847682727634093194563830063790780224027726009254473158496213507855475\
37807755675359064716793652827241171005647809774155747102204466872684540301882\
16320000000000000*Pi^2 + 2827563944678530603329961603181960401074824618372170\
08537545318461018108951226962304197883547596265733522348387523139179019993182\
367003115604331219544632740627982364651115998263693750935507435520000000*
     Pi^4 - 11444111125983219139637058803992322330169950171960994993792607857\
40693454945325732520754691987745539917416954055008626265903075466124278059336\
6450000456757520189257065521969935512730193048732581769510912*Pi^6 + 
    2898608345155392087903022755918175967544007747552140197171339214108214336\
77474487603066280225379159853271310284931418099197273344022934931318040692043\
140495590161984597627921976773063320495308492347801600*Pi^8 - 
    4943851203587226886867139674381720672459273109605890381493372153352670076\
60648652883379044606785631316623282489579090196664228017229047726210411346967\
8313632565344133642429222321962587714051194765705216000*Pi^10 + 
    5959222992850239522280992486640805897763846111919157183937787509004809267\
51635671678959892471714607198022356752137104484534955570989654002667932454323\
20975385200579823505912260743057182664420035510927360000*Pi^12 - 
    5234401336419743432824398911173924068900581374253397806079551402447448453\
35918330531998974295725540678001090383080275167506440299754692793655241821367\
540100489047945656665863074193526571306234677297152000000*Pi^14 + 
    3411926242215432663908436866963367404656600302707774829357534077066883181\
30543979341613795919804276902580581791830482495013142181469516645734415369821\
7412159208016359215505036056693874184957134918123520000000*Pi^16 - 
    1664236724406798527379576901119406069567568108062185122832515990253341534\
62994162217169557711189759799402668444834129861326312833233808262191535053201\
29935535228777886519700773049583089264783133769728000000000*Pi^18 + 
    6066991720720577845825038620213974688004184518000881396469060137370135233\
42760601621140928206692928096142432155682208403030204188659956103828878998427\
75381568166782507855688458197902286089492166082560000000000*Pi^20 - 
    1631467614532195369433121902649768260058630937828799006103666834348493438\
90351650616470807574863859727112781931928738970351162386149774125779941739172\
124158478285604098786629135773486563380088222515200000000000*Pi^22 + 
    3138483318361852040890085525594450910222427116850629267872183840166912946\
98534252160323141035652470721585178629448140143893782363564875321146036656550\
051642235247722937714384568643703350895266758656000000000000*Pi^24 - 
    4068837136112726325977173069881863807452448455680036784490175487369465405\
87842025499699819602882660433796309712085395123571595358168137578905539195931\
635102759027968317374806635654930864720458547200000000000000*Pi^26 + 
    3169861317126773767153058541182338483719715725843951297091438265747568162\
92731451597192159254096907504741366362455946134746410917437866982791988679175\
788019051840665604463985440375269366074062400000000000000000*Pi^28 - 
    1158729020555228793832643582616260755707311731316611492719784371265198371\
72330849699905846487861528924159837584516084770579875757379464437743027197189\
684201503468158659724895325409723092917651093750000000000000*Pi^30 + 
    8878032022377957822824900720556916123205801809864807869907313939476375373\
41556340788396960373554248544312491694025898602446695500497142484442721814539\
3614408310969834740535802426238731020152628421783447265625*Pi^32)/
  (29804645191688573459319845654235802433525041018385702411456990137383919259\
97494398207516316979619068327658977632289325419521676007622565431619218855803\
23997966508582753248180589033129783036196636454733715246262116300625280331553\
13188208640000000000000000000000000000*Pi^33), 
 (964533355183173869663466787372732176045124303377017101385550666825473881111\
24262327092249206105043105002407759159530903658995891068350456541599043548704\
124756952070272438919271217627136000000000000000000 - 
   10501323540988196792349301136992753131493521375056473329974816412306091227\
66706663102875366729911532637702813011636617250352750700493293911863064737487\
9131056374300174945618329784636504780308480000000000000*Pi^2 + 
   50548057157522083117958933600188816932811439699672449170754074636701078982\
01720337960864175869844872158810647756684644907634848067168102155639250322305\
52957619274985979973337185870289348704286413946880000000*Pi^4 - 
   14326505702229982962538441708875308955393732761796183418006040949439650826\
96995634909375451642528023952243686483814738858078200904545450584926295437377\
3442431101755453910766222447902188812145918699082180722688*Pi^6 + 
   26761553319590945548190684858883950434008411961282237740047454449353461652\
14738598595467228192664142405923386404855631045835818062052621950318008271872\
81843321114893901211053934203602833424871835863623925760000*Pi^8 - 
   34833185800814029622402839399034357427659324099829322311263632359664927508\
10970394269493304308228956646136715425809596529845549390725260925226370080431\
013352965395714432460149386806915927853303005625073008640000*Pi^10 + 
   32460641511702112159445954855041661769689699471323748862963664732926000158\
50193063964520015333059506099770654099895774724643480804262649831099471271079\
2926786855703563850634415324305433444475915522296502026240000*Pi^12 - 
   21798083200608123349924198004420608108724131434336222411713214256819287238\
40327843189864707278198049029050571262736324511155920004278234935120782445108\
82492689875434338609199702743874710281585888821065547776000000*Pi^14 + 
   10358784674122726329142368810807011252304371860509970335749390628071244754\
51929570848203947719910860430994104863493294148087609820279741551201856091357\
258157053429693835714107333167827819110265785363034275840000000*Pi^16 - 
   32384792661271810257926183810320146980580189868484162255316087579090669045\
82256585240019838664743695548212875994037664588443312119934538644041776138467\
243501384095824570918338760425272221341864759601502617600000000*Pi^18 + 
   47297522226820012295711131695174423157135685821089330610196708214779892370\
95952975218936492280933818791004755941533449225752808389756602047926849792928\
069450841602601368678802848263733336111284786456166400000000000*Pi^20 + 
   10202906589248263364890408213896351255839910278835151046376359882373288227\
94634481592876198286115119456642889285994984050495365321803413635941936391584\
1299398346859100894817984699930429344280653919179243520000000000*Pi^22 - 
   80781602170003326689699721072899338120599165544486001891476475415966317360\
45824853933621374313252891672896471257598936804895030804050449019850916212788\
1350092861765776538577913059810981616689801391505408000000000000*Pi^24 + 
   23457901390015145088503312082203764351343896607021390868336062040223781758\
09889596964025593900328499722951231484608688986949590368853841822760796527872\
20704899826302498950929180571179428460965787137474560000000000000*Pi^26 - 
   38722223217157252679261669120798636721705868906097496164345941773019587545\
36830192729365708227211176456738008704950696065908366999644353867537527414725\
40417484204105882494609070337081646195265324548096000000000000000*Pi^28 + 
   35389278528742326561261808346641637855422478321699192467153080609432245734\
99413276001036792069211904524135737907681307387518928772061908086410731873889\
73548587464839745744770636533532812460425604241600000000000000000*Pi^30 - 
   14291497322538388098225706888675970043667590283265611798529233181475136093\
10079541567131741219054287195363066725734213352558449044820061658427044741113\
08754341210665715686371051040456957358800101124267578125000000000*Pi^32 + 
   11226159552900005186983123880306632048887592103017382708996441163658119133\
63453941524653765807196161056195858012685027914599936049614058229133527188193\
7162782033632495590880415344928884204492012597620487213134765625*Pi^34)/
  (22575001554317520912783056315929741664286517596651045232339462619975820695\
77550496221322925407728263639657259596853010663743276348741897419223146294538\
79352131447878134704756959330330048426203062326105532921195686077692423532178\
6578847146683924480000000000000000000000000000*Pi^34)}


==> anc/O(2N+1)+A/Z_Nf3over2.txt <==
{1/256, -19/8192 + 7/(960*Pi), 5/65536 - 1237/(5160960*Pi), 
 (20414464 + 13288960*Pi - 6298425*Pi^2)/(422785843200*Pi^2), 
 (554008576 + 562544640*Pi - 235196325*Pi^2)/(2272896693043200*Pi^2), 
 259947/2199023255552 + 1183/(5308416000*Pi^3) - 20211/(82208358400*Pi^2) - 
  146581909/(464320324435968*Pi), (-175960455610368 + 442233853501440*Pi + 
   406388571059275*Pi^2 - 168490162590750*Pi^3)/
  (33594504113591156736000*Pi^3), 
 (46078225730454421504 + 71944029251567616000*Pi - 
   162245367669891072000*Pi^2 - 124590788438094720000*Pi^3 + 
   53304028795732089375*Pi^4)/(49537111985736976076636160000*Pi^4), 
 (166114243223272554496 + 574484142377737912320*Pi - 
   692295188136360345600*Pi^2 - 741040218768310272000*Pi^3 + 
   285791274613220000625*Pi^4)/(38044502005045997626856570880000*Pi^4), 
 (16126334659841933006864384 - 34241026392778823486668800*Pi - 
   102397687869012037337088000*Pi^2 + 127525652376656199966720000*Pi^3 + 
   121625511629377568600592000*Pi^4 - 48034349531935836115921875*Pi^5)/
  (4900131858249924494339126329344000000*Pi^5), 
 (-195156051107141134699200512 + 1884748982901215941833523200*Pi + 
   1785096584085548616810496000*Pi^2 - 5350181178325474507161600000*Pi^3 - 
   3334175294676972919683898500*Pi^4 + 1527104468541638157687140625*Pi^5)/
  (3410491773341947448060031925223424000000*Pi^5), 
 (24727888418524543343447278354432 + 66876117851566851045226646077440*Pi - 
   253949174178408108587684462592000*Pi^2 - 454870686914467162634059776000000*
    Pi^3 + 677039425347980346715781738496000*Pi^4 + 
   562654928409194926041679293120000*Pi^5 - 230664003177435766983003256171875*
    Pi^6)/(2304946760095421763296891976342998876160000000*Pi^6), 
 (5739232474347307781657944775458816 + 47244773219744807461222381969735680*
    Pi - 69651874165672322057708534497280000*Pi^2 - 
   241377028617355078493697233387520000*Pi^3 + 
   218928229355560033447661599469568000*Pi^4 + 
   239470143518820099400690302167040000*Pi^5 - 
   90068311485649769019032539863984375*Pi^6)/
  (130404667899158581680284960453581504417628160000000*Pi^6), 
 (3002713194257180923166689348569681362944 - 
   10138271312676734352106174622986477240320*Pi - 
   44929529461287580232749565550527722291200*Pi^2 + 
   105247731392067558204992833437051125760000*Pi^3 + 
   200884630472726722222656289621959770112000*Pi^4 - 
   266119037674088641499559426465266012160000*Pi^5 - 
   223607726430033818561048975140501575600000*Pi^6 + 
   90737107259786708984828498445441226171875*Pi^7)/
  (95080651458634505074729370365915346500981044019200000000*Pi^7), 
 (-8795856693699986499426559518994759417856 + 
   249478979927851900958282377335784247132160*Pi + 
   180250439723809331453501810773836221644800*Pi^2 - 
   1989999401265422318525980354427266007040000*Pi^3 - 
   1149832613698481588940244321569510985728000*Pi^4 + 
   3770112434026227827918724599392944737280000*Pi^5 + 
   1972534870227436430217305388338406462384375*Pi^6 - 
   953202041646879364257270142381741758984375*Pi^7)/
  (21107904623816860126589920221233206923217791772262400000000*Pi^7), 
 (11431704985229175598780825981428186063961063424 + 
   46644409401803138987853042507626543423359549440*Pi - 
   237124164175334154726612272087579440429871923200*Pi^2 - 
   731079469032410631152168162264817667770679296000*Pi^3 + 
   1650091786039080354442042325136414361069289472000*Pi^4 + 
   3222965786146414679126526142636794588765880320000*Pi^5 - 
   3899165466117730300828492327767946043740569600000*Pi^6 - 
   3407346178176371025250068457930058267142048000000*Pi^7 + 
   1361393623253483699988043097491748560056931640625*Pi^8)/
  (131416125555513865799338716103780247647400114150763921408000000000*Pi^8), 
 (216209476475276953841422852917750183188655767552 + 
   3500918874126347385804699754742167600376976506880*Pi - 
   5279260444477789722309460590588814709016127078400*Pi^2 - 
   41629347666497247103294816175335048152336039936000*Pi^3 + 
   43434190874352984202646133956024040485516476416000*Pi^4 + 
   149785190639322585923429905873293616099035709440000*Pi^5 - 
   121261339566333882956791341311109451172399923200000*Pi^6 - 
   134360797078232993607773266225619339682336768000000*Pi^7 + 
   49918359847796997806784578447697507192918392578125*Pi^8)/
  (706493090986442542537244937773922611352423013674506841489408000000000*
   Pi^8), (57138218353481911981945983202785238831537001406673190912 - 
   278066630019904403883696697862538848791523628473647104000*Pi - 
   1562891579103993227653970115333426373383025787759964979200*Pi^2 + 
   5716960260850875708999504793644190335272958868536164352000*Pi^3 + 
   15099809004766233836932122218849801127490751825398726656000*Pi^4 - 
   37540284904224484494099056223338143129490803127431987200000*Pi^5 - 
   58188552597203528786306744874992981501536638320089497600000*Pi^6 + 
   79992004029394455027600951343817455656093974269310976000000*Pi^7 + 
   62632788940740199969982069493339843690155537009909850000000*Pi^8 - 
   25834206759331408384613855252822495401383028278334599609375*Pi^9)/
  (25648310401272150185739208898483403210064513951843139323351655251968000000\
0000*Pi^9), (-10753419910490262700888568899182423147671282940886428680192 + 
   768880676424186950895747227788733300725831195770777784811520*Pi + 
   390629439621025394049954094534591295056662355161251630284800*Pi^2 - 
   12353207662979360774433067361977641592669824237333815230464000*Pi^3 - 
   5174111297032152247153579527954597166754293899656121286656000*Pi^4 + 
   61714249103742261122857750810644381213664464867022979727360000*Pi^5 + 
   28115293115437010856148536222524359593238532869129602662400000*Pi^6 - 
   97331391544882222088107253156077397891583239999390441472000000*Pi^7 - 
   46002111251404021248854441538885607324696923441805421957812500*Pi^8 + 
   22993886959992283929362207586387239428575363416721035185546875*Pi^9)/
  (47254447083303809502205918474565822074222860504875799889343089636225843200\
00000000*Pi^9), 
 (18029419977250789611993450287834298469559495222627960714235478016 + 
   102678418780226240617784297308229823284374581632012954343623884800*Pi - 
   631552263862350161894788404452057544345872424280622551202267136000*Pi^2 - 
   2947567709945177848389129533664368143229811666893650837257584640000*Pi^3 + 
   8368693986486717161007771771272646782823737554036013571627810816000*Pi^4 + 
   28341952005864162731603145683457873449734446726995970225497702400000*
    Pi^5 - 
   48545747967418036917951567976018701577577243397999242036379648000000*
    Pi^6 - 
   100972963544007816190123257893595513752714741352737369169592320000000*
    Pi^7 + 
   106838698388829093943697400430695750740163635979478301259247104000000*
    Pi^8 + 
   96835554249027800896549262653834213383475212719261289118863000000000*
    Pi^9 - 
   37994115583258862517493721107085079690166794724569799488485595703125*
    Pi^10)/(33388102131179139641878613757389227244762904318325045169814253413\
371731771392000000000000*Pi^10), 
 (41526012232907791706009285298132716272888475959978680161342062592 + 
   1145309614228995242233714391880658797375137675328655016697475891200*Pi - 
   1703358047119959032100806063010851924413784052870393536547127296000*Pi^2 - 
   25087355924137097389463605035477330730890934255038537926537379840000*
    Pi^3 + 
   26511618333200248372178286634201733286682421992964923857831985152000*
    Pi^4 + 
   201093979206476939913559092052249378271170817386441771123841433600000*
    Pi^5 - 
   183113354572307780484133812475641027351843107815039093721530368000000*
    Pi^6 - 
   628256780958283982725746728501354370600825606654285251000401920000000*
    Pi^7 + 
   477605436469302840706914399542998546211906288630123137093974528000000*
    Pi^8 + 
   534142224369772379345136606277893643450119898760029111867680000000000*
    Pi^9 - 
   196948472169987177501044181336284688334107322547719490010255615234375*
    Pi^10)/(25642062436745579244962775365674926523977910516473634690417346621\
469490000429056000000000000*Pi^10), 
 (4572494128110738287440166264485811335286339628583794480050750227480576 - 
   30184491239299304892625945316826832693820061872184808011040647114915840*
    Pi - 
   199277507975162028340241451109164058666346006651642193708622471495680000*
    Pi^2 + 
   1030709453175962867100792787854581320615121971039447008101745976934400000*
    Pi^3 + 
   3325795288767351388096497403925800005712521574628872414688165763219456000*
    Pi^4 - 128310126319371822184856968608109836278600458153526496228594780890\
72640000*Pi^5 - 
   26441169928753784209113015843702816642349509615950712777749110456320000000*
    Pi^6 + 682891058479430274827457434580680125610017959008055307725051002880\
00000000*Pi^7 + 
   93856464458750415762048709131646376493971642817014422372036465065984000000*
    Pi^8 - 132154235173771808375107722319139152423912123459680776697202284879\
360000000*Pi^9 - 
   98970236858858040506039004454609890151247155950672117860662636308750000000*
    Pi^10 + 41263705651188729256459753108707579136152889881975581978219541199\
951171875*Pi^11)/(36965597208812427039538336967156974076966555800548391769705\
64688951041678461852712960000000000000*Pi^11), 
 (-247150520326690741115887669220389647082063103027345532092804983511056384 + 
   40234027454614183329912520005653352955494028599397266255969084064200130560*
    Pi + 13995211648620051815202354798361999879687695190523337952093110534144\
000000*Pi^2 - 
   10973351749469340330905410944594272875670339587137346713486850906914816000\
00*Pi^3 - 
   31350288815915700563797260701890513182133827386436783841032922953311846400\
0*Pi^4 + 
   10600468267820120073077814693140372429616360596660083369592234532258447360\
000*Pi^5 + 
   33840384444653508832961008249096043464272890003301741043626228999782400000\
00*Pi^6 - 
   42396502656037308500701414002733205583831614329359311371274103344332800000\
000*Pi^7 - 
   16744039017461200174046945922357400392817183003566640316357975106049536000\
000*Pi^8 + 
   60091105701152677345686474959568799100715284693892665374329875019143040000\
000*Pi^9 + 
   26564411017725238189652866384900014663412885739762681738312629204705576171\
875*Pi^10 - 
   13590819796121615628698314237815123455764853706654474993254405908798828125\
000*Pi^11)/(24863060682647238426793485444109780764167705431448848304304018097\
884706329334421347368960000000000000*Pi^11), 
 (959516012675322711774347978035604185489234429744836616543151883335741577424\
273408 + 72518707702584331729774632429256505314259987766132518435198126983934\
72448048660480*Pi - 510291054372257330068708140442670050033815171183917592876\
39665676889524165358387200*Pi^2 - 3360604432188900524155388857046361898770588\
55592474388163227115766431003076198400000*Pi^3 + 1104441003127190018661994083\
116951017770449909825492993457498432823835171034759168000*Pi^4 + 
   57088143287721978309995677019255846994153808396718535739751069158565178134\
80980480000*Pi^5 - 1172630002667073696891253470346684391405236396425440157584\
8273533005049393001267200000*Pi^6 - 42748624306649939163820172060489650117770\
829238585974768717401451333135053619200000000*Pi^7 + 
   60835527301680667718651313969020887853509135686540800328202587633084542465\
605632000000*Pi^8 + 132983527663263349391481994987939510414198231512436139764\
669143959309287222149120000000*Pi^9 - 127598928665279481221871106158138765175\
593857370073525782811066626419246292556800000000*Pi^10 - 
   11901572857441422827799375772039394385889600668237889729785355764817520954\
6850000000000*Pi^11 + 4604879312421544808796439983473719929108318807165626253\
5121085965627334588494873046875*Pi^12)/(3547544560713236566629030734841755201\
38702514242942706037051232106985131229634027827744050302156800000000000000*
   Pi^12), (20911431113503094774373310257911785710450834084454714133235921688\
9490030131675136 + 8530621950876326783994497875356476333539676679297709968540\
284244007291855338209280*Pi - 12950402594184780811109574643760179636984764841\
464928270098727941037779950397030400*Pi^2 - 302032013384076865773473977081735\
411072680260256746933946797199874171520617021440000*Pi^3 + 
   32517875533536904988947192980146166968101656252174745935702471210924548820\
6708736000*Pi^4 + 43936240396563276113015193145003255630466451786981076536480\
58022307948000266158080000*Pi^5 - 4098919425440006187023140687840035171083114\
150531348135633265532740530522711654400000*Pi^6 - 
   30081665602815553883395721254043133362767523834022583284158914818217230855\
045120000000*Pi^7 + 255166491002350617494491379097636531842267704620511820033\
41493275000135728758784000000*Pi^8 + 8721760088012149261788108980985895363823\
1949070725656397391838283430502303006720000000*Pi^9 - 
   63605404349035278985557921543955360634408363612893540761325231180966889967\
129600000000*Pi^10 - 71669218475615795112259266052102180319674515830635645948\
815531698408454604800000000000*Pi^11 + 26283825286373596577695883581426530313\
149933243596111046887577907723845568927001953125*Pi^12)/
  (30272380251419618701901062270649644385169281215397777581828371806462731198\
262103707967492292450713600000000000000*Pi^12), 
 (150157733461658659762050460683662591257539215170059038838875370668493145929\
50495215616 - 128986820580951686369733957757526802595659154618029961672744682\
413365632863839159582720*Pi - 95640791001382883136257274270006854441550090612\
6467937817912033181689816700295944601600*Pi^2 + 65516971365511530911111437942\
62562432577942504336950812782295190021013237466409205760000*Pi^3 + 
   24319209201390497922251724060071376469136915558911992854142603469384692092\
402921373696000*Pi^4 - 131333158683463486718218227592505817791483515145479436\
798223726272344058307901988536320000*Pi^5 - 323858676944258283497000521681896\
156895597040529055177608752601502564215403356723609600000*Pi^6 + 
   12930882530346670083853206115811243163507806297762471061991943078030477123\
41213839360000000*Pi^7 + 2309791396972949618716894767975324549285439230140272\
225432397920497266991419457798144000000*Pi^8 - 611282284246691297836641744254\
3376671173234327864836824880097150301387779360665108480000000*Pi^9 - 
   77818863176684193383065121380852405713047451914735391386885482922485004892\
12995174400000000*Pi^10 + 111348976924727356079068691432879301829562122018235\
31615118022482087366741376384640000000000*Pi^11 + 
   80915923120930431789301095982644702006268135007134051018721154638584693825\
43425781250000000*Pi^12 - 339887562301489918190496029919337088504361657482981\
9473638069318757318940700598480224609375*Pi^13)/
  (26591258812846993067749893098538647627932696619605407827878041794796863084\
55343189707864522968870682624000000000000000*Pi^13), 
 (-15470212328998443573121831898506161650436606415978166365457609987418870353\
4550626598912 + 5324029631508086406087428261694854963779395059695266581850488\
9406813458971995910742999040*Pi + 1258836395318031847260191764870501947945944\
1198652748180191290468488766872744268870451200*Pi^2 - 
   22208159278299892444056433517378886981517525698633710892481196830404286859\
62579776897024000*Pi^3 - 4256777911322952297944584874882036541879121549333716\
61954925517860548445665361072750592000*Pi^4 + 3539122669701836144825343376793\
8445296970412124038950796707245570529038506825016714199040000*Pi^5 + 
   75404303092176298227300028999963191491860762805080514478609970302013755999\
13166123827200000*Pi^6 - 2662720484484285010514236390160505764611339466159308\
44994592517743449675164714862116864000000*Pi^7 - 7201608554345978807936961107\
1487750577501485678585226379378833679617668981889295187968000000*Pi^8 + 
   93216518923990485126466354954472457047103781360890598888715251394644270947\
7386627317760000000*Pi^9 + 33461012204927612502583609583567223093498341542948\
7682250472200718859078130480907980800000000*Pi^10 - 
   12314928674123928059125920141680342633039384533952689311468137729525253324\
05616562176000000000*Pi^11 - 519235631725535220852779186767018952711581548836\
937079398238661799867730875475900901367187500*Pi^12 + 
   27019897752878961178843986197191700093550813495601523183115694606207323365\
7249436614990234375*Pi^13)/(4275874417105796485294182810245014538571577616432\
549578722789120603335583996191849050246152933944057659392000000000000000*
   Pi^13), (25612348020238725593578755595276932111110656597802032987308782631\
321943859714035334568860450816 + 24790648345742192329954172900858303456924276\
1860379264085607416481484510326832384887098441728000*Pi - 
   19270433072846772874286039383731337214098997551991828784206732517920224271\
25301767974765671219200*Pi^2 - 1716122717167842755770989428753246211894678068\
6907068174862037121542719376946887246629549637632000*Pi^3 + 
   62315660029590444523738735139535790295393450059580753395130392990920247163\
484971794964945043456000*Pi^4 + 458526747464165560310039073838609439055077922\
277315019094562273433555982578918751296786163302400000*Pi^5 - 
   10501214021750345670776799040846864465283009957269610676451848418149380093\
05081551112832758579200000*Pi^6 - 5899430946094236952986375280733843476434123\
659666753156547239167419717616139180464780609585152000000*Pi^7 + 
   96751199372500692358559229287205166420031796241654333106019342467495234385\
28929483818211999744000000*Pi^8 + 3751408989950969768261203407110414879751285\
0129116192985649963679448035817383438133643916083200000000*Pi^9 - 
   46447421073160234539926457531859612759692680786346180680381607288558478298\
843240780901698764800000000*Pi^10 - 10583574607496912289786109390333538373777\
9064836606486401727137086702171195596644720231251968000000000*Pi^11 + 
   94065680715815760274388287326338943332767569545534588511109485316213251798\
430698099632717760000000000*Pi^12 + 89836321876854649730745500334226220521486\
688858829494041896960528284386610587958570708229375000000000*Pi^13 - 
   34367044809005823766630530395771992328475940188963917497620195804256988173\
664405166352954559326171875*Pi^14)/(22613177358934626844621144618794395735968\
53223201540664757423789288241864407729400177141891219727101971220062535680000\
000000000000*Pi^14), (1584757082289650939641236611147434353558628369856074002\
114520383200559694177002149501836042698752 + 79307780677472173149154275287324\
265205898972343696806178888628145301797518667494809227358067752960*Pi - 
   13808152081151179548781182094720945539639656213993901759659903011301193522\
7873632200240526681702400*Pi^2 - 41915182853345044525153738201038268234300243\
65901983377366715545746536028260660707175927958732800000*Pi^3 + 
   50864086281000761885314887057594666216231978629206031465040350175715437038\
65063990921800462630912000*Pi^4 + 1005701987206726471557962999274422180811630\
64879764021169827190633793858702805098420708923995586560000*Pi^5 - 
   10098914246309368307642730843424506350968808367732118845268438939225512888\
2293262886561017914982400000*Pi^6 - 12621607786031355958335545513560902614868\
92233978129378717628364366344227660413135915700306575360000000*Pi^7 + 
   11186789211791712848291777187111862107644574188543423659615005653207262708\
20951635567561081356288000000*Pi^8 + 7993507027539075506881654999567845388306\
146662393192751642679288379778736202009811128457143255040000000*Pi^9 - 
   64872111275682247934862450536561280196683441265083466997191300506032484350\
27107693852974750105600000000*Pi^10 - 221274965121855582017015156531146133743\
98898572844264646803853475994052768545743007077032263680000000000*Pi^11 + 
   15648991599471493189890700255755048574902515888357736503451874212320645020\
048527004139700528960000000000*Pi^12 + 17747018039694229152870466075003781367\
853468429932672687742467848357691493936381532269550220000000000000*Pi^13 - 
   64812417093542902729977720780696244903807364032703707433000326170983926754\
52811421571421991729736328125*Pi^14)/(642576047831486356416754445487661549233\
28181190494979529746954396414680819010038635433663980899765329614189297013882\
880000000000000000*Pi^14), (5742973963065757280987157277943083201610715689346\
3162154693948680427172895382766012425474952888154056556544 - 
   62274897943480548974651353057209415570604945048055782641255803423628802855\
3892460083833566636121238641049600*Pi - 5037760293668200961439305814804414040\
806001238079545160072944769521271835902010218534632044028382809161728000*
    Pi^2 + 434803983882910641388089354757224148836553094024441414099845428144\
86994872638256549551468014831527327170560000*Pi^3 + 
   17940182752957913017669487506271346194476563186189172627693036451934980714\
4150853719104194337603185557897216000*Pi^4 - 12639421123937786438252817080043\
09935403358694337187619193144073540890865958203174648227219931581814249881600\
000*Pi^5 - 355886578697307294597457424995934825445211177021295592166745374275\
8442877217956997597888827747583077122048000000*Pi^6 + 
   19717722388970581923232980806978959440056437863618906851542543841779669218\
367626158093929409242545373839360000000*Pi^7 + 418699798238600620991929797288\
10300169343371513827337910366472027007513970767720620682435662578348309086208\
000000*Pi^8 - 170447108842654200060342173672908249690343878423798771721183414\
605679973364135483836803260787713655596646400000000*Pi^9 - 
   27901167254449721999454855256206794339233354682453011098880385418978905593\
6092851775418457983650304622592000000000*Pi^10 + 7494331398715487515809145203\
56783319150201305172251545339700539051905453961173513814850705681182139351040\
000000000*Pi^11 + 90637067264396983773622764656197052606082222568564429824154\
8142082271220352738438236200340616864535994368000000000*Pi^12 - 
   13111233965013259034006593366355234544240095363224507578166272481723330000\
60836213362293634251132915704000000000000*Pi^13 - 
   93272761787034128559110311500929334578144420387803377724483803595244916383\
2389106118531604423659434582031250000000*Pi^14 + 3938887120479068177210255578\
71704539697920116264433722239967005652630441799742068241368818707594057270050\
048828125*Pi^15)/(26289411063095863103707531053541983177659260048077441362661\
82728455602245750555793161292478108084298961082012502732237327826944000000000\
000000000*Pi^15), (-298315153608910169977811137211777413930023580888779058386\
52031007002005644444960994574576250978158004666368 + 
   20499151896736729841329537270274427287833804819582301913937763756247826039\
310341367593966810145717814401433600*Pi + 32975715694385032966478593886958256\
18915836486871526953914667922562416180209211556448809503025930981867520000*
    Pi^2 - 121907665477761799736608159370416187546070617882330170080281014376\
5287453541482616577301225895134743526113280000*Pi^3 - 
   15653566879335499586552829272352664754850782794024972254645437285238105715\
0937837995779665871510480787341312000*Pi^4 + 29087498570187216237555087678018\
50395681805396311231362695750376750487035416745979346062244903201649784258560\
0000*Pi^5 + 40950600348159913079890034496672210372815325337544123109548725899\
80840424780495960198853673590156595036160000000*Pi^6 - 
   35365096389006152861324967368697250840833923324941707654328983295212966713\
2106747955277647882199008521748480000000*Pi^7 - 62915473562916976709586608162\
73917410260332416369601642531644250038899123478669087256116706627834928011673\
6000000*Pi^8 + 22834260043290490099507201091380234870154868596815138869490217\
94788201809346207302657483348493634420237926400000000*Pi^9 + 
   55272450817763557661820916642119397031899870091831562076255134115247241295\
7560192786683466227813974016000000000000*Pi^10 - 7311531168049599579412705701\
02196606367438925077579011967638271078278920962176129237357872892255343214592\
0000000000*Pi^11 - 2451901602477031085259672734078742663217475072083185555219\
934396048541433648527269422596930489318421606336000000000*Pi^12 + 
   91896936050003356243601418431870934734321944110935517701626686140902053364\
60900319544467237089528858506000000000000*Pi^13 + 
   37406626420083989921922004789769701516001380114188448422474576718309728687\
37399661645238058454942738696319580078125*Pi^14 - 
   19717865436267912935016819539546383830374969737271470460135918761513022130\
77712956857625526476967673748016357421875*Pi^15)/
  (26432807850712749629727753950197666722264674193794227406458164524289964398\
1828609748762680071594657695541518711638350407688781824000000000000000000*
   Pi^15), (44184713792234509841349709574852295853575080232902863167654209506\
06868901230738531630623814744624520279981436174336 + 
   53333716921661896352157574548547933863352530269769797922935117096300105470\
437140141911510646063080455678110182932480*Pi - 44726667817979592556009972852\
26491521062837776421962855518730237590572955412148618012483225738232105347100\
83059712000*Pi^2 - 5246240870495135146072183513859773678705903785136567786519\
572589666974666575156804840313257611218191248437616312320000*Pi^3 + 
   20450921376302318532818018712990968981590937061090388199794888038048733239\
677436271069330471170243024966484884455424000*Pi^4 + 
   20513124058959581233181663348630982054019740586619074534740574882531048005\
2098219425549625086867934635324475566981120000*Pi^5 - 
   50359038931881959745325064673616789596875774401635080880538537616823448733\
2528958767999884151809724610111499927552000000*Pi^6 - 
   40566810280829436270001854990255084993895677339912014556941322534039547353\
43409169271742414171584911754108254289920000000*Pi^7 + 
   71740660947990915399155103496412735080714422782009327615492148850027488738\
99678768739380545990901787110816582991872000000*Pi^8 + 
   43322560134347763273939199643282543810204022632941841963347571525056470939\
510348458077999096804107402107443489013760000000*Pi^9 - 
   59699789283534601111053015093709937513820503814286623501122473046176680300\
239753402258744463453591387219393773568000000000*Pi^10 - 
   24433620714861957476995122440206214225373703826449980707577030536005328721\
7298416654271309008906328446079997050880000000000*Pi^11 + 
   27056479465930208492988859038771642942702480282543032909078407159960917307\
4811968774115723031614325302072151375872000000000*Pi^12 + 
   63911016731979651610652294215071289447120722933234553047120943393637290481\
6442898670143904662520610600577011548160000000000*Pi^13 - 
   53350635492532043436571759152376063106575667556260049489030426378814782184\
9598671756340454442209461250563722560000000000000*Pi^14 - 
   51988679400118905194663802298761554489731764084454174468810166449531895438\
2191276178982623893505597116653814375000000000000*Pi^15 + 
   19699627588039951254426145234236409438674744445492286973687847363482507110\
2975178358609243832456641146833564281463623046875*Pi^16)/
  (10861524105558028463531164779658567375165817303537405515431457034554446759\
63168609484630919773486123418285062436927869456356908752227532800000000000000\
00000*Pi^16), (44192706104317106761669580770914687370047024459003384926080862\
661660991860411946508422331977671648364045400258117632 + 
   18196438968419290376930860653977976362183423440157951133082832780610937138\
81993778204193439165044844780725157798871040*Pi - 
   51529145964240831193774350759104614414470413977893449193286775149401061725\
05797484028271238112813359742233314590720000*Pi^2 - 
   13897930090266046065014751466703621616615645432196495384555084477684511152\
2252713711524872542860426336714378413342720000*Pi^3 + 
   26137838072614747609294174394194820130986418426402313029809626378694205774\
8714330962619615727784040218354426847428608000*Pi^4 + 
   56388625438849302682786476390495280047470228977677239550689156197092078897\
33507652876214479394750713089064802042511360000*Pi^5 - 
   75060500740452935043825309470250721996605925137683589900556803556435459495\
72228729753688400514608659642441111961600000000*Pi^6 - 
   12577486702029740782560271501855505927761611236928187260071566214757323456\
4534601851737373370155424707956037931499520000000*Pi^7 + 
   12840859750733388703329221868349727916743075897627783983151771335676717640\
6234940091266407699619701493937170739625984000000*Pi^8 + 
   14994909387732206575571654760463139038028606047995397074983968704128991050\
87093103480125997901107180906864399435694080000000*Pi^9 - 
   12985479857317666702899609270721762424403180414002210562714856568365550979\
90528081194202494672681807915530919608320000000000*Pi^10 - 
   90914063441423625963053946463068376429053242502448168909682754321132912785\
10982294025164555546304119970700806062080000000000*Pi^11 + 
   71469680342692957621753715800494407560647234362220717359870856220388274370\
24473033206657085178776162636260960108544000000000*Pi^12 + 
   24367340766690913076768276249523202740337024017697619299392985507903111339\
423688146601481881006487313312296028078080000000000*Pi^13 - 
   16816034478224387874780294400690732343054822381482346314046429100334981010\
128350372286283630908755395158724865600000000000000*Pi^14 - 
   19181341436008231642682019564869091624400513479990433748542810966601106238\
246087144609090176766624574515060560000000000000000*Pi^15 + 
   69807298918466477442129644486059534191013458027345759916405064055467637664\
01764727019448525125534719919812092037200927734375*Pi^16)/
  (58391553591479961019943541855444458208891433823817092050959513017764705779\
77994444589375824702261399496700495660924226197374741451975216332800000000000\
00000000*Pi^16), (96524230938495018547778726525183446444579038155801290008412\
00922288314712413341181491123054844497231628445682861653098496 - 
   12909011884321086230890322712597368402443998909196882814000791153727101976\
2408406708108435587857682638108982476596072939520*Pi - 
   11166647126254781880044171419772071216287358794734796892274543240470428897\
09400373579955822013518255642518995096647499776000*Pi^2 + 
   11625730220478522288493201067302725020262407856196765267677322795966285423\
126107121620004845984757970571745703242896506880000*Pi^3 + 
   52167300248475809146429379508570973441739676640766559668401525166919740929\
796713887348986251747002766353548018796277530624000*Pi^4 - 
   45262345587469243355427505736275748282718351178104245245562948207338071383\
4502849851823977071151911458281350561889811169280000*Pi^5 - 
   14223572171791457407277778794122201121285062334762669773590623084023751788\
08145752698397548772866099344609659375115567104000000*Pi^6 + 
   10120128381291611320954319931990924894635524046918334593153119630084553930\
089323240972640817881503326732132325656918753280000000*Pi^7 + 
   24771902437523209536899313033867004426625772207287638024788231207710153100\
986099069134683436654567536080125958017517617152000000*Pi^8 - 
   13822007334900274254334035145814987571295433208603402004351615014927248626\
8158198036077832719152177194675229842645597552640000000*Pi^9 - 
   27074689896991171800190350920980021084305292853950153156666615937078128131\
5473945824470387172792660429770589691290058752000000000*Pi^10 + 
   11096491518634342259885439019555767928315273662325821685363282761757237151\
60722141266662758629920376021899508187052113920000000000*Pi^11 + 
   17226956734446571418632125902256172352491218213555212370535961006227966210\
85593001901227407790174413497402782823305183232000000000*Pi^12 - 
   46631767284925434349210923385902240147678905150649001296350573547345570990\
66360240562021624292884232568506243432778301440000000000*Pi^13 - 
   54451236510346324488316611958114423198499586549822676251271394017860725714\
45467185758594124349800807502251185775747072000000000000*Pi^14 + 
   79344753686890638311945885920094062044004466997018272923258678576578461294\
93618450521657936766170440350759029428984000000000000000*Pi^15 + 
   55580554402403682214359514217387292857977308303677552331758518464496324266\
13528320041826934540457526800478089933057519531250000000*Pi^16 - 
   23563090487632545713817231556547434108519573757246385991694007395267688983\
21888000635861998206069399419038601239855480194091796875*Pi^17)/
  (13182477138812515999862454009285140885239330100064946701424619658890559976\
84312025810497486184782533550375103900410253306319321630197924839292928000000\
00000000000000*Pi^17)}


==> anc/O(2N+1)+A/Z_Nf4.txt <==
{1/(10080*Pi), 21/1048576 - 4463/(22579200*Pi^2), 
 20861/(32514048000*Pi^3) - 577033/(8876388777984*Pi), 
 1973/2199023255552 + 79241/(6936330240000*Pi^4) - 
  98546105143/(9842139877028659200*Pi^2), 
 -(440893676205466451968 - 446457125898825856000*Pi^2 + 
    40709357785497389625*Pi^4)/(8470047944143283983220736000000*Pi^5), 
 114711/2305843009213693952 - 52091909/(143831743856640000000*Pi^6) + 
  3619527121364459/(4000097604805299032555520000*Pi^4) - 
  484413135403813808411/(836700913867675362060580945920000*Pi^2), 
 (156228560628323859253707447205888 - 425268432679213641285195497472000*
    Pi^2 + 284915272801672941542124220224000*Pi^4 - 
   24664657424476888857801735984375*Pi^6)/
  (74463136662845006376949111497937020518400000000*Pi^7), 
 (1621738891213380228907120819675871576064 - 
   8162280428032158320532616657642717184000*Pi^2 + 
   13817430945305674501689386110760189952000*Pi^4 - 
   7757977120297675553133325254580128000000*Pi^6 + 
   652517097547472429294266446129662109375*Pi^8)/
  (214183907697116271731297255662843057311093620736000000000*Pi^8), 
 -(77987567356049505951341011240065086514029133824 - 
    407509326711635082762407245774802276516364288000*Pi^2 + 
    684527897059740128766121720140572085482749952000*Pi^4 - 
    379392895124818786223956074293636023894176000000*Pi^6 + 
    31828842316874699258216415615378140131193203125*Pi^8)/
  (1388167611675517339570969032152508523233317372139845713920000000000*Pi^9), 
 (-260697473420620012959086119322549872415784288651313152 + 
   2243139399117213456124475409205859794305274676772864000*Pi^2 - 
   7440021185951934817475039160319402595931672094441472000*Pi^4 + 
   10660573720321764578656792553517610121811249242112000000*Pi^6 - 
   5561372307029649305445518701830931415857268556648000000*Pi^8 + 
   461548766045126073402435255123575479303186688232421875*Pi^10)/
  (23358693838892954872005607465318201561969757759488189108416675840000000000\
00*Pi^10), (5519536130449733457271214988346128253978233023077862319587328 - 
   47013213522031918183403575735368625102920469702461433577472000*Pi^2 + 
   145799424430796895696803068107530054999268490227817966993408000*Pi^4 - 
   193951282226143046374872819858110328495965949086232354816000000*Pi^6 + 
   96112794067410314177115088496712829115873498481710574072000000*Pi^8 - 
   7893920778759067315890090193679099474769749640138488232421875*Pi^10)/
  (49072964324493202439378189368074562940430293940151722123062008245072691200\
00000000000*Pi^11), 
 (28189947854966954357009020404489575919567206246371339450512599678976 - 
   383902964049598211991782906858107789964113949197692846070589659545600*
    Pi^2 + 
   2210499002116602602710401711079190071179871256696062531663818653696000*
    Pi^4 - 
   6168190440133705078758536479240249582808947479177355132237617561600000*
    Pi^6 + 
   8048306283255018211689730312546459802791498030240395328352047104000000*
    Pi^8 - 
   3999058710432508968656850409763136337630107819488946415674464400000000*
    Pi^10 + 
   328752610135588202362461918731968487962594744063500620529620361328125*
    Pi^12)/(24712568798039666085674786589500892366495761396141798722559139042\
226294303280332800000000000000*Pi^12), 
 -(
    1190802096934593261288961658641218451914943518536129815896439306087038976 \
- 14996780378962884212456063305039140636915009186642489368646968999411712000*
     Pi^2 + 73899932265510197271513710578283448798862105633590875317179847421\
198336000*Pi^4 - 
    1766736001496376462969772881409422147947149969403292906038884680335360000\
00*Pi^6 + 
    2039108939328420448382165304733256149254636811585200851324147469066240000\
00*Pi^8 - 
    9376623887726517916295416063197026848254600870591963147681786927000000000\
0*Pi^10 + 
    7583300270939684499276452849802381854511607171795193169109055867431640625*
     Pi^12)/(6631190053866474879871001093607463451101965816440139163648444110\
6780054693976825921536000000000000000*Pi^13), 
 (-14291003544822508777311666702854073203458794404811453169808292668568606780\
6339072 + 3269177881298184400783605024316626918652533988233707557425401683948\
513981680844800*Pi^2 - 338400883309377863794174467943044066484439247269440809\
47896754538744027642068992000*Pi^4 + 1711667567529513941970765631068180578329\
14478698628260591759942215505780985036800000*Pi^6 - 
   43624931628974659253816298667029633268758442461304417256037368053549129059\
5328000000*Pi^8 + 53508967377481523771542149614796467382052092275565330188025\
7345928171228467200000000*Pi^10 - 2565096687730522635613662225423391359737716\
01247490344998249915359548138075000000000*Pi^12 + 
   20932730392714186494483244123819540532403658851433792188672970001937003021\
240234375*Pi^14)/(22767396962289114968123627750571865828167344789899912785146\
030287371300443750780619909902169538560000000000000000*Pi^14), 
 (122650284155180772790053221051236885173808145912480386677707064667784638009\
914319384338235392 - 21400277335246427188978172419004757461738772656983596868\
20166737706561193889294859464867840000*Pi^2 + 1531654827945887479331591985452\
8101101507787011792109475814993686678290550963384064585760768000*Pi^4 - 
   57100469299706918271166414941152127742653640064553538789496198824357609160\
766367958302720000000*Pi^6 + 116117519176086882234339809395609396392371624910\
854092741107065348478356611231947448909824000000*Pi^8 - 
   12164426133141826831477784034448495644157385228102513419317935282138850085\
7386861785600000000000*Pi^10 + 5300092340309799060422334231623283217032518635\
7799563332827860319533382468548598881769000000000*Pi^12 - 
   42362428465766123140242532304699344616111950754402924443902447553077929083\
01072688079833984375*Pi^14)/(515103896508139319323107558275080124472041686749\
77950240969567251477608495121884545040378643178513674692198400000000000000000\
0*Pi^15), (-48876578795646700443070551026066245172402785901576731112415618556\
0868341098536984689708666724548608 + 2342500317352938353615157324562355857631\
463694984201646858544532071048927113630641342819847897088000*Pi^2 + 
   13505548306233560766469114194649722815737305218322448677668813809518712959\
5726372357789169188077568000*Pi^4 - 17029990303884997905786389016135223623079\
36188181623598761650983900172520411751905032904231616512000000*Pi^6 + 
   83495479607922552645852275190490022735775261187016094046385614176783350591\
98215612868105731047424000000*Pi^8 - 2010517115047833895668892012229560286647\
6119226742688929404773925474765569738223509481306718208000000000*Pi^10 + 
   23550496517002379764740543247122272744838410996949265656145931787105551849\
177567758400891295744000000000*Pi^12 - 10973192556744315164682933738302741565\
006735924668742239996956316267239656249190807119222765000000000000*Pi^14 + 
   89009857989353435111814452578470680734317032830441543723112327688590172556\
8254613804739894866943359375*Pi^16)/(1373876937037463815311316183068128765920\
09396665335979632687805104169661925587055883980199036195907143769986857906995\
20000000000000000000*Pi^16), 
 -(21582798883208920530753483574249796938455838472560569296294037284237652376\
730501529644773722926272305168384 - 49799556408199001714026930210393579914198\
7294407464746517713701031053828055200514285889862245219346205900800*Pi^2 + 
    4875434255991696571056048305202873134972471712538669633544296273908186171\
035894621630190382232304191799296000*Pi^4 - 260392902781313327057915135617756\
75760952649182347639271629809773175160234296687092835155067622705541939200000*
     Pi^6 + 81382646529217443840025298245017072562692932625816114740506109719\
694175085931236393335872991467570987008000000*Pi^8 - 
    1479344463131635882862428667207786437168472152631733978196549315961358875\
53614839833471415603999381913600000000*Pi^10 + 144364867046328573877593838418\
11165050885922112913977256183302488461348583713363433371977163834400972800000\
0000*Pi^12 - 6037849557717446191416599130294291993493080266752133197145812290\
7421798033612639976482873768550234600000000000*Pi^14 + 
    4781145072019507276198730193842948359919752513551937243781907428242362546\
474446985266952208201023101806640625*Pi^16)/(80053962630569638166822615578429\
81962510247883060009321640092071009906196378329757356418128451630861968275907\
347903583302451200000000000000000000*Pi^17), 
 (367768478213884308418171497040750897608702302604604843045066473575744909704\
57547930803384725810236700191199156240384 - 849383431256031366999519341510522\
70968319875085920143088520460451923747667608259617277765257068559471138349619\
6096000*Pi^2 + 53891680262481133263085108311809387264556332165503387770526118\
79435120766652179808022888580163314209027197434331136000*Pi^4 + 
   79392144025185551771066513108694729365001985442972745433135533553138607156\
36260948564473550992983392893970415616000000*Pi^6 - 
   24297310430205089347389906261789198143270740707842745345818753517641816197\
0688780221740398396251846265058730442752000000*Pi^8 + 
   11970249429250213311285808110359165416075340737939765382457200632560734099\
68241653170358446454446418435881566208000000000*Pi^10 - 
   27610347806356252966930801645337133271225774823397486789318740371546159379\
48679650810930183396622979082052698112000000000*Pi^12 + 
   31149629190320249863859082867902903480277819551523741940043019369361603424\
57048749569210860149147537232901888000000000000*Pi^14 - 
   14173589081711044286703859471996432189800663072605854616816345264496903168\
78135093898652847953188001908812796875000000000*Pi^16 + 
   11437868061236579321851223243584007530042303492342480317620755351223049656\
5245708179932161362054315555275440216064453125*Pi^18)/
  (24683334230372232949049458361866205448411386868197997671585626640908963058\
98843016392811495976464324361824935213900894418746662139094630400000000000000\
0000000*Pi^18), (269288187772982134430301448319598024978238139253498552328270\
6833563864336730223174332403511561280150230900922454294659072 - 
   79337027716011774842846524208457461918409295092061961509372129562778209830\
170038862627559872151895434735938052864711065600*Pi^2 + 
   10178257604356249048567424503439654031244271642656501509762715207673183079\
60771388502223727986939512488242339263941705728000*Pi^4 - 
   73608636224624922930607591310803269260779645239362332679785560064144771564\
06300900202426686184089263078236948724606566400000*Pi^6 + 
   32596732751196097227254046844830865440781927079228468372896592751552694039\
324505316802781175033165093973608432920428544000000*Pi^8 - 
   90005182034779375999313223453244186821877800959671805966706412409165904283\
454385393013352996130012412305169938854707200000000*Pi^10 + 
   15054329953236582690210501589173039294196769988697588098959124376762889812\
1199617016247471368739128163645747425705984000000000*Pi^12 - 
   13911748988705049067800833886598107891962328170707555913846410572377573929\
0984334205763562509565223466604872543795200000000000*Pi^14 + 
   56337504652233680126149492626342990216043353134219479040169634364858490074\
890513732523063976745297350291278944145625000000000*Pi^16 - 
   44274488549048790408911841024276285445720778194784663211565793415035017232\
86073118503531642306410765433852375965118408203125*Pi^18)/
  (10123900949739828181440025046430066539836501029392877360634244966657263264\
59708879882805225925741721773415321318808087719714567335737839688089600000000\
00000000000000*Pi^19), -(6034634344948166096276819118560594554503561575539491\
5657155800203300557261847134560361688365345883009232090274570283024935550976 \
- 192545561872115255967378515692373541402367281772593246842293144662713551719\
5663210296892365929330263257675938078470844350201856000*Pi^2 + 
    2242391706350620896579003137488300229892048255372490389309116699950544406\
1149491362520423879370712520486586029108440955797635072000*Pi^4 - 
    1103613394416769313137016523055977803658303164180844277658069011029679380\
13110338742327509845981096399240874263967417084411904000000*Pi^6 + 
    5211799500499273667846195314704281522541770587663810091226349631319824516\
3558209669310310140096831233651256647896567585439744000000*Pi^8 + 
    1967074631172469177831927096847645806096504973000517602414481556503728725\
661638188297381590424498100353936378771206452543488000000000*Pi^10 - 
    9749339438284969371528803822019790490577485252432203040398243959893910501\
899775899565766118072667623882288800207832006787072000000000*Pi^12 + 
    2163834827211999419049836509098448736741131055463749146467517029452490115\
3466319118644507173979824687016611451718382911488000000000000*Pi^14 - 
    2362649994324112847410917040977426918684987639562620733934252631197257749\
4054167725928267472695096538402160283233987721024000000000000*Pi^16 + 
    1053157318422478146347269102239655489283361268427557585821475813668305309\
5663654280647656818575773297297332725030888488281250000000000*Pi^18 - 
    8460231705098612130698762025970804826193244784283534145038069329828643200\
47563552308648767296155904073520465484121263027191162109375*Pi^20)/
  (25226654259807277766883394498045898207152646187248078934369261753538430837\
08057590853588472458916042442356822764803525519076873433596238157551832662016\
000000000000000000000000*Pi^20)}


==> anc/O(2N+1)+A/Z_Nf5.txt <==
{1/(55440*Pi), 147/33554432 - 24163/(558835200*Pi^2), 
 2227/(37553725440*Pi^3) - 249110579/(41459563584552960*Pi), 
 90979/2251799813685248 + 3441953/(6309025873920000*Pi^4) - 
  9044627561267/(19920491111106006220800*Pi^2), 
 -(234093346708664251114848256 - 233363448777435232714752000*Pi^2 + 
    21241462705736984284006125*Pi^4)/(231408756913884045633864547172352000000*
   Pi^5), 34641887/75557863725914323419136 - 
  2050538753/(534197838796554240000000*Pi^6) + 
  333741454888459/(37715205988164248021237760000*Pi^4) - 
  185188979919861765473279/(34407575617260971398075264731709440000*Pi^2), 
 (42216678264669027566774240712254476886474752 - 
   111548207985329861329493027325185658506444800*Pi^2 + 
   73579272566599863688309244315448761327616000*Pi^4 - 
   6353899226532291749442840193772353446759375*Pi^6)/
  (4880560513314956632779931022906680607259995339646566400000000*Pi^7), 
 58192779907/10141204801825835211973625643008 + 
  13493031509/(738475092352356581376000000000*Pi^8) - 
  3049933527695613121/(36964380541517989033806963671040000000*Pi^6) + 
  1795732017634629245646762579701/
   (13959647355552277000895748551694796443353088000000*Pi^4) - 
  13438766701028619321704114436161537/
   (195217652818862641593829511180583160455740585410560000*Pi^2), 
 -(46194616403132089093018707864905118981321543653312331513856 - 
    231855327964581181439152364843276350649529877214551814963200*Pi^2 + 
    378935613949091608754873346190859583966546103438984347648000*Pi^4 - 
    206742671085920417697576265631457698715986204689025433600000*Pi^6 + 
    17293564366146812473631823432438045983142263863125138515625*Pi^8)/
  (93472312999034671313101313082046786553200559886003280234403825228709888000\
0000000*Pi^9), 25871763861709/340282366920938463463374607431768211456 - 
  81766733623/(1276084959584872172617728000000000000*Pi^10) + 
  312782645334930717941/(654860510727310644270751444618130227200000000*
    Pi^8) - 85996658379914204553476054650075969/
   (61294689671832004364829095736711993573704019738624000000000*Pi^6) + 
  8281154474187088870826294176607207098313197/
   (4469343471237881043030326015356794527110310547212673751606886400000*
    Pi^4) - 210789520059766570202624943886555389856719422029/
   (228074960755127389515695035718818751214378199067659682631590608896000000*
    Pi^2), (26343945432675671762188019375659987828970528272393965769252802308\
634851118415872 - 21377219828840635063188971155368976099322259852076456845110\
5760444410446741504000*Pi^2 + 63915380410524733211492535937594334233059909024\
9975900741537160746652718333952000*Pi^4 - 82828033544835788184902960127838153\
2685405957583099911700918657622246162432000000*Pi^6 + 
   40396379002437726369251080895967802971806219717660528182645332147075575500\
8000000*Pi^8 - 33069553063141659788601117279576051660499433737352438014930811\
976560347939453125*Pi^10)/(12426606972616730325875101149480499976424137856838\
7121185274253548439703431227636447490206597120000000000000*Pi^11), 
 23876735522625127/22835963083295358096932575511191922182123945984 + 
  1665791595047/(9702329164715700102847109529600000000000000*Pi^12) - 
  20636731024956236334107477/
   (10812428087039055139980147932147732906508288000000000000*Pi^10) + 
  264797492285782973612006030067613647331/
   (29063686197802813052041331487625716351286933852129119436800000000000*
    Pi^8) - 60532231240830156065897222707685410982802054901327/
   (2712699841593347112780282750942035778606636012041828487774911141511168000\
000000*Pi^6) + 22157253996744362113200764250198414898089711059160683734963649/
   (8234266627945936108375609822444813357473749497870227274873272939923941608\
38855884800000000*Pi^4) - 
  243686225646632743045965593718687802810134488273844121967/
   (1899934822009469981605899601535473827208823777362530307388020543738374954\
1036032000000*Pi^2), -(147858313078860715319085770144211451154947179295305584\
5561556941003268434706311317994916632592384 - 1762782319678755610392006429726\
4957098375313839780297303303283557645816050228810276169437518233600*Pi^2 + 
    8312051528025139158835023328477391092907242513633440060243622532794808313\
8178300542241476706304000*Pi^4 - 19201397824898427649483704475357920393059006\
6536373917978492176687268438106091275477824674201600000*Pi^6 + 
    2160512349021418578677019093393031219214153842499205350825739387330355977\
87480884241714118656000000*Pi^8 - 9775794879563648064033660558109428644598678\
7279714823827914563655252855390061631150071142400000000*Pi^10 + 
    7878125012748047261216681122048370375136140478640160300073717549140020683\
774490262925577880859375*Pi^12)/(20327204282383711857223513387631966536987591\
55608663869105197662332430421078462885338458266332240053207959693426688000000\
000000000*Pi^13), 11310008679660288887/
   766247770432944429179173513575154591809369561091801088 - 
  106723951398949/(305134371298642881954500455862108160000000000000000*
    Pi^14) + 1986570332448127309326147839/
   (366203964394308350724959634284325136263947904614400000000000000*Pi^12) - 
  21185437352403081088155570033328190263787/
   (5439840967636584791746454317276330289770475002702843454737612800000000000\
00*Pi^10) + 3090757946726093651667647677867854551408673736734069367/
   (1983029310059796332380962334364198627914813124444414198822683164892791853\
5475200000000000*Pi^8) - 
  1243022516895570101588485233202587121188425795622661685155161324539/
   (3580267741668771222890991422656302077917312342024669177050156307594628931\
781398257876336640000000000*Pi^6) + 
  1929463836326656304660143766609188836301466279701790034199889627367675407/
   (4882644401112015645076796541632534752688843693422177153090143414508257548\
922989837729277028388044800000000*Pi^4) - 
  17814907107444793054696545065059645520314407063814241875377255295381247/
   (9771736533905114836341189985719829495828729350406901377782111051678722590\
4433901301148208097918976000000*Pi^2), 
 (225921450819060447871827165333967322371787447266486838734357732504070508504\
267980938053305546586606999389571156803584 - 37140739316670344757938398909290\
45037406656333829935587671719874770711166727695144740992365140306485006648974\
182973440*Pi^2 + 252793293640493124094381282992930441598134287700435991828749\
51404759088297514431930429369496839152069160193635647488000*Pi^4 - 
   90441272848957043370186968315261656983215728257701901366947206228501377952\
841858952803830411594218280584185370378240000*Pi^6 + 
   17798103889076791376293249798584683939136810925619567526414814184136710911\
1282793310729020535308063853663714541568000000*Pi^8 - 
   18185595548355167418813509454846646424700668648279450941125939438340128934\
2187546510636586617509300588703918325760000000*Pi^10 + 
   77952252965035566334481523646928614715339233364521995754729270798856392600\
914723158511568536622257371000734080000000000*Pi^12 - 
   62071478506796104665593652115861903784257517348988160879500952777659739962\
91491758786072597538533376394206705322265625*Pi^14)/
  (10876763521911175628579268745539670534187353781437807831589748109185668339\
79552256737620586511981382382261982990329713894746008251627313561600000000000\
00000*Pi^15), (51246912105635293054823592507864693775250282718748349573170320\
1114035522710832710391224033032970671809047983031184726721298432 - 
   10591900192053344279075821018072525467281728983959478969582638658760133216\
456974255856771059899925513265880738884836562409881600*Pi^2 + 
   11266892978473334679250078446858648125120989369350201902088969261049334692\
3034267601665627186523214657001392001637005029015552000*Pi^4 - 
   71112418275827362817430143519640334424731122760494451386382036312124523945\
6530442967674354921242660174428225524496963574169600000*Pi^6 + 
   26408843815591072030809025306364196753219652166697787960412649831975351555\
36659229302994026773074582333209327839884909477888000000*Pi^8 - 
   55611731644630618992898758109693179622311226048127582136610210750177051208\
82275665179404258128598578714047013460659037798400000000*Pi^10 + 
   60749221531667786003241936337917465853798386811000098236439557997344732823\
56999522409249744654233871261707540396098191360000000000*Pi^12 - 
   27326061085563224600273160749666804320566518696853055409501230975792307607\
73128246127701069011530587996272259572180352000000000000*Pi^14 + 
   22001950939438103817203803477676098692439653136462052008680598326248934051\
3029574839057466134935828631971528087369503021240234375*Pi^16)/
  (10356298978097861930804963381555853977833685361829386149845275637778957498\
33764510061590213952892645627279883406712759548625724724014130980690606424064\
000000000000000000*Pi^16), 
 -(15721306244817235799245067914755282319924382250207763776642446315692447292\
1126232209257460227849558288988625480978768208394119847627194368 - 
    3406738344781101582083211691243926271415080711984137527561514875578698236\
546179221898473260761966998607069778831273946575182049043913113600*Pi^2 + 
    3155720178293996331928314721904990537497347668000172746228481918232551097\
8266824578692422740183802392925106985525894096946730456047419392000*Pi^4 - 
    1607954366501318425999645752655208541407345380400226093675491998757229105\
74755964289468697575872691149245014991233408547848796070372966400000*Pi^6 + 
    4832797473138178178530531364204795542471602481715260025752024367466694669\
93837511050514737090358064323862453194174172152682111005884416000000*Pi^8 - 
    8510456038723603042943931645155265029671284188514391878152164490794448183\
49683772434998636141189406802510261886298251914185792500531200000000*Pi^10 + 
    8102984055523062602664838114694399353830751279725650510905051147290576122\
89533378814509243094632270902655678156994489350362713030656000000000*Pi^12 - 
    3333521771411502387013732434179446262515125560926391544292614081468793299\
43793116317521361671003752114614524600446612057350992563200000000000*Pi^14 + 
    2629310316002335363915846088178199252713065856543222983087927978013637260\
6976552553030642802188634272820438774795753509325477875518798828125*Pi^16)/
  (30996447059115269604654469643100523381792598205771721027707190809255093879\
07266498848642249729048790191004167095572677966103473293313604664901185423064\
3644406169600000000000000000000*Pi^17), 
 (-39929873432055980979689494324040459773787329316508800870812190054292417623\
59454710787331268650785560531527930792660645312168249934036003981092716544 + 
   10801975916953816154293278528641436729103095448066513180505162251006078288\
4978495236843878479137030757252381851202126189464106842988492218444860620800*
    Pi^2 - 242006227321917891579748977383964479970189995513772320782979511799\
51709583237468075271176205644502036017764752358527308230623381772490116038194\
62656000*Pi^4 + 2939203838544707178500301232871716990737597769441632601070464\
86303582463451239579087907887819447274758843159348463258425458654081851970876\
73234227200000*Pi^6 - 1896434887677223998098630053711588637033298144285645310\
05935502631649025948190832616168182334569806530808665969887459643895320262428\
572405672706048000000*Pi^8 + 684855121331567383562125238328758999088625969384\
72837419823273269510731060805070657945839775150006087117334951371555656054000\
1304014765510203801600000000*Pi^10 - 1388450550147991585265423532197652884870\
57891663210471809274476998580106527466173256075757005831140848354119506667844\
2605435002216258509029244928000000000*Pi^12 + 1468858215718259380650962616982\
40616288931864919804690310122430073583323251183933921434536817701759655257382\
9630325282454231293444221096794521600000000000*Pi^14 - 
   64712757188498728127798985321159131218172129102834087345454582270202139790\
98701623738832960398767473095591920540764584419366111018844573420000000000000\
00*Pi^16 + 518624883240699681359631846772937923909149521180767182462805274253\
06267258539174695676826135212526951929260602207311122436016834903207182407379\
150390625*Pi^18)/(16708811265373350227998941769191121673498564372934134019881\
99252323786838721306181678673058745329579212744849207190915365758369833970633\
2939037495520352155063166380795202895872000000000000000000000*Pi^18), 
 (515349600976564560250712239777235335213162364440744898130210431061999964220\
43558381492033089805077315000276677145720609669466141954234042607689050573766\
656 - 14232241349570967971916221891938528940452824591565927662665307610886101\
64622132796201075019950926325890545556135366681481474709072598572841834282635\
797463040*Pi^2 + 172056402732861581447497717266635279506739383452899851272574\
45017310904388907366829704239324868503073176282163823906950726652639440124358\
568477341259923456000*Pi^4 - 118101776265976857238846209899821700577397811891\
89368032025856814446896469550735736077663594137636328616812305129886416112854\
0481677312020762917883724431360000*Pi^6 + 50017177973857561733892915295204988\
94962853639810401705084058786993098181315918206590059319217042866501098401270\
50242287709037320065166476359375037399040000000*Pi^8 - 
   13302371752457721942708454640949118248971221989780231095250022285688033877\
86222687279718274875873166054713662274659443448289266417393497166033912416174\
080000000*Pi^10 + 21572421665495256301648917705192711672258594065780783096296\
11194857987000694087042415343586821966453414746789494188284809021920308936574\
658645260763136000000000*Pi^12 - 19454556172129746488438457219798903533067662\
36466310453831376714154837407922201794386070972439082634856907840722504657541\
013020172434162469123999662080000000000*Pi^14 + 77483772949446900386181419522\
20677877933998806964597683926410393564232216565691747695153401297326186588958\
31547862406045099255636105171006318659824000000000000*Pi^16 - 
   60644364078619032202373916601441365659739542760480421262649013136784396067\
28157014120814517190651229297465783943813425503538218717055898567442423629760\
7421875*Pi^18)/(4771323498996312813515568598437809426407138454171066830711400\
66025178360506823129910044433240903347119355762685368356177720102783424457673\
8749934112603731018879462919308654163070550016000000000000000000000*Pi^19), 
 -(10096195217917018206124356906197422802424019766598696812923293230512919594\
43391045775165591700772520163546475037494480907648395498408009793369636302313\
5572943880323072 - 3293167760528723547867734256481728929876831153620498304120\
61728614466441470801579220469507361965377989011846260487365184486114764482370\
443018499497061902812991979520000*Pi^2 + 297612602457616230912734688487729441\
61087150912686336689982256441362520425100941679003508227572743327776274102004\
31707139890854510835764660897055400406896866674868224000*Pi^4 + 
    2491943139721985378792468345327610687493146540921875062753722295615412667\
17922622721124497153015583817997635645444743741735721004723618447842460869687\
4555733442560000000*Pi^6 - 20880353493021184975034897889906097559304919281016\
53666411557227441260371211980267540661862471250266093608082659428768984009224\
10581934123236096880453976195147497472000000*Pi^8 + 
    1529901455586641154536683016906530343998244775911641950676605416894868795\
00222288922735062302817066625462326712149806139060894379030410002956006025007\
6635096678400000000000*Pi^10 - 5479674554511748143300995483568480816485035816\
83801660468046250733580104497943383274328270136133088849445330664147302307216\
6432124957605182576948239307714649391104000000000*Pi^12 + 
    1078319484186741083005921602938023243548147749299752548653043938727893320\
21569515587145126121912461258574765529270305855159184220544522776784162456079\
02604165120000000000000*Pi^14 - 111041925621589155540162749319197144889112633\
60613581923648545969830732396965331967468246392407190831953174941283716615556\
219941546629635961278879168547387342848000000000000*Pi^16 + 
    4805815002540111547798682231698721754775474136223692233911741992207471751\
67812299239518304560337199806861962860092042442610904082630615293222857197188\
4851500000000000000000*Pi^18 - 3835902905226217069982214426598584440054741718\
64140814759286387340304738573009347552952344880932193689873877411570101148927\
496015448845947452761257582028567790985107421875*Pi^20)/
  (83591291164408393028472900230177675209719650383845476340172557398762511738\
46890865828539963080376474020810260697376346558507118595113481914234815686533\
035227485460150507101489303795916663857086464000000000000000000000000*Pi^20), 
 -(11853481033613710015930811111715014856174064721109679565469412659355425900\
73102125590940435589314399549319218167619897450572870107569976923363600325521\
413579608874346744813520420864 - 40642343633163151392496248529436046582514533\
07779431672487855877185600984169836621203564606022040989417664155838387764592\
9919232851139804429853174465355379057304804232545991393280000*Pi^2 + 
    6214470557237748892273588648354794281918012787958788133587847540737236092\
99345222936929413468385434981192955283898689844202485548851910076357467074421\
055187793156814681069057998848000*Pi^4 - 552366566462548222441134029186413364\
16956914536068166003822150432149934226915768621114416305608484385429267968668\
62240981466284786900810451284987611668910259246957285024800440320000000*
     Pi^6 + 31253079274596756041838896109929319429339442383901500787819784512\
84124746625737778570906018660062778592431939950369783757834057493006512882103\
4747166909869871807936119630385381376000000*Pi^8 - 
    1160913760384657146290596231050071825921470541042178601401162937882920774\
04095163769911811550279140395736340305504732053285339566614085412368898714116\
744468649676170179536486400000000000*Pi^10 + 28169411707709664534038924773132\
20371517898369371743481887273964986855690125895159666248511681579678455993007\
73826086382993249977705011108614748031908016651281366951875861020672000000000*
     Pi^12 - 4284804570275193117959157680939291532409045795159537185375355992\
89450243747056193245210241421989490981691091507405017390168514534039665767499\
949408697351672327202849318502400000000000000*Pi^14 + 
    3700619051898619856888676844692347105550653060070207117043563501878832962\
91957481557470492859713017719735305060271637595361180566209349746569678128839\
708498584972182808428544000000000000*Pi^16 - 14356479651616751983268734563467\
02071456480716584115732856449646903751684035420822959319621625548947582044552\
56763182111805919903570393438489217500981845566200019661518060000000000000000*
     Pi^18 + 1116431361167570670487626434081579708992848213562810864851642304\
69587629646366291484318225059119604798337755096742426560058349838818950916851\
48904258092913166931571203072071075439453125*Pi^20)/
  (58220907710780732605354227170145062014130070759027834994010538352931048362\
86075892367206454503526061249026268617816328693549615051394250252082282016303\
47254699865136784975054966391476327250318928076470922457907200000000000000000\
00000000*Pi^21), (87751322058581298612121244680086117125123038143033599902068\
05986028990786638815052526914190486469969131283335598745034251060679599512154\
78806236426959213698548753386828041898946713756893184 - 
   35192099223344845850649024248342040446551980547720771733927791015565522348\
61776857509104891400007875113973804898226111586164471809960529934280988514353\
4962447533920825004836658490088043315200*Pi^2 + 53478422990687662590154254477\
67970148366093153619940008102701717283062537421627450813392048924131151785132\
09000844665641442467899090011330488970934376077648240700897030953979343932959\
490048000*Pi^4 - 375622990974886720769744348966224801361452722600443451490187\
18700987936480760544727821008424803839245843150001750139098009120629838217147\
78795978558922313554595501625133755093562245408358400000*Pi^6 + 
   83121087375937719819630270750653287020885652529467511268554423849214256559\
17165248961300350992363161764350528809155447235637103181164493891709302327364\
414938327833509360268029260512362496000000*Pi^8 + 
   56472611737808204504335885917615989095318312652092604356968879526144773801\
70648442536532460783110224148290144991395152475197212425400506721125905063771\
5458393534971638615382304840954675200000000*Pi^10 - 
   50710649540968143021261659867577089160110011636144179151899016922821514479\
52160972040756004429614283956278165754649385362605799957093495367788103853579\
38090930030257544477846300103016448000000000*Pi^12 + 
   18073225243903886407519949291147902019354401484265422568122716443639646963\
34598426268747212468190604965143801514324875315638919225769680785942699467069\
936401745578562280450727248029286400000000000*Pi^14 - 
   34620164712249626015828623003701901917368650735507226497699397094693280140\
03923333804578231881005913809438531811925805529089111411257194534653086302095\
333700882683634374614126392508416000000000000*Pi^16 + 
   34805519608664339020644344731715605311215486557845880695647740082686587556\
60104396839367154565261429315378725766265212294014703745639195015379392300291\
790592117524124166522010258636800000000000000*Pi^18 - 
   14828493217123724691878174921091226109257259596158709281634379694801329500\
45803069728158968196867753973157447814790703311905449542868054746696213042532\
438161070312483192382675481250000000000000000*Pi^20 + 
   11792869855190277535090580472988718512792081998294885399555378632061915018\
07194471177665187082079305394495562926295932506899126462161907014935456334671\
09297310719054409461136604845523834228515625*Pi^22)/
  (17216014266834143346066936954526019536206663352852809307196965621220365494\
09499785330928461324597707250502629934005022244803258187344335605688392509495\
57785059263584056139653238685481564859082147023394208005118706709010841600000\
000000000000000000000*Pi^22), (8764842544455741848390115771705462157810679943\
79949453503669457146202496139173126375882760010205717826031667684734351920404\
8160021629305072597942658907370551029841237493701550743126115831952466509824 \
- 365386206331836999101579970396858507424973477796040712056636203299258406920\
95073804698301377471949272013937906049845896753056666293773371662202641455009\
3348579811455400727877703150425472033325527859200*Pi^2 + 
   68970103266314621642597357044295231510073676792714602448067643569672553964\
02541898659299519092029690630684819464216081462535008364611118012882246209386\
245212041177640575246998372980080560243598163968000*Pi^4 - 
   77078209920295808182843194815384534126211921770346533646774804106124779713\
80906212169905406185608135178992247964491811767953886209776688306879002940400\
2533861693161122056011151430745644426479429222400000*Pi^6 + 
   56109008999988270570369555038022360889328774069840857951769667082588984601\
81177142753765264960373469489045350631318001982988487723205317635203835485763\
29454385046312624879581372018265915631930966016000000*Pi^8 - 
   27648883649492250509423067246788832650284723560617008921830415567585197578\
14770305971937699682271532014727082483225914309065975828790933233429619443802\
011442413215844115132863471922319651456732364800000000*Pi^10 + 
   92992733424767211468990910556894368090348417213161314565114998741843788915\
35572265758055872870397571166411503422384170493626020951340503565605730415167\
210425212639567438215750207435648190174461952000000000*Pi^12 - 
   20995698721865877808079512860454154988775625327173186087657555400417117468\
54212007482327277820945879387561305783931595181714327207262929192887331509788\
1733806159062137554700847280897174596589977600000000000*Pi^14 + 
   30330907210034663080608200921161443777882401987031427886881059524794464675\
75978839128026976902661444287094244688552320811904692361779966256324108826190\
7998235902834184424971898313727438806319104000000000000*Pi^16 - 
   25283969916456123716814744065665034836493498651142477685115160589966838331\
20924775273733143250907953959198320514951145596669665050276588611327197449765\
4534078033829788966141431236820825355059200000000000000*Pi^18 + 
   95971653030003654734557143189689941907394918185429211580611725543905654497\
12530244832352900992130719779141101830828326180564914661462767160190021122858\
932675311398558070714905269733547191750000000000000000*Pi^20 - 
   74226402730491207542181257607726230743799990262516189524673734113203303575\
05892846480635919669336610272892342837240106495459268211252092217858900060179\
27028371643017342315763130565018937885761260986328125*Pi^22)/
  (25505703509372680323737278496136051352435464050145636294227199318735137069\
16217977865906354962467872089512743834916871089630902741732321292007243767569\
88236819563064602053671849322988569970965917982193970904165200063705529086648\
516608000000000000000000000000000*Pi^23), 
 (-31910115935061055998822863723552742706032684792036050007201982141146799241\
74670894279828941708846197091405443752301562445722056239958900175179412042080\
86322858667608327009923246447718097440791269320016158261248 + 
   15395045444031298461368386619578792751805839072188725602992424705805710349\
53603700223177404684145730911019419666193334239952591301254100100133759127508\
3375476332462632340638961231417176612267969932231926874112000*Pi^2 - 
   30336017893604630212903202710875687409854760396423003065844263976665847425\
21063406074333605210408853472595578268459598843042345121608236622843415323558\
74866686649020791232136427936906767464896612250303286214656000*Pi^4 + 
   31588648954264675938248510769397750685773414705670622844517521764745245757\
51850214701249636386851888028538148403785611723193636760534585576873684511656\
191071182352706152743705267114872305808382109303017832448000000*Pi^6 - 
   18031240995857948060848087713246806274834230654431603187221168511007260683\
80617607489158149759272305298750850916476163224717448130717392695428105888727\
4566255614913346295313929448862920151491057184903352287232000000*Pi^8 + 
   43761679183568210854333046940304880052618592054381377323137128410564331437\
51259102957839395643284291874610348791489896813333493864858101608240018750778\
7358684459809336235956010088229655476427581384130822144000000000*Pi^10 + 
   10451942064908348490631668750703079989638960372455394709047276519491627395\
76692188818542111830781714750258493747168186362835404564732904977665694235798\
71218434569626600863869634198613311343202340680211890176000000000*Pi^12 - 
   11831905563750514401539525418588593440357233127374510652821672338177908928\
63137046337978744604812941460872034941733904720900631744092047660636896138697\
722398600321006542451485536495422892685502131298369536000000000000*Pi^14 + 
   41662782838314394137049525565458624301235118573425613836532405910158211268\
33208088925098827766577155671715377176756563281731528969945472468354379377907\
411249794532392408898671186880487541465205847896358912000000000000*Pi^16 - 
   77691940492689444403539548978179864487492288731424418319996214526081034668\
59995992993982740669379997482880345448877437163138931777855808981365793141920\
769997146840458189235309384653790952049630647418880000000000000000*Pi^18 + 
   76391318726435444268591877679706856891269608621325114402707950486982601010\
92586036192088325266627359569459124023517058160908904992524717588093383122745\
638629846365703948982688506940102136673725360373760000000000000000*Pi^20 - 
   32085799128751207448387197552646815407013869628689747559254737475451565647\
23662631856104332091815898552020612306448756937147738587915004528082980916632\
075565262801358367071583111937405093894941559375000000000000000000*Pi^22 + 
   25432856972161694053034763050999098308825148728670314771454846320891025242\
93589725845799611101575171957486373755746553572071385384588987535031583498017\
94051592895322664770898800096068982912885300852358341217041015625*Pi^24)/
  (24675454952056106301767270267578275036542915465662545034636821831828430653\
73111852353772294508753141419469506561551285047182524679535130029065950381282\
96650371155021994912079834018845454712877363160045069670009181953784999591949\
41149345462500720640000000000000000000000000000*Pi^24), 
 -(10987635870376473971489898864698178703046359806074048172182227731800760073\
88703650774410371218060322438051955316647667214454978763440052501474245478044\
526771308666184923890104857524236881059384391250928966743477649932288 - 
    5474392571996771185716146760142079077955797605649182625782586760921672918\
35252413762134041676344454958067533258785946337511620728248532538772569727440\
27520126294969647305946909251394734625039635257241575722786614149120000*
     Pi^2 + 12512108459946412880379621389547271177130133741867133725000890333\
10282300630389238510648528290764168521485154895004424797188140943272105305802\
33201286060286015691443407653775167919178691382175144144417255786641822318592\
0000*Pi^4 - 17186854940275158167881438186635728879390720456999455920895461299\
31703873172932342287448516079289097533161540396562833638243067556017564026447\
87743430297651019201346559126304027961981567361163095953166611506203616870400\
00000*Pi^6 + 1565366237834884367876039803112649982015422469941511152600739784\
35405690296779342480495624640975144594046000181995053382401380438283474227971\
14191897469909833678182902746249853382432419766756245747895434219095391731712\
0000000*Pi^8 - 98689174727854619782588319209951881289945218811825199555784762\
69394143672564456767352153976306936970071913039534233853910762655950462464860\
42317856937177416379257956121033672350095372415259977337320182297089938554880\
000000000*Pi^10 + 43758697000134541856982504053368538437397105044073710580787\
29335426042435501598159404410283231443909357270115661606141835494678692987034\
81312385110741316508022423155621893295575960174778133344714329992197195186569\
2160000000000*Pi^12 - 1360187291180500371697590733968292053276899982087068286\
71210292927612758476072697721053553266930264614904812101391020374830488333325\
41592910363666864816812540021560096566649089960959518843654140887173488351285\
084160000000000000*Pi^14 + 28960351732023055859797393158424030363423175489207\
15435398076333259346381782085701328129590700335619751658759132759528957720999\
96127744298866656274240276001959481719844203636685664325439118382001153694490\
90386493440000000000000*Pi^16 - 400882240821984531625323295011218547469661514\
35954281783885368425085325648175173162252604376811710775010278256154716807261\
87138706749183693635010648333999450004040535838323730984518323553534398392387\
4922149969920000000000000000*Pi^18 + 3244072185839344344742838074557078863080\
52703750452685363311100611452282588874945934008472047201076500105503852825171\
56657987563519283122522263695466624181022256983659253249540656090407392352846\
795231831395139584000000000000000*Pi^20 - 12088598112300771937983678109305991\
04316263312960915810875277241315258957934473991963246845882965010833579283799\
85342364138185266536935547662371824154375016722664148382389108743005055134867\
30451463050999904375000000000000000000*Pi^22 + 930581894452184918242965333985\
59487127659717037400594741243029160864296736222387616572350328937754642609659\
08381955970296964502530568111588653159149089316777452868507576214237762962924\
16826175078471187304233014583587646484375*Pi^24)/
  (20962224435965945654736151163581698228161386761028790960525467354220276226\
14591681769087847927087713557503700317269950914838338236355617504403486004016\
35412581141890639567048093079507366711919479435953892181764050368055604314323\
98945544267408826621105274880000000000000000000000000000000*Pi^25), 
 (433466230794801908844040423808549563536053840238746173741729889953236139919\
40257010628039748724775409690907251401354064077396455198206104486366362901882\
14159186361803715691607819509064427635982404861964429190438830741967570961694\
72 - 247737396050480020137029075600580619408623968162807090030436289442737955\
87134048080834924779683596849983788073267440931867675491645851611330845556949\
30048038700876960607063744260439941241982055842499929135011733712707648722305\
0240000*Pi^2 + 59976607421134235807138908153324157132446205030757346026902142\
86253929624617611535457426181084767638765409442314971617261312764444615409204\
41707857642350352346072286333119010443139559378539424509405367566568152159403\
695129944391680000*Pi^4 - 806407675931481643683444360350025628423947185832226\
41739859840189939846457222514440811583678245232171223075854500710975749963572\
12493284004269758471293324582432156835012563841204966906174317639841757759883\
346539401509899159470080000000*Pi^6 + 654988863406940738900718946940122647773\
55150500179167027504924116951704882758748194339538573956732468658837228789753\
26772686618849595878913573571079685912988948146481841363190417955735280184485\
3845503424633651041174005428707655680000000*Pi^8 - 
   31744626687802571332574795270665224716588311711131093179864524148318476780\
22611593452353009959346248976911129857599519311970786762542185545003844032630\
72899783791872902723550291626539017405134682290996280605054041814136636047360\
000000000*Pi^10 + 73025831438669451017238071244795167201879695386082827909261\
79798884505641705966629712468531263571061395333430260963174829961745984159089\
54122604465271211642888566700984876860796864976984772017865862596682455770602\
247028568227840000000000*Pi^12 + 99108767886010709727348693963998683222837287\
82588311009124947018258416534208921766953111024439133652550912225655482560738\
31070186125611672460393260690177126029622797533465038263393088059848993709039\
244048755314648606341857280000000000000*Pi^14 - 13267070766931456617176346791\
40789079979522069372616461297635586279160971286192619394719704470417804176286\
04569688653126728073982814801993739158972135236500389655287337795217212109808\
80372927241934628667017092094473066816471040000000000000*Pi^16 + 
   45574761949137444868078135852339519190536984223687197553403259819606095046\
83314332928038572853843833067367959109881417579861846939856219966626969994934\
35460087432078236912577442034305061272572231594680478201354542739200409600000\
00000000000*Pi^18 - 826309992919514057703950258562163220340070750311645154586\
86261737648832437904512463196131437386737825897369096190332773209850931506519\
98623783403294671523190787721936484705868581485759972261425114268489764342052\
7265478344704000000000000000*Pi^20 + 7954873467638470249761225393110205374639\
44393251504247061348319954898723678078309074040229878296506365370599280773508\
66379628318802915495557645786316444540911954401001001085368657793171718833886\
372392309245000267963596800000000000000000000*Pi^22 - 
   32977087772106310396588475627587771623953287890899443747805720590611074844\
60642697427400892032525589060549051649383958748094550532645317311311187507215\
41346900555412778564690327048110703655579297694465401633646444614257812500000\
00000000000*Pi^24 + 260591862812164271132202348062283577949154436198026050467\
89753477640877353525559141808255684432303852553005290700855121766065635625454\
81219608095421296934537652221541731301033031693063112422663432059313677716863\
778489641845226287841796875*Pi^26)/(16690681384362184994360112436717721821153\
58132063837297688116015757479882848467077951532240399907620934983274701477953\
56004348902770244840565592238996043534586223243249090834216959917125377023343\
19635613770135870455308266519871002289262711850785990587996921998966207283200\
000000000000000000000000000000*Pi^26), 
 (775431574433445542142819170901850413225287330524239272690025301341107165515\
61752483584568253760631852893274256339427923739707698403954218338607376466427\
06519645734730781370114691233365837373068719841893870939254228367202729585843\
0555334708822016 - 4551503146683085208315644969175066950274205232729444647096\
46475190122221621762049411172222172983563014520478849758697415865209016916115\
52022453616057773533397654421226240713947074996598671873014235914228634574992\
99886646970586090831573540038246400*Pi^2 + 1239945446946267592596900627044945\
22355338119831959791066597361761587195619099220294041502567315863858708063089\
95027915325283613530076746205244355653641965970138425429179020149978621419259\
1780513786698857405422096714967072541620569983404778455040000*Pi^4 - 
   20563050689912749438747962051547362098230027864309061582256226442014626043\
48385492627089799678841879978540119935618434802862756740330414847431324009356\
31153310957339993988941818159148042252895411084238231306698839967962354945784\
1311988743929856000000*Pi^6 + 22938702311587953206913835799631708928262909588\
62045030455407434626572486416239414634111663982655674730054143822856390598544\
21409042192571618034230096493231439746536537738184412753008169252928989044869\
52239580953127013474218022385811811509207040000000*Pi^8 - 
   18016456068260038050737952237000516425164900657410483380431241318905043952\
78932647734211740900603707925156844095915872828965421824897989135093284610343\
10807179923409481111311123454432724061763164304527290851284053254521778945858\
727009841053696000000000*Pi^10 + 10168657701748389150858499958200441189361612\
46699794910037442739566570903864784428557364206878524830664142452599961829549\
22538625515612737025902223986176006540046324811030410261566355213689284058469\
7448287015195411411529752959614895062012395520000000000*Pi^12 - 
   41430922265551313339809079280381155217883995923643649790254308926804848987\
28354766757952263786553626267544205466887496778175035939096708059273833457541\
93540601202447277256402293072230932352409598565719255354810844072610202897100\
8554138861568000000000000*Pi^14 + 1206939410177310781798784423190133694776688\
44392068041221991753015226108652019003228620532949687946383259715266682711861\
22787434761586870612533515363734573518501596004636004329085817030449248998751\
605140813549541276122084823995304656114810880000000000000*Pi^16 - 
   24465694897148819944611398116720725235079377695304596305623881016440143364\
02108461939778623340580922586334098925416814944309527424160729692854377564616\
51968006142571290875452736682432719614079766830622418376279513168897569815914\
89246134272000000000000000*Pi^18 + 326640362258713996819489982781341360000326\
27492971652067370740170423207606736308099269430186431180299758886381942218540\
18655222704662502790413713144579669223141398589552922790817350539798099359467\
9600731565947435101750537229937551698034688000000000000000*Pi^20 - 
   25772036584296698634294714037228618346250259415212392154268580445555222157\
23664775185262269025600109920440971771378281882694654415841956106081589786391\
13632847607796231384737297277732401704180107998891178023049355397116795742724\
87306035200000000000000000*Pi^22 + 945266935971904254345552391591789026920001\
19929927399621436739391340561977825514350755220120263359419809820108445795996\
14616270162795853851180967053244758665885641704836094139411878452933040141587\
836081279214988652854058731202413886718750000000000000000*Pi^24 - 
   72470230803864495308309199422302404892957563842421075515856492691759725025\
92396462241956693022944514141511348682364949019232659800956970298692505142774\
00411041364986225739265172320628450303102831353539064840139206999759633640031\
986348330974578857421875*Pi^26)/(10653614937166412841962306441228740637687224\
70541909738870225741540094930830501468902488497704069219849370509266888801836\
87617691514408710250580191554280988924171841481076429688678528371186939139873\
68465476086228374752496213410781645381756736111213475495699914216128702127715\
23669786624000000000000000000000000000000000*Pi^27), 
 (-61769077430681871585683455190222617087698257302957401521910831222491172630\
21474374689261979777807732479396977296168538568562708021378046513925057868010\
42235221532091074799631021352982374178944404010905753038901433839435302201486\
4083182891980728871625424896 + 4129782387298894197621649046759908937475444443\
30243944936049146950420179640770521078065503171926805780313744557163188186430\
22899898800047842324183229800564558813224853449084709549904872873655315914803\
0651169494221562161165730667951992788670585861594635304960*Pi^2 - 
   11962745534869058123528114468711844957719886970895087616326060945209310532\
46673810564682249510052288877492641950082441725965123591713333038503038051390\
48755531902984358898535956865816649118505461403474659508407520750786933188143\
26064306627631335100152545280000*Pi^4 + 1978116480011592215297702253626018776\
42154475619448922997002221741438075007719286563759954623179409852364953478865\
08919817111157284429296207790303247804595885347357950886007272494069124306368\
8883217335908128310875903755946297403630702959214080111610848870400000*Pi^6 - 
   20601458019668032207078334244131032851568898739819503029295590675764990414\
17858216033018704419127018296710973994803777313561313063141451357471252200090\
36131316286270472629819915511620161360473730686052677630857054329420739752700\
9023378411592618342686392320000000*Pi^8 + 13919122942673720725446546226858646\
56098477351738686278228905131163156909575457471994370751955200960190242433956\
75122854854229505356678700597498639398258383558158335718966980523135598596090\
61240349547999562533411781841270778103117844259444654234642310758400000000*
    Pi^10 - 58874082052722271513965536246874674069807932777164245896193345476\
30369406902793196845209159179103265882118439502436449347982668378466774555890\
36526914209397659993453692977134519059878243422452402817551400249870397143666\
46418984880111263532304459030855680000000000*Pi^12 + 
   12345053257048612976726819489768248705679307425400229826513985334550483336\
07070659395771271628817015770822801766771810493400481938202652317205075670975\
33241077126519133432589806534380880736027209625573261568831336470760846085524\
005128085072187095200563200000000000*Pi^14 + 13915937606066108998185108803403\
01704006456094972857458856671290727149181392432414821247128044225591933861565\
56379020956335116383695766252756602892732778684804473789368751122911599223401\
41322082514390709902294621768109763158584247874221089933408337920000000000000\
0*Pi^16 - 1862437177233460178738718438486873269689937405406103203607197183826\
60079262331170045055113026167886732738165230934153972269394418115069614284351\
58306699688090858620674450738171017559272565179858061183982019397983116570376\
35758946138037118992292983603200000000000000*Pi^18 + 
   61534644519812479667908797046508266320810549270313800231931870841845390481\
02991908509061984114285647411238608481990782931548457148495540985886376289656\
43779602183961967541892306074504437768631850443273877821175354207859081597945\
9733801339341905068032000000000000000*Pi^20 - 1082874205684128253938974892875\
03588462721690512123860307594613498688403054884615677898304529380228694255684\
04767210453767323596021025951937279794948066742788824710798059042045189868698\
32772772229660453253924249492734987675335553533578289293528399872000000000000\
0000*Pi^22 + 1021397623509330302430438785099771080329711137016167228908357516\
64430071917586518373963540020658053563205486903316690947308066365748055556055\
73344517219683543257019477465171097656582079050163713768771238177408072906227\
345293260510823194941499392000000000000000000000*Pi^24 - 
   41827891895750665718994127011484894753419146029953642501326702972853139865\
83636003116450487578928450019399887451940981777170947153551441214066241844230\
06087313135515936724714818330538992055834570143161862483633514599649728857900\
4062476943907226562500000000000000000*Pi^26 + 3295835012662170452848728450938\
45153740736854747616672439092038558557195074541830957528084351576688656275829\
18064372493590615731252751798122546804298638709026639622111622714475242498200\
15798026912171607630912249327002612045331860159026676182402297854423522949218\
75*Pi^28)/(138559686895718089900644538168094581801604650418052399133580627505\
34851923029366188938673639645209091283215581887478814395181956186705348073370\
24340879785195098419145448264966744062933643273933528634742260050753652835821\
99141501022499261177395644700252831982151590907799865912038184338007721785688\
064000000000000000000000000000000000*Pi^28), 
 -(17630117273872447729925152953576859279371279966730756730223313932434720166\
28966563388458674391923521087163505220079027411328830440232356069120809485019\
49698742166975931972287187029584341465733105833484300441690452005135141759098\
06480513544888522362115533106862620672 - 120423563011672424723324429278549190\
29123253125226872409832011650608709296472383343254517784437515031620376467760\
21887925399670330030432428182260712225942458589913524996325644467550388292392\
89670279823378014580619962313378243303633462432112951873733230179490537144320\
0*Pi^2 + 38597642613876937746614653218662578796477234351889264426147654162027\
05380255062011591868340023453214233137704746199657817616534669221982791922810\
91023374888488343559974893941108747201652886019052165513566931415450404785227\
97887054425336107769078312861724158879334400000*Pi^4 - 
    7617728864928225609080580992100735222277928796262107854252424599749339908\
37030246864695756206286917418757606396975777319974135567425638902459812756493\
71116334117840262372415138121574746928621848887666018389824796946602836666647\
8210649777238073672512503552617218048000000*Pi^6 + 
    1023641037113329207384060365939783567072069570161501288775134215919415600\
40712963389985711303186057869862344158212311268215747938200204217581597802590\
72273159164558218495885938466261316990458500283028045301741321041620977824050\
477392447829583853881740749657163694080000000*Pi^8 - 
    9816196615977165599199686208839724526877683315341059197931453677935267888\
23078270905338296760164592181514037772495353500938104232125862536472303819999\
71167024625577355769943683859654349585195226417804636195104576460566300004924\
974262128609379046452895976981004288000000000*Pi^10 + 
    6874303406687501416816993558486260611237501740100254479495856157067673554\
23975496063814346392658943477816062139046426478594897738905177044182838984387\
56899358711702641368555276633065075742926008044383521907655316314522952518299\
4173089326919580292740249338867875840000000000*Pi^12 - 
    3548041126258526309705818657254253141339062757207289591764805182438206524\
24773156728785035713879781857524903249053147547667169294339564642228543785353\
59376897393438814058463026861249410368727831779921668865675490576488357766489\
12360347231463689596123422249713664000000000000*Pi^14 + 
    1347428252461801269495427547362824027968036773897258968243250771982596598\
66418898352653524492076988384877225880306701159782093020030999259834634055070\
74037372051982399523405422856844830603173645230595769101854838806244316373547\
925019051090445749332519295920373760000000000000*Pi^16 - 
    3715319550861297224616257791851212527514396908227033625186429981486964129\
20386278271579810443578474606411179241909688426140886898480298297756956481704\
44743415380813748645697522238681648870244674823369884240695796047102088753397\
075117051221857262116303217360896000000000000000*Pi^18 + 
    7220753276257200352491348310633179695740275897919982197613721646981653162\
17944106136546871040441635860782733768321000261682369139619457511004229804666\
90927555223417786736681998766520876750037291244210699642536475502179869691712\
195615093065821267924625754423296000000000000000*Pi^20 - 
    9344289308878149723894323851200673184139583046092197041773597599524439209\
01499499279322083805988009469631071152542305138096130855565116499020705227571\
11584489531512958800983027896210530951695150334956168155358933444901124437177\
429082634567187327141415590297600000000000000000*Pi^22 + 
    7212692980686990338482256401086869563984710651879782155798502853234696752\
59357788841916183139830123175712792013250042862920450014535603511268439393328\
53931700418124249517636234856557966478581173714867369859994828089586764960112\
789052985784317189959355842560000000000000000000*Pi^24 - 
    2609267241822433056923698824136358043340283806664552352398862850631550899\
54534020057034257387308854540015894276012666902768811826719901715839733719676\
88403599848345888363801717014312742745045595612079836718548926876792906769218\
165618006990123583797237695312500000000000000000*Pi^26 + 
    1993254924817034146684181468947820110763405195917320472405957641148299287\
79071871598710427522936013762422628660792016825868344882272465303797574750929\
03401339222300446594038845277263710462830981781072841162105384111795556169806\
66194668551559325405741163529455661773681640625*Pi^28)/
  (19047449285630433529636911057816849857718986725545502683164050879608841694\
64019321189986539617542693008625971380918010590053546885622371729427388127407\
46147707725836099939349245896344832255261452465022127304046823332880446064509\
03522764179627484981500595256345007439264623563483437464892486063684814695909\
2940800000000000000000000000000000000000*Pi^29)}


==> anc/O(2N+1)+A/Z_Nf5over2.txt <==
{1/2048, -447/1048576 + 3/(2240*Pi), 177/33554432 - 97843/(5904138240*Pi), 
 -123139/274877906944 + 137/(90316800*Pi^2) + 399251/(431845539840*Pi), 
 -836109/2251799813685248 + 2701/(3174064717824*Pi^2) + 
  28879/(32244466974720*Pi), 86458085/144115188075855872 + 
  83/(67436544000*Pi^3) - 531039161/(446908312269619200*Pi^2) - 
  417515819293/(255958126579742146560*Pi), 
 (-34395270403981907591168 + 96763364003816795013120*Pi + 
   85990991738365847589120*Pi^2 - 36066661119378384870375*Pi^3)/
  (3675098893687443370754344747008000*Pi^3), 
 267634589853/302231454903657293676544 + 2879/(3262849744896000*Pi^4) + 
  30533213149/(27029014726066569216000*Pi^3) - 
  51378184526441/(18219668245782889863577600*Pi^2) - 
  5521044494655901/(2723384830737808731458764800*Pi), 
 (2055020256981880647473155801088 + 6016547406223017252055154688000*Pi - 
   6730794704476713172352662241280*Pi^2 - 7226644028924068997397243494400*
    Pi^3 + 2767144637316778964832601389375*Pi^4)/
  (3703175153322961751569958309026655297863680000*Pi^4), 
 -865162444006427/633825300114114700748351602688 + 
  32987/(60906528571392000000*Pi^5) - 
  446859981191/(502989172502309571133440000*Pi^4) - 
  3128438873242029617/(981815652134909718443713363968000*Pi^3) + 
  9217645774543279487/(2678332941155238232930702589952000*Pi^2) + 
  661885459404323178949433/(187042696646956967569321072772775936000*Pi), 
 985047602919603/40564819207303340847894502572032 - 
  1028016443/(394042826254391967744000000*Pi^5) + 
  66462846727/(2113570664252129106984960000*Pi^4) + 
  103964033008385218854853/(4008111854774108239389631772350218240000*Pi^3) - 
  398000738869591962529/(4555784814395256784476615534339686400*Pi^2) - 
  31394397029784368819090885329/
   (602629733093538638087545885361981110616064000*Pi), 
 -749024559949350315/332306998946228968225951765070086144 + 
  6702547/(22101761087986728960000000*Pi^6) + 
  18744528519931/(31386524364144117238726656000000*Pi^5) - 
  222300425165602679747/(79173614188159119695301045670379520000*Pi^4) - 
  82649441090913880189913/(19732242977349455947764341033108766720000*Pi^3) + 
  2415930377794790953586390437903/
   (348337185453988229522393839941766467582689280000*Pi^2) + 
  772941890769935280175616518951/
   (143633679832501347119348867573172877123387392000*Pi), 
 -5161131885467263619/2722258935367507707706996859454145691648 + 
  105024246013/(524297622901043776601456640000000*Pi^6) + 
  286791918533/(213047922956614613984083968000000*Pi^5) - 
  12188300705950660700352751/(6399639971385884950802722141221967657697280000*
    Pi^4) - 44724591877279894900937/
   (7880268555434278727299167234982317077299200*Pi^3) + 
  201308533955449215024549748204229399/
   (42670370480157619871507052729167897115832712052080640000*Pi^2) + 
  451099186802011657506702487847/
   (88861369923040833417837166071936286647002333184000*Pi), 
 158763657757078059495/43556142965880123323311949751266331066368 + 
  17786179/(115518537953210636697600000000*Pi^7) - 
  50400356344621/(140611629151365645229495418880000000*Pi^6) - 
  6940224896494173881/(3248148274386015166986709565964288000000*Pi^5) + 
  202090158962457515402942869/
   (52509866431884184211714643210026401293926400000*Pi^4) + 
  6916199345595596025735814388912119/
   (781055570712350567764292363671026444272609211187200000*Pi^3) - 
  51722475111185949547617944464519321943/
   (5097686926696163653982709232711258108771481333155233792000*Pi^2) - 
  664649862032911496484838941077924410867/
   (72088392516475377193246693121538281720758223281179328512000*Pi), 
 (-337778839804917492367647749264295382331952257596627032349868032 + 
   13427058659286218161538764181711054710639750464853192567167123456*Pi + 
   7634599647805742579625690535068251964781487121861441628447703040*Pi^2 - 
   105112913992988014271113234992124963784367438900945290439897907200*Pi^3 - 
   52723633829712812742679259659021789996515568313932147951927296000*Pi^4 + 
   194672469710796259463598259326731015638200984811646409032859648000*Pi^5 + 
   96922158527981218904657501883485367580004852931425911850412000000*Pi^6 - 
   47835023441547767156634069472718118590838753897182375456494453125*Pi^7)/
  (70819356764362359904369628949213309129315391964748242579520432335695021263\
0282240000000*Pi^7), 
 (123922152812108524393179728355753951794463240331882497694190447011823616 + 
   330202114368140525127173892324716814175948631038475407660501563049246720*
    Pi - 
   2297839055882113981751791202424271747836762268201702180649593278038016000*
    Pi^2 - 
   5317728787562967111902389382392250564754449265191012844227619283009536000*
    Pi^3 + 147804817152446379769497232574387982136088917563945911888350189537\
19808000*Pi^4 + 
   24205102827608914978618026072349242104629895485446286128675917848903680000*
    Pi^5 - 327315412695322109536520343277769884215198555813440772583129608093\
69600000*Pi^6 - 
   26628201742141397776329268005457788632683577196538614569942005131264000000*
    Pi^7 + 108796753157948363085859295952353359080152558614798743817789710929\
23828125*Pi^8)/(1702601582708428273494825112032901193459780375089519861024748\
247426506454234497682505728000000000*Pi^8), 
 (2160634054640299495266471185385219476574227688710357056797516075368448 + 
   31271088058155705991897420189977922192344102232073620127045775890841600*
    Pi - 
   42362173641215272625337812260923552333334672561079900480088659061637120*
    Pi^2 - 
   289441410880664892446368050686204145458444463707376350271158379085824000*
    Pi^3 + 
   274762545804949301726323597339139600067490660303733160660919620993024000*
    Pi^4 + 
   818600359708532888047131209178903831385802740362735698844647738572800000*
    Pi^5 - 
   602180910568738444040696683329004073149861071795540257881783806197760000*
    Pi^6 - 
   647278708019063724661668156433255165065526995971365780139685562368000000*
    Pi^7 + 
   238806377647248841516439524695411962156945640384186858491444596599609375*
    Pi^8)/(447042056588059115912487414031202774898157718997863676330600565478\
13913054772451971432448000000000*Pi^8), 
 (502792653292488263977492463588734098015413492045119600641290162616340255216\
42733568 - 151863753505446706523893066625467270357249197691606543095400622790\
861945334935846912*Pi - 12811483755774954912251816023319458797835658645593154\
91121952361707501170399316541440*Pi^2 + 3215612604253412385068128797775510634\
861641144029959310948413321854743179408713973760*Pi^3 + 
   11453340908036019328577973130435211862659199544277341519636520465971011227\
807121408000*Pi^4 - 218854744233023134001907523237780401747383872922424210602\
98149660885993439673450496000*Pi^5 - 4094394935450139915204234848717436811920\
8798633594463459511526142866423768237998080000*Pi^6 + 
   48658374042417765436363761527479155448947948289172098617756124115259126607\
176007680000*Pi^7 + 412599653142587790547593441634486294328604486367956962492\
54301545062459458696192000000*Pi^8 - 1655873089966780675027372058897386526099\
2999368147159197900762281025376819193552734375*Pi^9)/
  (15689861521756463342657025046647324654029253944134991591928039986201980517\
32271460593912400525693812736000000000*Pi^9), 
 (-40236391706290013386395269493440332524426412279027985483389002054223437223\
803922415616 + 46008808592960824837889868735235695820200185826764147222939266\
36721349438321351406387200*Pi + 164778463361984858056166933139994825873872418\
6825318309236068478404932791563065449512960*Pi^2 - 
   72695256934020703802199594440493923348314267867913042578289091088806595162\
818958747238400*Pi^3 - 240184118314623719659567204565323225512273120935659185\
79062098454569519165843762577408000*Pi^4 + 3564320598949792243440328215036330\
73805580299032298939288443686418930572698513414553600000*Pi^5 + 
   14071733862444742181048894408638037886208500342001091030303617371011114853\
1205516820480000*Pi^6 - 54918799378904710868128891450447427763353656029324629\
7607016550976268436670980764467200000*Pi^7 - 24612960933299614644048055569037\
2634699067796649706428758654998452649364245616114540000000*Pi^8 + 
   12594546240082594285527560541971478313978908804049418761503932082888953716\
0807748876953125*Pi^9)/(62862999173069446028689636551897170958833608852571257\
3122188850087168551407051883401556942394624483010805760000000000*Pi^9), 
 (316498100569232121853037501820136673901126313070680835079407387906656390923\
026899378714812874752 + 10635826075208729753954253803664816043436038526679584\
04924164168442348082989744825997428837580800*Pi - 
   97926587919739713059659935631548094345104608222462828472716003086026851124\
33464983235942416384000*Pi^2 - 3129822451523721342500071918367237132203167402\
4265645108756933095397601331768837629125687508992000*Pi^3 + 
   11946624335642629624955862862477157163285891717121718421188104129852264252\
8829636365618084052992000*Pi^4 + 30932764127471743359899160808908844093379794\
6986263065438096586128483684749665479697741591347200000*Pi^5 - 
   65125122023781316191233967217892270608100390829402137617265120589186034573\
1278226265257017344000000*Pi^6 - 11390842904496419868472126107309650725995317\
29577882234607009549815940102059699001781508898816000000*Pi^7 + 
   13524606033491356088390505499413776802716327374888683799454988216672278240\
39620963348626014208000000*Pi^8 + 1138257037847223777571723741616634050251261\
406092726020200345417672871630523349508191802216000000000*Pi^9 - 
   45705214580657352062277759107108009286848251013041602581418259182763265304\
6922738376518499267578125*Pi^10)/(2376534912618433884129407091251597511493407\
48764585445781434525120288460166760325254927571481302852061631868242493440000\
00000000*Pi^10), (93373539155595102286419988266341655312375785231914310357543\
566124112878939575314745927931531362304 + 27718445108203985273367898124939531\
46295048081201559788734974776570385757854534239165262820959846400*Pi - 
   31516014541669800706456616029147505776749967345747367600750768623179979718\
67013909642504777288908800*Pi^2 - 4638358937644312465793715725875874553681170\
3276755208428564975268607351200512408081728839673184256000*Pi^3 + 
   39924226124804455888962533397863568987877406640871367613778290728338296411\
383599106069702192922624000*Pi^4 + 270461533880817044676105483784961194204955\
974980766485119205090600778751111815409095735430558515200000*Pi^5 - 
   21592628824463376324521691137070038809334508454476311628127910987367481672\
7120444338429176997478400000*Pi^6 - 63931243665209805334952384293023828088131\
2303743753812230270720648963580245985371719538445385728000000*Pi^7 + 
   43921583154883262257108777511658339285372146773892982859747779712645367101\
4279477040875135041536000000*Pi^8 + 47142833519128763034356029259534864660563\
7717308122033822023032549224656187888388787588063232000000000*Pi^9 - 
   17263640166873731067062217543105256479988003067940217438630346439731123456\
7232734050619448239990234375*Pi^10)/(1080505857231446676022739710480086318185\
54667470311360437203895453089870145578582439104349939403229506933298687659097\
45664000000000000*Pi^10), (84504263369093890290256710897292062027858955203759\
5181788782936813754889146208863996634289758952977277648896 - 
   31375387243604053342085679004708725394300795780187746239299906060460784687\
21585252059477224623733906803261440*Pi - 345692865450526815079951613960959210\
13536154767024650568206254376220456548020058419806694747139098571440128000*
    Pi^2 + 109895906610825340036091375265337036787333867130778764045477525611\
363758751413443832824420277583310416248832000*Pi^3 + 
   53416533140674950338334816424886493340102848803071002556281831254974650537\
6521725744015368035391158202925056000*Pi^4 - 14119418249443876606662265336923\
13140373592259979717513032381988543126011653505360104862235621921537224867840\
000*Pi^5 - 392255615989696653051271100528705810035571128921920228166383470608\
9331016249231670874626112603861972680704000000*Pi^6 + 
   77965942169375126443133579749958547481439244872963949478225379535579033730\
41412121891630359700657034756096000000*Pi^7 + 1293302956891438161817431389517\
32535316959891596627408638393625779480533357346231333511959740993838189117440\
00000*Pi^8 - 1574753945977057124886449522391651071120871769321681840959895955\
0991753156812230782643518331804157759324160000000*Pi^9 - 
   12780482698185596274241081818061162089712470243777131436158642481707875517\
803414597782677156901866120040000000000*Pi^10 + 51806629676844828086075208256\
92424257508168545930199565219970603298158586834104314591855669222661027337646\
484375*Pi^11)/(16144882905279221884649335044492592342683391017795525261902605\
95619674705873115180535020003915189052562152800469477488953262709145600000000\
00000*Pi^11), (-3755163466116139650003539217156071627452258685641475873614189\
763233131403518932020977264271970859255953168007168 + 
   11449278352955305539401172924119894224587118316239638539451064820356399217\
52732771198957768257006881112917876408320*Pi + 247327595996851298007016404179\
64194353053624115726985138837550375500328315481534896790155435840523794321611\
1616000*Pi^2 - 30750342900319346580270882557237396948608267443145304320186142\
370475429828970758448593919409428272712097076346880000*Pi^3 - 
   62561860899783155447122206173316824854995397259945296848986999483164898837\
00797815847462867387580402265634111488000*Pi^4 + 2923259959688711489002981329\
89797108933859909160480593534177703084030232479752657052215169243313163043009\
692958720000*Pi^5 + 738308369459645735113164110997599443090578734227811126024\
49039779334471787305128278611593129371022617152061440000000*Pi^6 - 
   11473757671809303355390230812748420779112111209106582742340310741158523077\
15976656209399318691096327789771489280000000*Pi^7 - 
   39227249215663721711529577408103512146326337522654569546618885510443558927\
3367968668677654748760098905996132352000000*Pi^8 + 
   15880590192881103639294165398247114338634627080305507913436030231071002070\
56301243473049348241570591779617505280000000*Pi^9 + 
   66403980975354320379275766782829197186944017362123502300865819696826593389\
0921554198028333361399776944369002500000000*Pi^10 - 
   34838416303814210810929251465203055901365272085859350303718274535154919104\
9989607657779733121433482802859749755859375*Pi^11)/
  (56286009593456800752963616038240966021047628059559423937811208977311820849\
8354094172040677362493350747669601757175778789999609628411822080000000000000*
   Pi^11), (17200155102706124190971560523256357485622032440591775707285185940\
940621669496676798427982829379077063752210372103904428032 + 
   69725205626903818718723359714961881790535782439398884079174784585077400642\
519670359439131564783019718053663282349714964480*Pi - 
   79467160260323487845756534196989220619987773109113346023033735796773203531\
1329853309930416760612382299357177910729585459200*Pi^2 - 
   33092743712258382295667302321038784195751783426595233529222452420345351403\
40415805271482665038894635029904001073873420288000*Pi^3 + 
   15729018681818773173893431343064572271026943331240961394396026260577841223\
287281603575651502824821543440080139199952453632000*Pi^4 + 
   57595816681077028365122484202587574837427298831112336488549699688841975998\
648666434498929166287660968444620955776869990400000*Pi^5 - 
   15723807952287150872151911071827328710269651244643787286121005278370437983\
6517786119388389187847309651770445675011191603200000*Pi^6 - 
   44334414916956879554373530884526605388617080055486232473301923885904160263\
0538535896126705286521047413297412024014209024000000*Pi^7 + 
   77502574116777474903430243893084989818219287058485682177262049586263965269\
9692503042113018982867988881493423061695725568000000*Pi^8 + 
   14263722845349754929607146951359938825564154868357895167238277509365173965\
48505150133083686666702879992561689403724922880000000*Pi^9 - 
   15406799462080099897826112697482048235796548438824493032888513023282369359\
66129380965745550797758914676953310010330316800000000*Pi^10 - 
   13313774492882878229261417398893439388968611571267194358328345163466918812\
27812735593390641200217360618181089411081600000000000*Pi^11 + 
   52752671359125765939104589827814840671750901771198654201437807774261023344\
4458130342874520088889753612359689958808294677734375*Pi^12)/
  (87737615904379318305379695193067759660654294751650011105776882937134043816\
98073837006853908825095968654730812781130904693957895758137746817391001600000\
000000000*Pi^12), (8245040520493007736161725905419067660198314081218088741724\
260138144134898553647707529070190798647429276653273769347370713088 + 
   47940249708026704599729680862463339049816027150446654828222294071954023203\
5802470629885564795702864252169668354508886665854976*Pi - 
   42893484367486193706278381902729466052779378919665984337000883506714007077\
6354018296080302613062510945027410495944977935237120*Pi^2 - 
   12954528692990295757367791679350757552531700396389670267549151672269246292\
989316686984647741323833816218046631138205835146035200*Pi^3 + 
   91284498951484375098827572148284395065453726396792130702675530105060700245\
69711420633860537786969912109064751752919621042176000*Pi^4 + 
   13109045499752675556975326879627655867820255946551185981172970445437537380\
4481512605118458854243905911398576262153123236151296000*Pi^5 - 
   92530448037003996692861765699038058125938531537307854341933736222050127486\
873370592417439438925102437838955908630612216381440000*Pi^6 - 
   61458051677185967607332310454793796597055227371926354236659503547664437444\
7822765453963878211286623525540630516550164126105600000*Pi^7 + 
   44537424501818952359483611462997295841193394109370944693302107498637390213\
6698671249421322109458982359764947206990829977600000000*Pi^8 + 
   13085920818570067582901421565578471995785329881840407012632501233880346754\
15147931188056473698457734784862139210671727837184000000*Pi^9 - 
   85954476728693947242323672804077066883685333706099128226250601537358145328\
6661730632518407497100594294702751400219760394240000000*Pi^10 - 
   92155158070161436725805292759579481419901876817215533983544590998972215560\
4143566247412635268704421517193152118393728000000000000*Pi^11 + 
   33571338802604501049922827940203180706823556923271689696919298370991752491\
8483386591038583371313280040891857041617308548583984375*Pi^12)/
  (67598112979409919071198907047182522745524522364048863596530203363225246277\
52581893083091846144002259779399130661399442116335534866864988882334709354332\
160000000000000*Pi^12), (6279212512128265322107828302457183707574903077937994\
21337707112143392343559721412282498180168864226958072443607768819744298313449\
472 - 27643772895700686840219844700580619315219615873826355550849395795937875\
25555789847791084969248628523748981669857069556593306653163520*Pi - 
   37977268665953868620139289050434048821576309263175464302477252084709395326\
696743466139057209670208406434973400707535527076537617612800*Pi^2 + 
   14333252780076183046108798543063524538475675576116492576106122520561323238\
1127052678011380566804605929133417175465360929800354529280000*Pi^3 + 
   89726948169809775021730129475792702380259929054496724710394066677295852600\
1604418886238821550256046164113670243070152144247767171072000*Pi^4 - 
   29537705897718551060308469723039622210384494135559222494144043847372063474\
83375805951644657812197318731640044692099100751463354204160000*Pi^5 - 
   10990616844813940161181363551500160438587784018505167691121146125655175371\
966539908063989776697635078270405433153763034942162547507200000*Pi^6 + 
   30070301288343673965056833130766383803500507565826303682813060563579705484\
212342792627276888445018340861185524455756205044197752832000000*Pi^7 + 
   72331141929105024715594744648613553696925694208265767690406790361589751658\
638014951971674312263001232446513238824503093332497399808000000*Pi^8 - 
   14762544332741419998977640031739938322539217154413327266583091462764898583\
0752936127728892792272387631905099912862916338978180300800000000*Pi^9 - 
   22671468561875945246586849523363137785137221279466980382751437111973605822\
7764685229971659934469039095913225185709876778411386470400000000*Pi^10 + 
   28072021323877388617232986267185423224165864016305306095043208084827455543\
8620987612526394083149112565520175223821820615394328576000000000*Pi^11 + 
   22114584386630197394529592414409686089804448400710587433514271219965365686\
7874432843992090388418342625405891165336023605859102000000000000*Pi^12 - 
   90272116318635880600709191009389999566622257138291734935167860794722977282\
953612165050134524323153239995672580312260967771986968994140625*Pi^13)/
  (89542924028199406185427333745977022502884063661567503389659425364561843205\
96392514117966932082960419163926271020184916473632955935253401130913156653489\
29257472000000000000000*Pi^13), 
 (-36218238733187081029626505093211539603810606974477769763554840411761964011\
37181922448558127716514670338117116961772248176657969446912 + 
   28476665302440887586525824218344535640036333842003089109623999210751837078\
85605686063726853700102029122677794875355811469627035222016000*Pi + 
   35898304559867112486388799660701502931888151104938735476055115368294762349\
0520285521104087059643459382160971750283977953618440990228480*Pi^2 - 
   11707103630415094890246255538359382707796406357804745326053487871682985027\
8585839300817937638923684771864054466795428458510418154881024000*Pi^3 - 
   14297064367787643119905959509449514943344568631685868907087982516186934396\
618984587811991291793437560129130194543188080155092563525632000*Pi^4 + 
   18392465339994523307666825997191967590477822540116511700404533800230335340\
52252550066566264762559028559076503123959661754494132997324800000*Pi^5 + 
   28246222638255327013038703496756612276109847125297344200941267837996319605\
3295019192616089697080475938747010817519292836242717231022080000*Pi^6 - 
   13621740358279535607408951257732189000965657303736208220426589913107043152\
968133087844924133735372618820892867768837264356440516067328000000*Pi^7 - 
   29236371985482485389195582174798505628268268648623764102664824059078111584\
67470261963187333428268852658759505708472063894891589009408000000*Pi^8 + 
   46790387995106417100109321912441686208799113609452720861671391109542129787\
343372769330812224994746190387905848793468553361126064128000000000*Pi^9 + 
   14529087278107027425473528580193957003006754814160797490832258703862487593\
617790868348951184741420186983129223604600258616549619793920000000*Pi^10 - 
   60340489359353001219143606544887068264839596750304619908585781231274118195\
326294305489275577707638749260964139038279428776654143488000000000*Pi^11 - 
   24019342429045490538380921919936749465417947679971781551553438596559526096\
708610979234881541190960929905644350378494275948403613062500000000*Pi^12 + 
   12833866236696413107022644456461253439744267061967341324107495192826345542\
851584825845432664284065418665730851797262275853617940521240234375*Pi^13)/
  (65255768495263789857289512926807324364536587889988254992005018443071295264\
39499685419118022991380407037307242797040499824541137139319278625909302894048\
962018279424000000000000000*Pi^13), 
 (908870334419140647474496730379218223581188593994304994969103910257782976574\
553363917906408868874444444618763501450001918725640519192806424576 + 
   43102059034087474891976271124329190276512070233731130728853244121844831226\
61582537317802877870069000987645625182960228638808153424795803844608*Pi - 
   58069195017879836783815381235243194926225258218924004468935075331815864467\
345729646552197652835423741211377323582945102985130152547004983541760*Pi^2 - 
   30590659919504232316855101988880057620188175679226415493334325539937349226\
4529084263086690902361180874347210870215950558487741926950151273840640*Pi^3 + 
   16994589180307997945325194791477565748269567039047017532413919065873440816\
60362052966298847565428750018929997784763592507165549451126453043200000*
    Pi^4 + 835898515527348821607410853223759434602784111269506606147168670784\
92030624650998902281640920198754208411674446921110358554999395641061151866880\
00*Pi^5 - 2699942714999143615909909139787931569078272256628276417932305023415\
77873575315614485172514383861705380826434788215610981406172889442363323187200\
00*Pi^6 - 1100613098927581568350896524851647711357716175247734755856405830151\
24530102421133913699880524977154697565566433232377388271979705858507029872640\
000*Pi^7 + 237983177920689296201304562195370217419323326285050801111346568157\
23145911357462307495230286176430407073777969809367981081343214193207987404800\
0000*Pi^8 + 71904887710279480355374031689816546290646707583164486056732413852\
50039697808946304062355674219556928697622170070135683789239194498398022533120\
00000*Pi^9 - 1093421126725917401765689086552941215607383931668161210031749421\
88198015315169282784133895464155857225273415788064209624578923407265467727872\
0000000*Pi^10 - 2098328358692114525253026630974985812350284994049088651730385\
06618449983870923639152845089914073211446788683196225290103690294229977180143\
6160000000*Pi^11 + 2104909684583209166778865384161977433221082755935660983643\
82629394772255122019279525027448278994977537705949692670698261488349313894160\
7936000000000*Pi^12 + 1858807108824823464363563284098962048765018828318487205\
47107356446443545077846896801081173967276849052334016053890713541214773605993\
2104000000000000*Pi^13 - 7286075028437691363817927444682327140952172812994754\
88188843244224854588969659591154971041956375413673220794366214807150954525700\
348344757080078125*Pi^14)/(37754555612371655993488924237496944386213353050874\
26973610272163879369046818530468789892574520174496758269294932966749363744707\
850323043609649587432050736814994694797787136000000000000000*Pi^14), 
 (612667496261967524185338978993510770371264615413908660922988771494875376649\
1674776651499938636827557068220614405170912895350576562810041124519936 + 
   66852945759708532656281638357921534633233777144998546337972855739439623144\
5249960840119485851377776882795752877550470260302750692921084118827008000*
    Pi - 45615253962168439503028898770063211028676500328843223874012892067519\
62726847781862614975546571279938195686806567717666031750653435310741328075161\
60*Pi^2 - 2699263193127515019241616424252618323690126726837136670333693294819\
77198884132119087160318892310785609224297671542131583760924053541459971792699\
39200*Pi^3 + 1498989725151037146975382859370470165999598980378803420228121172\
74091629518835038187991100236319075376799361988773087485095293000723079426012\
61056000*Pi^4 + 4287778125145237445508856268051276692163153267282418980200056\
85016296690419554379835019169513160432376671347112133378725434456965011859783\
339212800000*Pi^5 - 247363916830864837178906289253584797066083333284728075442\
80467505383115412548484419277680685815429723783279428871774626778384606212787\
7195992924160000*Pi^6 - 33933180600612650032773286550740022512159423615831878\
25275120427364147090719594609351976020252175482843268646883286328629767813725\
846291598226227200000*Pi^7 + 215179125887531946892766445495897054314874376803\
69380473454327874338161469980514578251438269945984011464880621279791343250635\
43275661886996086784000000*Pi^8 + 1396186535049832119496375171893228392301470\
61819568978548283916458980120794200514010932734509472405863759412357486411981\
83681918493982522867712000000000*Pi^9 - 9507468277203074558829828374446617460\
79155014652591806892408264736278715045838370673083373717755331331878375256356\
7222302970171670543534695383040000000*Pi^10 - 2773166930719922206819458575208\
35992652007428431078836755552705874154108407392767590402035888201737249766008\
55718870567055616428936037336403148800000000*Pi^11 + 
   17630463810611007913242635017778976794635766492735201650703341214554845871\
44924899567048446669752516308983866513266139603907122519536211591168000000000\
0*Pi^12 + 1889009986072327526448833918195035481167246211485798674666516518831\
20258111952082768337320533990422934569116940211487147463528836601297382400000\
00000000*Pi^13 - 685397977253355787086626762300643538008962872306938258788919\
29434221200949382389819145205500935895464494528458852256481401644231221760244\
15130615234375*Pi^14)/(432226234108226676743379121126621018355574053999384919\
70521951019183458246073518736456702958730804094727629534566981896075945813777\
010306617223564790095091293840064347402424811520000000000000000*Pi^14), 
 (234519197139520700121893343249892220977442223063150551006809491406624909077\
80401601572907770289024693002233023353666215714629194574454466912825230371250\
134581248 - 11930153195662764667195083572029280516999321878346583026144003106\
53196821984045306004704787075703565572678613953223762562975056412452855125101\
74666317623617126400*Pi - 198633769863474204851265505230597482645732678234275\
72080457403337478495076271313350563916297511274252064801495245616411421341308\
70133279263122801336108904873984000*Pi^2 + 8443686539007664053276587571021462\
11302526291200792799813549545770589567493933255536959670948074617171823006270\
4999722233484687204181828039353488739771179073536000*Pi^3 + 
   66297049086270280454677907047744771837448392933621904546298016483099775489\
28277217118256947394293975000058616518751377174087412324297172748718025601968\
9569779712000*Pi^4 - 25105725805573838127889549130936291155981215809127566400\
95340204685537756570222911930126105238387460492974924358703569337904012870404\
10378736408660191319634739200000*Pi^5 - 1205572265900995551026816208431160404\
18025918380986824817040892815142919686042412027119360152579412478010690109421\
0360446533608864790185894233486138242538405888000000*Pi^6 + 
   40401408278228297292078172691548108408549121788283367946626908785951202806\
36049051828337392478127911078994851528839472824722660710946504468280048084160\
973111296000000*Pi^7 + 129656083322529523293021524356098556444527463455949980\
04313343274660930700718312323561880398025472316461108799632999963293516009501\
900393282031416457425611390976000000*Pi^8 - 362083353897543616699198290638877\
33315158604771222457918670137458607216648710624953886240553250263981683303011\
505372137732509615140127637599135587603018940416000000000*Pi^9 - 
   79719061829347799790750744657111892756248037739182338679480999546297269238\
94566018460749358271543578051793684031141100272308707656591439497502171236102\
0981248000000000*Pi^10 + 1655367811087590960319983398006997435869914662904912\
17140630726078090905086736741858473336886694479431935846093585655885651287549\
450246625671656089437218013184000000000*Pi^11 + 24136749422668512499020691720\
10297950878386003850561578884498244128001629814791234994987262480175575530920\
43875975190218924091731142858548769620120370273058816000000000*Pi^12 - 
   30239661938250833551914440443261006088082348504917327767194644797294189799\
10167924227178318041468971137568163244877291495695081772811536020768700532693\
64736000000000000*Pi^13 - 233246150565755562838894703567731392018882858943946\
22633725637207749576714109627823965513085539204265893817700327498422122076687\
5341395406923675632422111812500000000000*Pi^14 + 9569335917076183499805384302\
08395197125185145312231487658597710184078889763288129011282046127853131616092\
81262286058703791887385655111750143700189911381740570068359375*Pi^15)/
  (29511254706046920008270213386936432135564296914200279185774668618645929300\
47556150810213028000350787087058602111881032811401362704671518774230693662047\
91958419682729440635212874961392939040768000000000000000000*Pi^15), 
 (-31270570942086639859502630026656412256067017250675396060383359181427146888\
98532703603459318868393740350693186872257097989489406166248448762904423884411\
82677042724864 + 640625807799154571719239134136055015749106467798189549048713\
19223363626714334229710753128033332657751901536676388511666650516010224564369\
3015879365363477801679506636800*Pi + 4534030364045541452772035644588413423827\
23384246939417741891695137215827114380265232989382916814745666288020846405305\
98809068502857567126006820360304801704305701683200*Pi^2 - 
   37566173479919505743206149580056873643448473803975650060754151070549465176\
80372520516333813327865209399979626075726310311537177132554851310467467137330\
9989265459904512000*Pi^3 - 27355420893659648393922619768792345912613039671046\
72008863415043778591628851462455368632699920938042680271436825109488839634366\
681150503304995707518204064313487917056000*Pi^4 + 
   88470109065712441240705762959034166157685811395526716238108428380503511414\
22136728246246626343754975035084165265682107459989381445426155956528981823175\
55776563760332800000*Pi^5 + 8207528602510879473186645056264620328787666225531\
20589254330234821099602335806698442221810089423591627960938038137777146178222\
09347661723150755317969441019474948915200000*Pi^6 - 
   10610582139536692851840086540987605146187547499768236479351126683393591456\
97667467745101718976039746394180656397585652494058367946935558112469072859392\
5036563981402112000000*Pi^7 - 13782301126713470234210823401570166196185371267\
90849788655535069288654543842816196492737048657940749015545251803604544893152\
215093206714113118988895214143244607684608000000*Pi^8 + 
   67442212191147353135329719464283771040268270048564917395869019159473031977\
27338220397207925059999857878982899341089578309559526213840038884957266206891\
8318020113203200000000*Pi^9 + 12993550945061184131045302545375312737989086783\
43030710995094318164044653388832144720686705077816907088134246453264883380521\
2892958135378066215384286268013855689932800000000*Pi^10 - 
   21183361766931488031073383583130179622215325702675554490428829213212287769\
23364597573670544952549822210949930117838638723161464323073407174820049397787\
28936958066688000000000*Pi^11 - 614166955133473159530444256653378660427500817\
48911341652658775288359837210089004624752775564288927647629740278252490033410\
607408412334370784588018890910037021032448000000000*Pi^12 + 
   25980339391527427913538961579937433079239352158219520685993029217028394384\
26084716954507165500658081384329993340511615314971683441222617555679368344819\
85679458304000000000000*Pi^13 + 996925195060083229350157861514800949132865003\
46327313424834689012158874157810825373958800497752833188105831569634893632343\
291460370725143603441105338556805708632812500000000*Pi^14 - 
   54012287311136462331205303037346992988599693668927784340716328768295987692\
15047629969112469155843412634193123860705252326753256626934374930694047383432\
1839056468963623046875*Pi^15)/(8467022344426977952000828826339494289299957223\
37607315886758406972365363986884211003314708274087732187565953951789629226937\
59545149214859038411901926560528179598238409929562202443640119383128612536320\
00000000000000000*Pi^15)}


==> anc/O(2N+1)+A/Z_Nf6.txt <==
{1/(288288*Pi), 33/33554432 - 3102727/(319653734400*Pi^2), 
 (77675088756736 - 7870131932355*Pi^2)/(13841811838231746969600*Pi^3), 
 69621/36028797018963968 + 85923953/(3117971059098255360*Pi^4) - 
  203832640629823/(9322789839997610911334400*Pi^2), 
 -19655407133/(935391317729476608000000*Pi^5) + 
  13116043922148883/(639916294617436012953993216000*Pi^3) - 
  68443506210040903/(36777610023594895787893456896000*Pi), 
 2807651/604462909807314587353088 - 1419858809/(32235023872523501568000000*
    Pi^6) + 565469894600217688163/(5960129174763229629772456494366720000*
    Pi^4) - 418383700881707945036894697931/
   (7606461271380697776126346375273813314109440000*Pi^2), 
 (1350888034671623230863443655555064573202479972352 - 
   3435696255301301277447165774273297780213547008000*Pi^2 + 
   2219013332798806100697614239126911946657164288000*Pi^4 - 
   190967402296297007938350716305188804916182890625*Pi^6)/
  (33973392416653232769185999748255069780769742583326069646950400000000*
   Pi^7), 63843041165/5192296858534827628530496329220096 + 
  2339053684679/(48661373125503125515822694400000000*Pi^8) - 
  1028121703619047892115277/(5124199968314837511999717968493422837760000000*
    Pi^6) + 17976248493720037358732499382566931/
   (61675392707425472286468884304574277519972283281571840000*Pi^4) - 
  67941857184163077745624603981237093/
   (456366110762711974251348037812857325588641558801940480000*Pi^2), 
 -(1169976287986745282772865169059120849735629676457887329296524169445376 - 
    5593849566040338319430457642115020045890518457055609520139117925498880*
     Pi^2 + 
    8831611605154158068346370859982103978792599329909409040273931186995200*
     Pi^4 - 
    4720405321257231862434582563711785994125661394181445732717683015680000*
     Pi^6 + 
    393307088949387248252798351534203933323282660967862919772899496078125*
     Pi^8)/(23182381045032776232882358202460615742638568845951974605909579804\
442984682024849113088000000000*Pi^9), 
 3000146838531/87112285931760246646623899502532662132736 - 
  459879132094181/(11772159386521716124787826229248000000000000*Pi^10) + 
  101555154320895559660397063267/
   (379034300488905666098492648681981126066036539392000000000*Pi^8) - 
  946344561744809660906373268625580822472491787/
   (1313496524567692126785813468596524374312264016074297976968708096000000000*
    Pi^6) + 15698793708064975207226992832809175274022641741797/
   (1772341966181396483043873046966746690726834091231781325325459363410739200\
0000*Pi^4) - 1462418881506020595863381744115020491234264419709105819/
   (3461066971199592093785129969073845420553145932504696929987499036765321166\
848000000*Pi^2), (44595330547520612845481037541254074753812300182317234625952\
6310913703328600515236922983972864 - 3426269198548715411710964325853883973342\
709004981593184526066953548768878127597761035082137600*Pi^2 + 
   98075667481394996731692261301211630754876251401586436651952921664163477581\
06023859040603340800*Pi^4 - 1230615846947399397427456931559256285358214382425\
5135612468473784026896405905343506703974400000*Pi^6 + 
   58819485490828227630665605514894496153093369870816867492086966090686196513\
37941642905574400000*Pi^8 - 4794763038848143782505710107456375632824114136660\
04827783715108000433378707735783316861328125*Pi^10)/
  (92642303053753385590339346526662092919159328860706146708566395271027019062\
70137212067858340429493689033762537472000000000000*Pi^11), 
 4681674664019297/46768052394588893382517914646921056628989841375232 + 
  5625153089957563/(227833663902986685192693673710374092800000000000000*
    Pi^12) - 291869342256257480621130083083963/
   (1155369322475878340156096503771225412625484051082379264000000000000*
    Pi^10) + 57746914039951110191399867981082423408865056333281/
   (5319544768138260520209854858372620817677412436557894721040523337211576320\
0000000000*Pi^8) - 3202486334074958882834447789896463405786326287297431719/
   (1326224093446887986246579330227770691481230512275348059278157914494471233\
339392000000000*Pi^6) + 
  7576096545615097218831513977365889698731327283816916588401591913689/
   (2793320196701066191961235294843602018867950367170097090531142039206932760\
239637135434155294720000000*Pi^4) - 
  3308435689886597109706122390760819545620697997918453675199174829367/
   (2670017377669556524226243232551137777563803597317474386842319758142024690\
367733409859736961024000000*Pi^2), 
 -(11874877734716099490306464469330679804143853737925216626686076791584233345\
18736303025546887392596169685204992 - 133660203170889811451074712046914970706\
42680461761665542406583522319952391864355431922986302838811433138913280*
     Pi^2 + 59996682381250656384766881832545164625583589685142949552035620145\
216157495196090384575976277619301779767296000*Pi^4 - 
    1331438681278488210357045987891684365543928161510381448328911881995123624\
65423289202095832690774320537927680000*Pi^6 + 1452890906735336586330766873453\
03314681964475438205223525781667104305389176932063633724555545370941194240000\
000*Pi^8 - 644432632419139740523148050903519342283295759099296333843003249274\
11591705188989337587079412202831851520000000*Pi^10 + 
    5170241972281318974843797115138923301649195384974075475689104568994486786\
666480775376814093848266931884765625*Pi^12)/(32369081523779622117506924028052\
77123316264797630165588437451628400989804980044711277896227152940112501972174\
2011549309611593747660800000000000000*Pi^13), 
 (-25693362483411587121268517664242929526064462526690595609743223842572399003\
62563710520709735565899945755793238361852870656 + 
   36853169043255676502828279359047305410339686825761431703467094935195017305\
169145412143623913296982269676545697546397286400*Pi^2 - 
   23281789835538622555153587565886651430577450312487768714010677153387037457\
0006906860335945246129425037875489346673652531200*Pi^4 + 
   81905298558996259517343170134014859677605586348875868270735006842059741227\
6593409742246926757702576295295938211128279040000*Pi^6 - 
   16478547836417933966165979054569808536309657794742336713415982290147055498\
51081067424794513272244563230645747357161881600000*Pi^8 + 
   17499364979322716355257286063813623835438661051643543707382321173194127417\
42314947743929440154860114272578939094302720000000*Pi^10 - 
   77559424504985519355575858460494412259917157744405921539448224923553186279\
1305050536713826502131718322490786982976000000000*Pi^12 + 
   62249471148053520127401756359321288841703443955075718085486267314900974422\
792386445674073207822913575743632891021728515625*Pi^14)/
  (20842720975051162652750540760981028375432165941131650632240503043785993348\
79516923966703385972410121655250408360146874350650883664748536471559864320000\
00000000000*Pi^14), (83257356035466876898351760691988663381186604298977346856\
03869658216661090721264649210030215776974234350004508066601265620536191831989\
28896 - 129164358938669569582257649751052087585754125329684036417766105266013\
79339957628513425276027394798629291401556944892375112672712945827840000*
    Pi^2 + 834284477899516679821113237688080625671505418214484838751298736257\
59196169473948823037258881838854227031796531248951797510251819936251904000*
    Pi^4 - 285249118004521286009002083606201774798730967244320015541754284569\
264578839483093628425562064674063934525200966592858706825697654996992000000*
    Pi^6 + 540597793831473208630717224608186348701442754116654159179472722431\
350089090231687643753351965880567805354394216352021818384808643919872000000*
    Pi^8 - 536323968881249635806469419062159195418976259549951014819829778282\
076778335946861843085559099553328179547069618866261854845671571456000000000*
    Pi^10 + 22540514063084876386950785885109012410978133952486713361312467437\
5728464828336337602843281419400533835850400309376033512209851025472000000000*
    Pi^12 - 17865546770689964566832806203706850345192225901382819464995306424\
820337744461072510826612674158106744925313293080409870015362756805419921875*
    Pi^14)/(35864200850397529514342241739367589042716814023138000269352079121\
93805447905362611954876034334092915184090218547605604575676072535500597926124\
4080039502505956081664000000000000000000*Pi^15), 
 (207406500910868114741928767879563895393737188617174944501445993437979823188\
9935269144999679940528440709546364618073688928338058531971508656406528 - 
   40036696791374824649003109610975561732991559246092274039990817463861583311\
468980222547880088425209627181231742068010838614435128489891756257574912*
    Pi^2 + 354860033845085782432249360524637436646832260013693571504225657383\
97124035888318447109378385620276164973020123590082212422799234223982276212319\
8464*Pi^4 - 18437537136377309554423871302684855720005343519526679735948756250\
85086961843025886795470498723191574212589752936291674198161564846097588486668\
288000*Pi^6 + 587859703306813604954480218843348817344837741669553104316549881\
19299025301501747845146541752367820790527519512534154191410337787170876128116\
08064000*Pi^8 - 1114871691587267319884029798941319502340281506638610628453891\
01918659413974667447082838634856676111311113647531248097681440508537599166680\
92416000000*Pi^10 + 113919826296311540941486737789363879518907853972430618540\
72473230790059964591615454148687993986875804777668267376613835329771092341504\
255983616000000*Pi^12 - 49341744350530256899447574263765911812323798595051451\
06218415151861956467780068451641618085303262565776309913176104953941155532056\
860707840000000000*Pi^14 + 39398272925183456903945166814904383763485313372531\
04253082888253785542192573109376876834439127057995597455536789173491424033972\
04055046234130859375*Pi^16)/(433658264960763029928256835380683357969836718417\
87353535981959243231250505929480802936964605483972436482997655422721045326987\
4149577990917293994235770567589869833242593753825280000000000000000*Pi^16), 
 -(38234272087303118348372367133178510673378212801175753244092925798553613899\
12346965602583977701945486022573517272516686918557231594177010101124801458381\
78304 - 782883273584943687943453225551476700190895210064812277837407848805529\
44182574193566887794875407031466868383567519489931766939568525898619046866926\
45312921600*Pi^2 + 6874062025153539145051765459282135892011855467746846426552\
18315951347324424855990194995792973253720213149795912270890526542155318039187\
89560601412892622848000*Pi^4 - 3336871692087262953252475720770262066020667126\
72651500697063005036653435785967838173573622817220368829965360809373831778405\
516030117433674278880657434214400000*Pi^6 + 961296986094334299115421593657803\
59516457383715988586615513301007747962042529652912089068633468961701627696858\
9716417152404646565131633546713136260710400000000*Pi^8 - 
    1633320664583731425589436502526381940873249616639237318384327666984459779\
36521839111364312326274150229731044884640953893456342327285157743705193573253\
1200000000*Pi^10 + 1511311506652705833426775272245778401567247733886005876709\
76143333415238146821074729900509491069265127388443536896780468982359226793853\
3552857358008320000000000*Pi^12 - 6096970967187636328095799358973933998782162\
10257496045920018627758620103970570416639391901268678616495862665302014751366\
668742408601992320965799347200000000000*Pi^14 + 47861229843019908465322394152\
66683427671927554013819305901849606635945304600407586688557267821840949369077\
5197354270369511166926367462089359123755950927734375*Pi^16)/
  (30529224823026535091528621859358034998700827547786930318704539157523556789\
79440583720526513128727174415513619681493588256572517265609477009145719725082\
1955895694010038309938710040490803200000000000000000000*Pi^17), 
 (-90633600771718499525863899639508145115737598049058797222706383868301922403\
55854879394989507983725091957228265723608372959916830133263448558154336901532\
85136141068009472 + 231105893205405308239909427582222054602188021173817494628\
86579464324604816272502884306755006473152324875699818531731406806281454562561\
433379430160759445423360861655793664*Pi^2 - 285821728990645742879055682853079\
79931672599166250571092137866854519408548198805177346929359911421328815829233\
4976644316684592997801347420093868932165501174957103015526400*Pi^4 + 
   21644245123223862714220697557047337913417798352608462502372935167211896813\
30696107716325416981263989886024553662609697390934466217729021696054302199973\
958802107652898816000*Pi^6 - 104485897622948189066815034322176616481343854822\
77467292228018286786365100406333748891418573961212189856016869606079328009311\
532838584958576669181593621834874233448038400000*Pi^8 + 
   31732187535633670621018852306015112824456874466054489516470584903544363298\
27993721661954554677880914337288597647141195972455380200518592884016780316295\
6592809213165568000000*Pi^10 - 5793272115575830647044479854416704738262162373\
85066638280635389848486044824195055887424150364830124450781797315773685243186\
89135946401334498630989459055400296906752000000000*Pi^12 + 
   57512530112948760750554962240095848218768305482600797623899253248748914408\
16646289839009652527709525388906371814280677825028369145811601072531060018299\
5249044389888000000000*Pi^14 - 2445257904461272946011382069967685137142783143\
28708190956284773101603641809519205184327466098608786284542618255115931410505\
60509032749054668912290388243556612000000000000000*Pi^16 + 
   19441660175308816209178343651641712886171821899613038450657832596874764489\
65189443255736448084816424069907952583899374709764838317210935612429974190122\
304999828338623046875*Pi^18)/(69304725328857106242956598610722641065773703592\
62393193724476730970716533468500133201459095257881989911140780203253733691693\
42939457775654247586103823189960598615285329828194766181578922946061624493998\
080000000000000000000*Pi^18), (2144530979822703509439215577166017483872507925\
00001130311309851121287020300886985648126568098744255598945664600428106212917\
5112816986177246434799865126611207111521180293571945693184 - 
   56104535034057083924377195314132349899618554415934745508513877429343073057\
59629154315394414808074265041839832151142147677668083573368924698314475922763\
2891059923401308259980001935360*Pi^2 + 64312178361437404427128367608445135449\
32085990933176555151178340669943504486147962136011018423263466536264483572683\
62365847007025730111723098221578751502722919138775983001137106124800*Pi^4 - 
   41992826106089088444308351035478692777613546087925771241995358041335852330\
82178003767715033581045038181020812131612980937724213360360220086208531846051\
936281140255303883478060236800000*Pi^6 + 169957361371759696276861510206424763\
87556437416429146613712775857888845205196798637128393235182090298272164430528\
452229498765924703853827262393464501505877850181003837797267459276800000*
    Pi^8 - 434275254125573061523313056353087628396763311042866508464432110332\
18310336219309769946176659787675140368484615394825654077584824998319916801338\
607643419710497644169024042937876480000000*Pi^10 + 
   68052452542861193422096862287316063057752893183276299883632797444342762753\
15562222439424193601846498167393762787558964078777035080470972929773990370600\
8954964156182892763938816000000000*Pi^12 - 5968535195805098711994736795157961\
36173078117007336484913788145693095885402769629196987263752323514183787719715\
22409008883738036907552297040812133648772371763875905814585671680000000000*
    Pi^14 + 23313723009118293679668647626103457050225091927654082770346280806\
16769294079520875381838560289005873701522898390719626576776449311195275824380\
5722867953021325825864961053984000000000000*Pi^16 - 
   18158309534559130526132078040994673333060702653011186906543133813691802740\
27133440322708710058545314081729968177935370611155885685092308050257639250387\
572402430623614042798614501953125*Pi^18)/(36518901638875487539884067933667073\
27691718954407665905765956873319030448512777731054154786261901854791889801966\
94310585188179529523469919326066240922539616768756569346379287767456626680978\
355120789706447946824810496000000000000000000000*Pi^19), 
 (448878555017318723653851972600901807798772875725575487414620209514302298693\
90415865026072216832703065759393221279573471951903130859669082607744888940878\
3516395765119908609638712952413932773965824 - 1730767907340612342674315269603\
45729163667836723513371861146972593340921610617080183375855848156205246084315\
82631882265421579079561838928347388692949520755051763404474054364935076030604\
415860736000*Pi^2 + 381111034756265177582872825357900915007702117448994534609\
02568885070508792877462374630028500870346346621426751510299214170665753813107\
1969055259366891556415449185583209859313363329684155230322688000*Pi^4 - 
   49998124411621217817068401497825387983919167638717334645404120435796195677\
53889191977868860056184194927355773731540717755888935286595261624468848913311\
176539118861481145618045276759801829785600000000*Pi^6 + 
   39260740467828859350013067984348331375644373980898850606559113584785787160\
59354659653769126622120708811675636300292440496722950923087719295397952102548\
7728319365868712862929643452829162239164416000000*Pi^8 - 
   18892612477533654121865556749609869936350649335704143261923567375558714334\
76092031330205630724542996023418253631289904392893896139834428205278363311178\
64120236375261641917463545845234991628288000000000*Pi^10 + 
   56067955107026887282043186565694056727107850292392498161401106117367253807\
96020323490296078687088452002515370171309891558153334317298050318145451660474\
92255606356639943798032098196313857851392000000000*Pi^12 - 
   99607529937228317182009003934030336387721366335364327190369413515769772021\
04236368661928988544160382504829148133487059144638314551109623227903680213899\
73807453889352021185035873046432317440000000000000*Pi^14 + 
   96604382307749197648377159038889514123997235605531887519062487283419860604\
66005968355770612076170542905765012899738879993212709810743737750021414784469\
26556290839423909293093083062126772224000000000000*Pi^16 - 
   40435927362069609673179083760579029375299460267165350730842445952545354500\
42322866134727052744323512876475991505553326075093481469324125598726938909767\
20010347560423313693814305321193000000000000000000*Pi^18 + 
   32031735860663529596974619282181903140457072580246822271072992394231914863\
49566083387977143602978334071203319591045044218311536376166289807020219064713\
4426383408452570194367433899241507053375244140625*Pi^20)/
  (36543707980268593685381267711202172465428404539364226922207977586461260587\
71572648859782800919135516180216028414226516997575085748856628759007092241023\
90387711515371892984540327486866773903468819674417904364311297479551723828255\
1296000000000000000000000000*Pi^20)}


==> anc/O(2N+1)+A/Z_Nf7.txt <==
{1/(1441440*Pi), 3861/17179869184 - 3072427/(1385166182400*Pi^2), 
 29892671/(55291401469624320*Pi^3) - 
  252437481167/(4608360647214004961280*Pi), 56901573/590295810358705651712 + 
  16118305967/(11146746536276262912000*Pi^4) - 
  1812015280733645083/(1650449342258777050444726272000*Pi^2), 
 -143351221499/(312108903015735361536000000*Pi^5) + 
  166011838209515129543/(381818618503350502354439519600640000*Pi^3) - 
  104265511521065992991363/(2650467961419275345757421593358761984000*Pi), 
 510055131339/10141204801825835211973625643008 - 
  8230364006177/(15444283462684097453752320000000*Pi^6) + 
  82822820348749416389633897/(76422615404388057252371052671631202713600000*
    Pi^4) - 13163396737925533765618916050434448051/
   (21912310021538675882114533033988403586333417584721920000*Pi^2), 
 2379720205155071/(11987235052396889079704400691200000000*Pi^7) - 
  21843491667132312996892122853/
   (45359429602323991101235535949468974463320064000000*Pi^5) + 
  1910671536560852773387071080810944076783/
   (6317056031489341792703034499302448893096888288664312872960000*Pi^3) - 
  16308288488181068992599128464758771241/
   (629454556610418492438364882180209165499395850351643983872000*Pi), 
 20109085118266275/696898287454081973172991196020261297061888 + 
  960386434591421/(7160375071298408410276762012876800000000*Pi^8) - 
  2005237465396591204593186124553/
   (3800031574364294678497108259702712804639101681664000000*Pi^6) + 
  973518809929228907934909542546591876908327/
   (1348986258671110642025757340544373619624530171083301799644364800000*
    Pi^4) - 197246562648476627345993867114363864367450697291/
   (559356765289908321856338430164963485029560153446756751906317398966272000*
    Pi^2), -1683112915547561881/
   (29231515191068622494113853241368248320000000000*Pi^9) + 
  34564054246354291850197425095422027/
   (132724462804136593094804199608288590670190832255814860800000000*Pi^7) - 
  1277323366225505036068251174325020060543570283/
   (3240804587831476206402679434923803183785971283010524243465621995520000000*
    Pi^5) + 11435796161699467290281857604811133123312678672960691431/
   (5573798385871960005365192970726043691131719184389881477892479771310101731\
7376000000*Pi^3) - 6727083962645740653728163559242125177318220998881/
   (3955542669783714456483595297035928958268417519034579732557115926838939484\
16000*Pi), 209599672557525877347/
   11972621413014756705924586149611790497021399392059392 - 
  73988938538229130393/(2946536731259717147406676406729919430656000000000000*
    Pi^10) + 19210628589114877351895206264266881197/
   (117731907485781323538815117220536311468086075844198014124032000000000*
    Pi^8) - 781293049961485408762481421945552050565934331711/
   (1902390420169874550525506977470095101860997919259919031199537353981952000\
000000*Pi^6) + 1513912022240143031582151339042537575912543782152821781488053/
   (3190038347977850603122521407009312656130798189044873500764722478816198213\
433550700544000000*Pi^4) - 
  3161177795129056943501892106997959538753396420792352207095040941611/
   (1457983678458224112789224363061084488915263325995223882206705076116095200\
5436771481050677248000000*Pi^2), 
 8257598748211214771/(660024227802176641019095515107501952466944000000000000*
    Pi^11) - 10553729219277306920161726470632880739/
   (116346826221242719732476115841471178391990945540148625722572800000000000*
    Pi^9) + 587208959048555145029354760519658986275751128538721/
   (2376557427616375442494888540590561365809647928639615329887959640387245572\
096000000000*Pi^7) - 
  27364013361802422973996053809636193220831743247686617660904673/
   (9175249805699922967226802970118732311070192931182525385413120124704011163\
9005974704947200000000*Pi^5) + 
  244737750289908078277302629181130093807186295822389765619545246008467349682\
63/(1760863467016616797486865064875057793478413186700233509058118932360960672\
34838021755233825774270588911616000000*Pi^3) - 
  2666651258664043449998506786592517150242084899472539430797/
   (2366518616336461765743160927374535595707873904007093267775948728859097733\
42714723808837632000*Pi), 4533127633159519958879169/
   411376139330301510538742295639337626245683966408394965837152256 + 
  54053439683954241929/
   (14784542702768756758827739538408043735259545600000000000000*Pi^12) - 
  57078485996255188146572280273445296271/(15949753713017721962685685768475600\
90340125474220789480305606000640000000000*Pi^10) + 
  2770822906120100084095850001985902496142074006018028527/
   (1925167072855435362086186656037375179413395090062508464758112702435585169\
4715699200000000000*Pi^8) - 
  910824796074453814948163354281574337821058297320270550236829679/
   (3058704452874270790580455164250404691370411610564565168483131433571916004\
003380352046333952000000000*Pi^6) + 13034279036629214639346252833665062518935\
3112533704573639025220791119411546357383843903/(41483490526884107226788051144\
47527532984926037953417749054797673893601775230042504097341460899346971574801\
48054835200000000*Pi^4) - 
  609507724799486922140941539360087641223331336530190990736244881238076665580\
3/(44269294841971945081602815952736078212616647691218742004720576967809273611\
333173468985988967992006962839552000000*Pi^2), 
 -(12112862345485535303914700403612872626632984023662479808144308973808971439\
3360602351912307709801485652410451477290619822139510518439739392 - 
    1288001805596004947198171361107300285009431759259134196352018163192350475\
269080468134823149083887252739054166725948114833409664462364868608*Pi^2 + 
    5486708408207011404623440375354694258549256729233525432677878645132910162\
809018781686125279364285276891382038915364113268626826776595660800*Pi^4 - 
    1163662633425185270522553878106701648389451516961884262125328769547496065\
3736935763574099874565384632088993561041198692767823311780446208000*Pi^6 + 
    1224595697887455940674094574346418984163658636786429880919946284341628524\
6192974207914409097451424013942614091938637864331522032533504000000*Pi^8 - 
    5300557001430232395562070019314949634031834005354521975879201436875595125\
286763051909772576600543931831929636065459740458417948721152000000*Pi^10 + 
    4228812789453568270804633700431418713708381603248186923120578409471168095\
18091969583453460353935693002546404157143385966204981931103515625*Pi^12)/
  (56029482961710240461656124754934576994452390704805468539438000023416622282\
31788546406248320806643439155330894063416996405945288142480918342296260759701\
5506913192837120000000000000*Pi^13), 
 50312199359725011508021741563/
   7067388259113537318333190002971674063309935587502475832486424805170479104 \
- 3620224110974570579261/
   (8568127429255145356962364612364321128417423188295680000000000000000*
    Pi^14) + 476110958476764997233339706500694635325331/
   (8102985278331819324147134312330196478156746249193361212586176277171404800\
0000000000000*Pi^12) - 
  8381139672663520574574296705833901509885046775998775387486763/
   (2405689186256708292691753297621627402689864901879274172379549226635755352\
22586940165950799872000000000000*Pi^10) + 
  74884400626007673853737337897128886163095715509249304451932856947049807811/
   (6618296101580599035061913617443574834769215542073710131354601744802927742\
18524080144008473744590162100224000000000000*Pi^8) - 
  213612355707839310536944605699248344611465361282888407952251564600046186881\
14569667678122913/(1014026968336775706609922161489331199644168248836169383380\
70034747381185554963426891592661694997423210634160285571092913848320000000000*
    Pi^6) + 28610271343026830725853946125976383284529193108719136915546267060\
008705941715934082819281781754269/(136089240687274073981720950940481710859233\
58673222418244749380143062500038492638031891517712702839492690314787904231238\
7599412494336000000000*Pi^4) - 9676860340451473603102542019859028464358388463\
1297191989107982468664317164995936947841421339303555947/
   (1081052033830279356293869719991990016273632625570812639061099085476429801\
633995755350530973447104549974169221192211938058996881620786479104000000*
    Pi^2), 38494995378878560579283/
   (124751935369954916397372028756024515629757681621585100800000000000000000*
    Pi^15) - 3031365115026389144575496122239274508477581/
   (6682752949547842264423891134678140222712545633880197538234708289681725849\
60000000000000000*Pi^13) + 
  157381205366339263280958931290961500517899867457546833749521471069/
   (5658758331480479514401249776797496841703207816796503879238070872861689169\
719779041359561094909132800000000000000*Pi^11) - 
  319052058504909152918092814869069577181843217573682068807088837888909277766\
79189/(3520214514352402970373768918184582742127173340806722902011977764301602\
16877263710180545662951534353962108599664640000000000000*Pi^9) + 
  736621197660743153844957829318816511771694198572410371643163559757541336207\
568678860289617530249/(447267664171244764207956697339897558711017503464336846\
76996467291197131648542023509936901839732948228097370224622280427939681848524\
80000000000*Pi^7) - 451393800196522559013331237935299930055981476417712935186\
632164144774074362275838729679766445241693783/(285917374317833707143959823033\
65409602308799765337600857087601047058235541222449352398506307440419549740578\
62356085864901803807243690311680000000000*Pi^5) + 
  197935642280341438850286525842746704314918495096022380362584956833402570552\
0821549712577829838327624355925662492703623/(30549194810750922927140834615866\
86606915858535053476716367816872546211272054922709311088055468842024866276025\
0563385116119695427051468012079144790758994739200000000*Pi^3) - 
  103072726402742825003871800658972991261656172182684721905843545517440950359\
8352923/(20186016066579823257215377668116870496064880478356230579097034060695\
3711544373292239506307081284603498208625349655335341654016000*Pi), 
 4554506716162742518855359587331299/97133444611286453545973095341175945332120\
3419526069760625906204869452142602604249088 + 1294819936557296267827913/
   (3353332022744388152761360132961938980127886481988207509504000000000000000\
0000*Pi^16) - 109059945282012408671938216085676076151261489/
   (1481967294091729500558642098026224375788734119769272606078928910319819524\
40729600000000000000000*Pi^14) + 
  18585339408466297334897452491397763023057966294700371722698849303407/
   (3029035770042682055101844156385617343900939157989499621316842130124364597\
220485310856301337534256906240000000000000000*Pi^12) - 
  687664300909314397695246294680608879846228016542871116950451508178582559032\
661757/(236008279514796638958863510205952788270315941412671751622146289701158\
20605375023367564918158365566473262410227934822400000000000000*Pi^10) + 
  155765734740941273602668359125008780051909854482475209899222804050661827814\
21265338830252970082682573/(1842027148122854436914048862324634105795454486267\
52486973742250892066266981355469623324136536756173982596209533084399714426785\
724964536320000000000000*Pi^8) - 66002172049943806392746150393569247189755413\
0719021714587616364949961853913881508820997855506012225733582737/
   (4463459086946700918570510668055469581308333071596177858738732532335366434\
21271163689739519901051938765965308120361853966281369060704682381536133120000\
0000000*Pi^6) + 1086037356125509742567049467881545262645865124613889623276995\
603227927989357453674092112983110568006490238492955658469066994399/
   (7639911563650445733891294761960653772088455295677582359069350647322592278\
27040388543680510148411776737514475019911451317371756372743316733462126454348\
8644211917455360000000000*Pi^4) - 7444518093776246491557414794159888285604437\
3112048001626636002385669378158895239469160276782985645329327785281/
   (1256505850415576621905711408099174256806519532186248596375715333930658008\
24687863669266618939488658024149127194003358827611708657242504933175412065199\
7184000000*Pi^2), -(549832847330071376871367405060791906129375671810750205846\
52149247827032839659257411726480605904850191370081230263413603268454286949964\
8436909955558031569594018984038649855837996709412023740785491968 - 
    1070992883533723336800337986912583526420962244321119745597628831236111078\
24196545907281313424269157970085990623909354430000830933614426388464173197972\
77208335090406639874894579468065747901474458828800*Pi^2 + 
    8944384414750086390811522246526894844686244715358695079653002202867072733\
28740197273268299107357256615234280975764991382252496708012622227536959373245\
87717333829573452154186522803969300230054084608000*Pi^4 - 
    4137601645926234707183166220637701881875665085157489331570669530821558956\
09307968950739837997308170300589210043325924278394824504158585227754451101683\
783117261259167963321991383062422388178576998400000*Pi^6 + 
    1140013733053314522281840524206210475170448925684543827769589498423144795\
42759060635450041742603395314965906652700849582290815759088961767979234493674\
8206722984782225129932124549336027404584353792000000*Pi^8 - 
    1861944113686456719218170314817339333081621378648005785231039826721313694\
52546327176462034411103738270202889115585778441445830883619930859641744104864\
2046640371376886446282235568327031352081776640000000*Pi^10 + 
    1667198396959456567421081115151149154011520714588343655209899292637898704\
94139141601404054044959525541875394227053881956413471084116286381554578667781\
1671305657614228698512717501985743756591104000000000*Pi^12 - 
    6571292505816927957928269706736490413713736315766924701023019958782366848\
99545670050737163124920708986907125226542946561995201833501541936454660322489\
636666570952454948776342682936995384524800000000000*Pi^14 + 
    5128658299739836562236247985817049997868396249955429395222092356634886877\
70616389196760742223603843752543041152240915648433828534962793292390933994812\
26773349793729147548775268527270018593902587890625*Pi^16)/
  (14716991984670289380473325416591201321617803631320626603296730563020275526\
54691713133703716660359225744038724873559802091285261649383095221933786525811\
50668117728007227388393969787005981685312520103821141672046719089694193929227\
86201600000000000000000000*Pi^17), 
 (470815524698548451737489095643728193215/83436993590660550093555535397248129\
47666814540455674882605631280555545803830627148527195652096 - 
   758321576896207485196957/(158909188263598952177789894585303903029847008113\
56028333037977600000000000000000000*Pi^18) + 
   69381648511274246736378712786861226842648950511/
    (562155483569500442815430019883862587153590955343185248456579507751806919\
29235325976576000000000000000000*Pi^16) - 
   5531987163761655859313115624340674682677099897857116775173646396966783/
    (389175818021266334343034797651405759146125900208420226587638510641380630\
879164514262942286141672392685372047360000000000000000*Pi^14) + 
   62020573274585292931850850164547464190517235756015603670720678366907726175\
58255847481239/(6487919799075243850180155415481377681740114631275443772317115\
45516283532904459164145927533442665457425279977523354421476626268160000000000\
00000*Pi^12) - 92604114781696927694210343697959021524983695319501913441599405\
47224136353272490186289575364304373026199009/(2273166762172403394945192732329\
28280138681532535983439630274360959592269975214237526171890000279098781091759\
71605449487312694269746627662433212170240000000000000*Pi^10) + 
   30586685819437774597787836361838574714099637810424747126217506234224147462\
57536926647146034820529157547530438711387/(2752401216692524536243252254673449\
73357124742798715228208887676807699331144382730466063609646027767204161057171\
3935573465716782359211905390822283456460881920000000000000*Pi^8) - 
   32004048285506115891100025936880927789154386939599522403639988016826960315\
2552849838396895450693848711374824840262186805539092441903512731579999/
    (171411637151332352378875251329320985253849952372731469297530369974838995\
35880129223142974928594455407916461916923202048942110759719937011726223184957\
4114775529664802805344461593130303488000000000000*Pi^6) + 
   13096013357898803185441631113693543512046197825368651288146821986394799062\
1158674986644042028989087255212506692045772355894642459853223489051/
    (749736998817735472732587290066979086951225445963755377823639208791094369\
12119316844425614966315828041835601650488633213030540156484740491579069285470\
034214927702171096181402120327528448000000000*Pi^4) - 
   21634782729025312243560642538100407091619843474139339685953130984794653231\
109369506770849298575485056798210137198529865087439/
    (302226004905946904972004607207772752688186423917496383747618888804837211\
74686816114241040758025028184482696547032075351979022873298716947586209067062\
445738632746782409904619520000*Pi^2))/18, 
 (915283887882359909565279976701927717767054012154966039602605152025545415147\
29359478382557151430146643086997824491784944789560945158320147877014092555203\
3173580010860286375755337131731356321246804563132333840860028417163132928 - 
   22875611379532620851730017102618443219338180570174743799729671264395453438\
98072334726294613152861670630005959894773399704834127639027630574135631502986\
4467234768488489554339427003948917930407397314908936666128323451337498951680*
    Pi^2 + 250139629981565632140646447973687666748125510893295482825064238408\
68464653101923251836592464612706359201826339916206580049365279090130775487011\
75515951949681023533301087024253244538431244550824582629278085312015144160801\
58720000*Pi^4 - 1558574063717931618755197856468676976305747136950776741994119\
73510749463256392737701816750199619800677026903913791329973162482325751106715\
93281550351952560896183633675207968798485349422245922253160776747501254696835\
37632296960000*Pi^6 + 6030896009440783342102376723758954792760402032406183037\
63005968739741211583476559640940700671737123589256406608436754913942828887619\
48440728724600188031623818472687000717390966091711185846377452776998145500208\
48976452911104000000*Pi^8 - 1477995007917944893070334038857955816466832083354\
78889153110739267222332080066506492511369393225785911780675182777176053976018\
34834761389898427433624879503190537492677043687234356931602525125936326698497\
846997884331548999680000000*Pi^10 + 22309613485009912854174839130639563445259\
85074616037385263665661006624073659963088318643695091675483319562880361428083\
52759464604623739339937616211728727775586632909952618487269926482485686984414\
01431811155136254348519014400000000*Pi^12 - 189575412283883953503509668000979\
01546019661078883807818707416685222921045973380177334208933243883457089019423\
81270192186271623802842519883886872216274695788601789370082745436430385137264\
6814631661443421391516442998865920000000000*Pi^14 + 
   72379958034382580189597446526001862497214346926569328389025357930651741924\
69538608566142125100546975300754309164996261875682943705995713814373479757171\
69036011519270137806146226644718276879447815010324869895369591808000000000000\
0*Pi^16 - 5604551963456909092907993718975733705616074139232976416145702800233\
58663677894986317372022506654062192674461261035241857921454495552309652605447\
78009717098903352102292642046139420223067213531226632711320392111574574661254\
8828125*Pi^18)/(2338755841352531376552904411457836170970027978476021998641177\
22900528110238905593076042184527809872940002416582801828239894915469046212001\
43714231430797770210221866447486955641194761418671893148602768229715527759578\
5826940360758721897568253791599708662053211671101440000000000000000000000*
   Pi^19), (22361311459355866914434850380653628203859075934558759254295159621\
84208604907964443943586955329197895074854260611003708806906602828439533215192\
09907726269788660218716031172282665607960548119484768171041803305163641663973\
89649826950414336 - 855304765046695067388540093983698327356396378482836429203\
64538947045270315291516974069091415153559354926513953617680078440281863159517\
38837022557122320977904624643361849653513600292999603309554716139197398809305\
80769781419491014895206400*Pi^2 + 1437546487021807444792013863608653753153646\
07275565462205115574941131313259579975316315141784226496328339738587475000714\
62216971061221537753517497813441023586952985995013794449857197788063745736398\
147639906360607543948110457768889024512000*Pi^4 - 
   14068792042388696443360060612840696987483400330409563890784335703013311843\
41630200073216626907013429242537227909835741775886748935004764221096982302555\
40579093024686459015425394485262124274159328692599141104456997173474998803609\
786777600000*Pi^6 + 876618908583715938338083416733376844315477987402393339103\
00275822732095463257262965610165720108780652625085271269000662711993384358099\
15722872649135585463580180932457546652074328044134426720985350938132659482447\
41768916894521506136064000000*Pi^8 - 3568346790951466091386488958978420881425\
79040961659666449719132431640447350201400213208626744869401547788768832658884\
67622248213824368427291788359064493190997099729830406342622443550869827904075\
04978049715553541483203547205144863047680000000*Pi^10 + 
   94066434561782002381824514341239976185521133112614934313853905797068110807\
22136125111136597701875911418727095585844912822343695743181120259078748399392\
61380729728722495031780607554226637375690917219394388518768749801935658245160\
9600000000000*Pi^12 - 1537568687866449320601258839779546265081198824613660494\
07435775597856347675926171402760201009180520732042117729650311198704791513879\
93509073138713420693766083803143455005698541069813377540485349312604951095160\
827572524920549188567040000000000*Pi^14 + 14082956688332284756103939105639741\
03526258292692673717991664450316355941872257810439756490367201470084314381535\
29490201809750860994871045145871820379066343917790206245988771932348497475361\
37155629980552542933751616530879313084416000000000000*Pi^16 - 
   56913086986852870141453433947073718929016596783086408348931454789708992748\
56615278425397130001515287730470625025861965819206937173836304991110172623261\
84877686731653077444952515601172576641743424981144270097859403338731582720000\
0000000000000*Pi^18 + 4471137482693527773753159536788968214487991817494754180\
65809108985526198247297679369227223739590785609636685888120502881794415609281\
38872542017434170929957329301959081548088627332770778321764842815062003931267\
8755277901307642459869384765625*Pi^20)/(2108106378426431326637482486947352546\
47846027020175290969591697472001865564587398836729429533695713969837108991054\
74157317061920245534474537187381122640446113982107214747492183679832873391764\
38104899533906568889232844573276452393093310921325812321263543910093233011876\
12842131456000000000000000000000000*Pi^20), 
 -(19106597175659028790829076538640668657041578097025600907721560905823505874\
97478892984000534724845558108126747146744592138743690080118407354069330914154\
21221771347868640364686357600794782084349396297594308036909921680065554171045\
7707475502847774391811532914688 - 5973835399163549711706926443010709216097260\
90678096725721766515289235716136148286157628384839708402140079279336707858415\
33622304043589363788040998323412435293149266317519404716588431192816401952260\
567368642112780161107694183167615818909198397669568786317967360*Pi^2 + 
    8300669445247810732414350616606458826477225989295327165091070823321333520\
37345835975229257935014050401356327997939075757388887934816948397175249876961\
11057065812820959519202346031887667369043399462970211511745227294525152784450\
4975783656805979972359094796288000*Pi^4 - 67099630341398305448722046040623060\
13403113905047710050003420874744538005281464475803670335671802711810195246024\
40795213949351544961959206083774803234433237919819048391472936390194239912353\
9048390464477258650898857050537673828345137013648338961809546957291520000*
     Pi^6 + 34665656934565735348156153585798950921473553205541903897005416594\
39526150298036048493376562648569837912703711447990803514242400538638692988431\
25514106092321843513172424754759444517099418189609518579785589197010019322701\
93276048197849671985466585906562465792000000*Pi^8 - 
    1182911517520063263195936871802715137561898638210001686796499078475372221\
62836382510350584430387175722269522569121227820905236432348985880668878344973\
20832288119002949383862890888095241161232134635376491313458640534946453674185\
6156973538728007712265849536512000000*Pi^10 + 2656400928360798387033585265913\
50736417536787912017990741952544013827625861579145477888905512825336561883656\
85599020654458750830663371480134964787051591130496138091489986301320680219954\
80384689909623331398912664648259555810421404436533705656644166473482240000000\
00*Pi^12 - 377208045671816807473482898526664619515435298352812779486502483177\
67333285585121708033451633965524085237540044564654664736591898857551029802855\
86466204087756080764538038992402845762042116826287319655051911658640585245344\
73041027231289040937036066655830016000000000*Pi^14 + 
    3074580713788016270247363894335506431221000943382327864945629704362616598\
88691182641768993707594633147405995058465273049242120027895281390508058445660\
53577053446457021116269006381270784840088202556132177159795032998387840043809\
7344759250687880698265600000000000000*Pi^16 - 1143951043268894899931785829954\
61575183392523370871982720856779367005604642597662964664945521987462973394051\
46763410389456545558872581500074513975011937324338104598880542930901164648340\
02713186113922707291934250251583530506798720330050478440387281920000000000000\
00*Pi^18 + 879987599790095240435381647512199078630974198158725125637510540116\
64924855511703126015598708846506883781245941813756438520900728278994955233859\
55699385460363988272085503015239840652784245501233106758418187367265352991576\
488862287586727389698366091442108154296875*Pi^20)/
  (53054102022579728897822793835149340963259763438480411080511663515542027031\
65580616496190737984724494138066272459175996697904530533379488014093521232335\
30173992904710468822321192966633921120867496826453486013726127202289236776391\
92761935913476037512969439579802849362260123999109185122377522139708973383680\
00000000000000000000000*Pi^21), 
 (156992888459457511086688664595809220885319208655/49252507745493099015348800\
12517951725634967408808180833493536675530715221437151326426783281860614455100\
828498788352 + 233200395480559413625305553/(293863955895764484443388792347604\
3794217559706349408608699943270311799029760000000000000000000000000*Pi^22) - 
   40304045981149639081700565792503150838059049841040533/
    (989433415207763943829857093583973359797621949145715142571277932245306195\
99129010083126113057323876352000000000000000000000000*Pi^20) - 
   10678577970562407755752632891696104769332197990333110157736479081899762157\
1/(25548617577695132192232914782008182377728078085788639286887493773680704202\
49360613009793880424510900347539805342100409548800000000000000000000000*
     Pi^18) + 485600395020234301141818312556803922356253456595082553305695344\
689999147136034710275930214136000311/(494252503952172113123847050924530053175\
08370246044841986537138122720735306581312314661049694261331616527777577227997\
4123336258377175204943840149504000000000000000000000*Pi^16) - 
   11491974565370176054655760368305017124768029644532117165639258321803159059\
9264466414639172959285857083672631466012285766851/(10825534111241974277069210\
00441332664958018193836241927762022914784934099704550623768538609091263894097\
26558194150747904985820571100952660516590495387208184043973680457318400000000\
00000000000*Pi^14) + 10361397833999660941540298017371287872446837071080814903\
50850781775900454114584192310696914296393185138073375159687367032567904487/
    (153020550855987939677365258307504035941640840521396649602376508888005118\
15526532100221243379312352165632418663560009508826645739175870063950305218030\
903103397545647111198134501376000000000000000000*Pi^12) - 
   12109240889473931557769252157084472114713765587828495317511397192713334986\
85352979539278897247936896955223374960081381721534633854443576882384825876479\
4969341/(44272714330851701738939015622227699039334556266531976546410969483679\
58389427039194844731188462197131252106264735952178947655234966532010183903716\
17815930722247639528818772786370305911105448896071566188190105600000000000000\
00*Pi^10) + 27728170045580856914211226568190390539751332540420742657239339409\
42437949626676540612140686834076312610861824050206887241290997620974896497157\
9054417839630864662422179/(39198703567254298630816312063509714935024064628107\
66414918577603737740287664064276147729349027018943741998814725979357661276903\
17286784462446284471940529778577243022629791069931241422298865562484016884532\
12323845242880000000000000000*Pi^8) - 235479541403948806003028543645612934685\
12761070350906972849090117295073164328291146624811267932795095149735547808970\
875504964970871731471100514499858484109014664712532020226118084113097/
    (207929030929379676551211825364501811157019593316402133267908011188142422\
96421344568330346835079730168319282129502915731079844053296973286872828848529\
20623004866494944348032990509400403863686825770360820311103521611113749933313\
0528070041600000000000000*Pi^6) + 4458312426564991302327777615994598690125818\
19935883620406596605773261952890985161851371989129209745669917088212101009345\
76691366906596870667733110147345206063002283286697922831803351/
    (437450688582403924365587092722083696295184704288561563287090962634482022\
82614717582076097902532222057605495834046990196467647545838319972525054606457\
95376380989093639595661654036940637819172605985895619758077613339938201240059\
8563946496000000000000*Pi^4) - 4328960304162246436150122748444653261458781630\
78634565350129930495930144109903970920830471122159031660966144564874629136142\
8676387713064524627219737828316831/(10637876237308118223265992255700777600520\
21769920506241991474801327520930722000987771808745462713905175754984407518441\
72573670654259367231823928168745051253032345008983222122358904984786512914114\
95624448372340219183104000000*Pi^2))/22, 
 (451883043780701141186046528019733356356793954484113301259022020473415134664\
45588877038666926000017364961951753807080017666324575163735251027286030203762\
40102417279983168493617217685469763182711683260021357150303072294243957015956\
0381800200470891730733067709710907955279135889780111310848 - 
   17315020004093261885312464792153069295190128448291257069749601628532885366\
12155199021500032034127482156147257339694852140540500919609941512423849493653\
79718295613732261898400829544493294247500915135955249793673771990508979808952\
1272764414168901217210796495519196740874924603041999969320960*Pi^2 + 
   29861139788847256818892444384644605044978917627569474288671029373300396212\
56146147147119225434754389427560420976683326186838320568967316152704171437469\
57991939005848339645151457823005210315557056342534316116083884674483468855945\
26861106102314512364089964057561823502605845635087028191232000*Pi^4 - 
   30443948557651778594359693875821854413795607724270990283205915616164336254\
32616890183751530939816273549041004174784960568943605044037173971995300624360\
22731759489325016464668596476699093534705378345282162539832714649081844940571\
480275466481227246478272527019884310097766593615800639160320000*Pi^6 + 
   20257463190627750070479828052860882827965208403029177869740453301110181774\
15941657950105118984326331825000094503391488857767694026551490292323539061342\
70346883453566039002971782406199169245756455246589675776036245087249857529602\
6627915558898095817419408848364069536565500720873092415488000000*Pi^8 - 
   91633072661017373010119309261994565618227234465960489949337294412195215338\
37534004226636110972007666499859445846432576861759656626110667641138391970491\
96384284308676513285174792127605790716994802602045571751464449590616363640736\
4616458570985658532352085460766072008313358313079428874240000000*Pi^10 + 
   28447770663328619232858836230166749423356738596552555793677998087496354746\
83398670849716173609416562842641468833447857727123472065355791493040724027337\
15083251479255337517409249319823448652528897459403165238003772074805326592106\
39321208899737542735819448125942793165766393105239716659200000000*Pi^12 - 
   59665770458570901429156173878043306171930816603364869837752866245596210714\
86209187275302830061936698370572772173845329437085830633053920164530985982825\
34329303902255640772824354266529840111600310937813881567864198129538476227474\
10492334933241937613112282579389977305929022171156316160000000000*Pi^14 + 
   80670233704045805333978321511315699479334943229198804563267444993909501652\
52345743893466344508564018869773249975405664271554429100753293918628712009982\
70663502246088647049095905812305982194020919957338581933670272002704363003052\
40666988802192511873152742403068815642219637965953433600000000000*Pi^16 - 
   63551166221519530324388804165824308459300641875280702138850189427616102464\
86450950887398942903249005207431748421404333823047846297897138901681587633735\
21111653398100250925901562411827233303787640370618768499449877034727710052636\
78921257139579085481098866145775416581595950596751360000000000000*Pi^18 + 
   23144081471718136379386095068585025586939611099974636210571678219693568386\
53807613538138582759108120507159588433806663907187273965631129726269584306331\
71433190384524872954240096103107772977628792511136146187713448512430975439904\
79373990782853040925388921227044492189472209120000000000000000000*Pi^20 - 
   17704865324062662544909475347956731503368155668759201841709674281197667650\
90825448660976255899180287813516031273870168811142434147484315147938889561644\
46622258465693778213069783943408266575645991073524700139755224157018735545409\
6523850917609127482714119301924031977501891453206539154052734375*Pi^22)/
  (15334856115321879475460061819229903203944219422782995546204537030745374196\
23837322020621580216397101097497120075309498254025212368593255748614623137187\
67424350793653418496427754488714613414743699525653432743413937313556927010568\
39236650874886001983362889636518985520535665314867657438744686544226530164900\
96945736374186147151487107176857600000000000000000000000000*Pi^23), 
 (-15067769432560745988513533295879532933075153257226739271357660573653783730\
48584746464841962856884488422842362561561189750110157063896915768527798784367\
30950364249359050315682426961291023848967606163795514124540108135332263307568\
11677217308917769605741048751389051563331603015280017882679862163251658752 + 
   52151302792701326700730912664407729690014553987014714775860670019585903010\
42450768931120267926852067029576062926792538449028643730993028865003048354846\
95245429180609211457443194582563958976432238981231362037226104635168499181211\
673306269092068699190305371802528591397853955186700729539715851081465462784*
    Pi^2 - 709180468825244638316126994926787122801994214561977403699994794270\
36342391188904417085063725403193778787537383533301212163285924429722017560288\
07555688638131778008584845338924995090995729581059004876917533422967439155657\
05207712201445942808869333333184071310812960284932205401077118069656798498620\
7027200*Pi^4 + 36733310579122808236205667789771574115728379586994659256128374\
42254726528993786815169345442574876905990502557438657028700769064443390515366\
85062287404482814921600328787298888570381286963377365794642470158458555097763\
45984575466498337183989172188903009722253478628459984935755808637424476223515\
687649280000*Pi^6 + 158224202010931226028383524635207073108800532512770904461\
87562501959230019617076180966212081322442976274198764344204721427065981653381\
12724709089191295227616165410708110155142404344313709499957064361611882225428\
33443282310604077021028483743615390561858422756676694197799650859340234057610\
892910002176000000*Pi^8 - 368906633784074430677113275408871469851757254185320\
71006075907095027783189450908653060430095235772516721333268800657685589588520\
38691327473892630376108319826527418623777786405175245894786383240537999821378\
07783648370666983899294824767234197040575108580610631325084744408315115117010\
8051289460009074688000000*Pi^10 + 2646153839005142057127347612866688252463451\
87589538417301344757802263316898914735914030077458788187664902763214440942052\
13845644585116803340933463760539749318737262965867733768345527365936207471949\
09655648260875180999132561195788786719791207326541525205040013723014381099097\
8480487504277501548932628480000000*Pi^12 - 1084692416493890165270630386152810\
72916976610432038564416885537066946475862844464895846415162916598719641956780\
13853586673229738534433537162171167650924279743715924210325707640598163845420\
89810909911517765118362673223088060384784370863582718596391194626680465236835\
24458908402368997469069221986041856000000000*Pi^14 + 
   27717636137946568165508275692931327565050738927768083447904539610919698485\
79674352096985839555096098303407715613898965378688861598319639744733649277338\
31841022935175410838668218937771667987614818585476573532161875606959361283750\
46161154907684431634867263807688044571801804211271501295112005401706496000000\
0000*Pi^16 - 4360983227381443090225733484565908452987429291172274529024019173\
41744545223997722498051811970777772536190099880729513301278304902557957066645\
26120495010470574993238653186959646911202380011866138242453920677939410862002\
98348750884746103575292344067937067666810490292289284760034767304635039476613\
12000000000000*Pi^18 + 386421967881579407111768175635202930524640740807900155\
19984156851733851712325550164379056375481125811382263514060646180072139166259\
46098985189006243185367462558219656400981888854699898992207865455880267544178\
13731526367002512317191522355372334247043766321466999158666193611560921215651\
352150016000000000000000*Pi^20 - 15265253273811527451306390162573536455047340\
01435473130699759997636811526753859734031595461646347395334580341630398963916\
69883546536216981175689786242610491373479118031245870851791227851450865120432\
35549744453558119288700713539182950440463298038405128857953894987724815221086\
8517341401129600000000000000000000*Pi^22 + 1192546522430276101389175103878372\
65693781648710437274662145008377953917387394462044386894580701359482905350127\
34981498304530617314974832857993672365707754622266811057823633226746148304502\
31626732666497926731475611011362319387542915883861253941677920980455970130088\
2163153760259964453000389039516448974609375*Pi^24)/
  (11952597112855375302602888477887645693735058578046920699892904484518753705\
74756737687699087975653346025218639111990521554544282226239612920162457713863\
05689229503097759052337575057525004788707757636203473229187088652916432549853\
98074320223974950857232942977733532794826385891384767201642372571460941566046\
54350753499624850811133167235179890172405287275724800000000000000000000000000\
0*Pi^24), -(30077950876643815141969528411931606182290750450852966051281600807\
43184451294388626388599053325365139614403927935874968697189954368155970179156\
56632650215589100148341638848564952155925690919385231246234910984717468999267\
20039641985631126324501899900044714132141018070998448426030732954503728197481\
438260206573191168 - 13885951102080638636375206273201594957337634260768654788\
45223766991178972816513990939372946173436995136706494074074753418309793008399\
78850855086338670217095903923926478764766702230744322725009395758174959380111\
16543769833245342809773149495893029926015071875092978876959276019984222886180\
18071731714170730645028864000*Pi^2 + 2916103702372805586321899154008130846442\
24217478624692640764540173354726462655834405033509720100210184908679994924013\
74560318909884566114300258195441200816590097597005484591078263570487984408696\
41747493462651814001293703549815569432068515182210398689628687690934403958962\
5243160151725433616832931134833066476830720000*Pi^4 - 
    3667494462290768085911722854334459721939208897637817875395146720253113487\
51436287534705835756021959633646887491739282224426381508560039299527111268776\
62953518059848228925989851347511705955956725522327454819362625973532142907987\
03689989917135075601776849370555650271058807832846621014837748362657442681781\
62188288000000*Pi^6 + 3059511630975226695301413881224165937076539896752741214\
95972877897584351294574109910460162198574291689487138355352544351109929894491\
86641081228422874911104543349668023600202633041169762830725287314344175832598\
70829810590160681933403358363171730473395254279950748968228983348794200403558\
954660854302795672080875520000000*Pi^8 - 177189437358341165783332632596855024\
51689749299119298338329237178688027540839298469670128371761147278827924174933\
90101631890828053413413494290270372181584801947974145441379988044319082829334\
55604072719403666055764587440663365802394628958408092381576989959725666354042\
99275501253487579839121096590792932251716812800000000*Pi^10 + 
    7248112347460379649547620894221678158371086325497391222774572246277450525\
90347086938540918694556344935068307936457594696942092448356915912400931064751\
74951740175512033200953352112860223344932579667725446289675318147292515132042\
46466827224639380702019473833662073445127945909171143814488698106058574967328\
4730880000000000*Pi^12 - 2088730661080576343081502173664263135720093663087901\
53240656256792148085581033637485739980296884391462672073046065783873344660053\
22725366247989137232882724945194407562673189695342715192954558506898131143736\
67687287084863302273340077697120501456100061698945214651140656892394431610106\
39397162760983733353630924800000000000*Pi^14 + 414515686221560664159300316258\
92059080551195711790364472905889086827502999365712204548590420458042470661100\
11831311482134998605090799381078615362218410282752296490099036282800286533938\
95632719237801627112923265723330731392246995707138808970427946932191195099072\
689488499453156584202055690995782150806464102400000000000000*Pi^16 - 
    5382096424608339136090632812336167192277083700440713002022483473851382495\
49451754315125695891120447855921579855697584990777298659163729602783396000711\
13417757914544863504335980227060324718201293209132579622814606345986656875520\
80592432508854656425084351715016031253293912063894731214522253419680749649395\
71200000000000000*Pi^18 + 412084340715318245546667918535639700590550167734798\
84360994679927445601656461421899434492677842886773491554307295359888108625418\
00692512199345128353277276786697066267811050324495350879212368554857510009409\
28014655640542681279411431017016032863502256025214010476050695907377513353417\
476476215451246525415424000000000000000*Pi^20 - 14737979955623527596852842831\
24076677280324209398026556779876169039762375781802531032020081333772509459291\
29669437330253314726274673248550250507177752677980273745625049177519734423231\
48672914318259339001831220568583863905729276933245268076946136793504561962775\
2342562443416094879187743594881343961776000000000000000000000*Pi^22 + 
    1122053806474341380677043958489593342605233959016100978053189645967121973\
88266169793971800485922668807273532618578252117354867761271563942089631058188\
68409465084757716132138107941663341119811342742436321212905056371933694337544\
23912828844757923038041343449970878140396152568090935544476768901341875350922\
3461151123046875*Pi^24)/(1389327405535482104084741884329051760801342527790971\
19162204714687698924991405513844385465709729340114736360407477380327992566934\
21612623936449216767244520033683859111955960186835780478407050398710127676936\
61129175340510192003612463307028247224517902045816675357330795586329484816968\
08699188303116886608135465378637578370293559826602484365879657226582500046218\
35632640000000000000000000000000000000*Pi^25), 
 (292747502360614536362658732655487008670156436975412949755523096101006668505\
27304460480582607961101690506456699714944189202127574276225072270186269926788\
57738228346502092230568601192398394058718818044239578247782751803885641531700\
91495205706230595665340153877294290469332017918214460771078376439984104566356\
5814151351192578778442563059712 - 1332227331670753446249913670588904228078538\
09276860722597002865838966451225643003118894603059918535965173970626191489649\
64523413187268414100423516840961766665209659172941067204594415232476300962310\
67897697404615621794724426676711166154172932240509137116003211326453097251284\
43403583138225119195700656174135065303881009242612393586982912000*Pi^2 + 
   26287845391729570292110500470436041989606891466996940227973081372992168691\
09049752869503041357334867359235433472797640868545505906160869346174057637058\
20261689584597570722503029566305220294243670166720416394241268288057811800500\
37334486805135049994408078372418929824993102990511158979546394718625194941981\
21746182479358659695189510062080000*Pi^4 - 2827868499925982432906011402733659\
99266358455033056771041894051343532375005774648669149122643711830709364377264\
41584202995181460841832268156117291157780566964987853125489727879337290646213\
92365919465741294307540590675637900266229037456761157880494713327007299875604\
1161685413806494810549929747503467121681463833447508145610598568165376000000*
    Pi^6 + 163817584391584742489577805453905696607177749190640681565946255672\
85770270710692464155520795586744065491685967708995175049614208780142103231675\
32506933024264660283065193996924276724480036073823354986178658943604948051491\
89867771683989248721249881706708429973197831015730491171698890585540846203876\
074340679520588439389983402053473402880000000*Pi^8 - 
   26736158156246641767501951928663933754016637758829047206380945000535045737\
11191895305072106153241868042066646291432647252797642691236152759197588324698\
48656268382367390010644525635413130727937226761095589586100975960994215702656\
74834573681040087740433290602222830681181653420252070390088478687946182870509\
7851963670625243131293571481600000000*Pi^10 - 3278510833776211580484720405532\
61094401577416119006283947818841980857708507392684928041579184772515147527142\
81276473824386877369473811904691454132688379364737956485573177588328390706070\
28652590921984862871354077667316921572080258170500023224300319653152995138340\
87017573003843754216607008701050283146670331329617554034897085232316416000000\
0000*Pi^12 + 2930292583539863275359804612051431986373237430956820050500211691\
38780235596555802259669861804668400478958024560550863982291397966232485346887\
05377661383773947356198526560300642875660321086809369400521428079281454551235\
90042748190697822071032121493562203784489784742283814137596910213472194364514\
5656075347664482080123359690400097894400000000000*Pi^14 - 
   12302531131673681265838972790295023523767738796798700223504336030462909323\
33025871696096820286042534680999602797088253666928209369875093498028119792925\
81455542728143567763720304549832278469188711203525495965183390946547536996062\
46133811716887741547578968490742469407136940289689676831835260016094453020719\
9145300592340097216125337600000000000000*Pi^16 + 3111467079644686936909937172\
94803963094924110192122229663782509876750033231799161138168772960005051330579\
97409864286326073150857519370594878730644797998435069068284764674115953333046\
77183971908523517524574267785626889191400350812337338722384577275744149099541\
78744574616183504149174091150348651287852378341429242987397958728259993600000\
000000000*Pi^18 - 48170640132329864139263242715961872094350286594200381399334\
06388794522366952701462496088144127932569227026027900474365902682570260504734\
10792787408288391057591525219046478475976234410328059426276996844602031188242\
67911960636415943337026696085192898846722136164700892664139456179245316759185\
2620334495044700553189160916780826230784000000000000000*Pi^20 + 
   42081061558765005838041353452616425883564069003620128762924451972678008501\
11354976071586803286701140738478601209584880189287366918145499156874495875666\
34996411685434089762281476426161573420791179843971061529144800289880635057241\
63012233482258672675085072250925281860293604692985441781366140149958838361749\
9784537670244787814400000000000000000000*Pi^22 - 1646286457875449521226880445\
20058806577867451198292990708291116126684402380253852541986332973453409431672\
14911917301913573017750352649201381343128439525674791140989152735381717331688\
67970760558355624786362596448961859264424649712109368891415173158208760196772\
29147148024191836393374000922236127290190587147822701835689747500000000000000\
000000000*Pi^24 + 12829877864033811853734953596984272162374456129496483552172\
02273331403704255421175925158573824534757634720623913302177045171896738426734\
87291678600594470580863243340011304203846739410749607997359078469526587514264\
05418680081123139480956506916355223274125138990980761965246804279616537009042\
597613507749535312204756384818791411817073822021484375*Pi^26)/
  (18547844341864926565728865103476579487255799944493820580580593374523730503\
27086937616945388161730077454005744752508670186885449044579621264076904471537\
84199142767258620968983715811769144872924365401808406659581148811362844250578\
58005355696688286853900119412959591841670173267750553222685349658617232462220\
43454393556678584882486967129205197702462999771882307142691365601312367900678\
7590789529600000000000000000000000000000000*Pi^26)}


==> anc/O(2N+1)+A/Z_Nf7over2.txt <==
{5/65536, -23311/268435456 + 11/(40320*Pi), 
 59435/137438953472 - 1745411/(1284740481024*Pi), 
 -75907151/4503599627370496 + 193/(3251404800*Pi^2) + 
  896071541/(26311485051371520*Pi), -642856283/295147905179352825856 + 
  33853021/(8230561417632153600*Pi^2) + 876979/(158488004074143744*Pi), 
 5220592877559/1208925819614629174706176 + 3707/(393289924608000*Pi^3) - 
  7089071137/(864419988887725670400*Pi^2) - 
  2954230910462809/(248022547085050438043566080*Pi), 
 -17877269437173/618970019642690137449562112 - 
  2531338920139/(98561302198601744646144000*Pi^3) + 
  2444302820879/(31069329008598191135784960*Pi^2) + 
  34929820443546950099267/(511444873644022958197362308363059200*Pi), 
 47256698114284025/40564819207303340847894502572032 + 
  16493/(12685959808155648000*Pi^4) + 298472851936717/
   (209927688778845827956715028480*Pi^3) - 1310189040936321242419/
   (340349158497301898449669031618150400*Pi^2) - 
  1097922782489830114132459/(418975640489183607355279203011018096640*Pi), 
 (61271904421177582128366362535479071272337408 + 
   131824917912970291045725148873920687730851840*Pi - 
   109066522840865046348830118725721097544663040*Pi^2 - 
   123408293993014009687234910312563024802611200*Pi^3 + 
   45452257042320200701858003492099206582883125*Pi^4)/
  (286769338306299627940142837690979125460333304434832063856640000*Pi^4), 
 -3748564314277897255257/10889035741470030830827987437816582766592 + 
  1974731/(12787447486620893184000000*Pi^5) - 
  645081506038899593/(3103570950906456720512074981048320000*Pi^4) - 
  1688938100322709601760293/(1962371564097403394005163715742666850304000*
    Pi^3) + 113845666259465152973753942663/
   (136890402704725198970203894994659103050039296000*Pi^2) + 
  20842112571236602346918428221335869/
   (22926233440144535021801988846559561954926601961472000*Pi), 
 (-954908162162201881544845806319790850812670699827105890304 + 
   13701202781197193086617516276388269560710696093801984819200*Pi + 
   10193849825436714167331152139847657797383246490182898155520*Pi^2 - 
   37510142781352157459336235297728948628846409223970698035200*Pi^3 - 
   21673985519649034659801311425787227007898684512230852608000*Pi^4 + 
   10233312740011533526709555643808926507952872683746701646875*Pi^5)/
  (40565809976601856553616964763304642963056914401593781846857448726101753856\
00000*Pi^5), -18930193241126376839499101/
   182687704666362864775460604089535377456991567872 + 
  51409441/(3093539295963326479073280000000*Pi^6) + 
  105839372825569522697/(4129487364438095054044546486783652659200000*Pi^5) - 
  35801982192005978371321033/
   (251901227519337541959611415488247246429880320000*Pi^4) - 
  1479833384449602793958894363915689/
   (8050627524647722904787316657964937834018304627310592000*Pi^3) + 
  5847432526455248426923812500685119851602149/
   (17676331372057481393458123918610941717327286952342436278435840000*Pi^2) + 
  149085999519062173359792361591931359036681/
   (613205875772732343541323942518929077637066233821962112052756480*Pi), 
 (639166088720818474217200091547105290577934409166882808304825348554489856 + 
   3699754883452101910394573715561930987055661829686183664881749938520719360*
    Pi - 
   4674660722377588324315267241222202542677390440661873957614546959361638400*
    Pi^2 - 106812056609520458324704604224608688085048350424530658723993768008\
08960000*Pi^3 + 
   6544580784684131844592933172334652663202297626720331499741362471829504000*
    Pi^4 + 
   6789991164233381248254315019997167568771620366779158938962010602209280000*
    Pi^5 - 
   2444705490475168050541443108497673423183509061426765480521975650385390625*
    Pi^6)/(169973644335650020596071871530762996525242698870530004347162830048\
961563171349242148422680576000000*Pi^6), 
 1578200466312578064235702425411/
   49039857307708443467467104868809893875799651909875269632 + 
  1418587643/(873120530892689265453642547200000000*Pi^7) - 
  31343366814554140477319/(10989061415253503510219023546909713764450304000000*
    Pi^6) - 6445270254085355911583464223899/
   (301094111397169900913752874217851293495084500123648000000*Pi^5) + 
  12531190251926737494206731017515239187/
   (397868452770110184132913019089953599707451829325391305113600000*Pi^4) + 
  145396486698301050987488725099312334312791173331/
   (1732597234319820446625466913604493796373648626311744731744821890252800000*
    Pi^3) - 75119883849808754617695197397518147223392338347762311/
   (8750735291543978261677488111477597565729949415493464817863779760473238405\
12000*Pi^2) - 418638871749120437058411998835359130962695853550797/
   (5039664545061940448471566246490903786512531902844223697021539387009138688\
000*Pi), (-517112642902960637220446590774850320230260249218961234539546263849\
183464993963453630644224 + 27281035855237860676470971671085693860795460745914\
731799414832433111679473467589606412124160*Pi + 12872716706748194327068139735\
292303068639525394314732901549729535016278235400811847457177600*Pi^2 - 
   21087402764607674983676929104150347214439097983400692122433367426865384232\
5833939958104064000*Pi^3 - 95129276272376413034731625374016716637353468359041\
172794111179555930201009244173240369152000*Pi^4 + 
   38442478912930633842992237775518081398578498282529887903114637465990468707\
2135404930990080000*Pi^5 + 18464041516182537343136308693233728349172891091057\
5994018411442497277074787669253488691200000*Pi^6 - 
   92560620501395433477189265675102841884321462631960172377282732722549921219\
882738941244921875*Pi^7)/(375237069594814022129831907806035548756611874902108\
124136469196138982786866011147947505355562208593719788883148800000000*Pi^7), 
 33793072328504505381337754188603291/
   3291009114642412084309938365114701009965471731267159726697218048 + 
  41514822337/(281633758444745849464726940024832000000000*Pi^8) + 
  881126604712153031505011/
   (3101552693841148830724217205879797612878453800960000000*Pi^7) - 
  671696429707541829082210472225737/
   (267082520573745588906535349546202811381879754989680721920000000*Pi^6) - 
  3940889366670811300094229005300467971241/
   (845163056405607024571752209612454529965508537692535642084343808000000*
    Pi^5) + 10335744381049491563118613953562751263352709172158487/
   (6793023084231256598067971436013287382937943246477379607063416498121909207\
04000000*Pi^4) + 253790976529092395304406373840167310177689311896274950699/
   (1166511265576918699319386609895996646386281575840163865254653688225171660\
0222124605440*Pi^3) - 
  336077266381202671112286794541304931283013342049592655377914621/
   (1047953470606347597464328655321131322070780528992737570596275781256676626\
1044279949393920000*Pi^2) - 
  11626085598361338421539396378270341665168983876679219281163/
   (4708819654533054271643913483417877469693728203341291679736426846423587625\
44266477568000*Pi), (84107969708763651582939336058646925420402735453203470450\
22773090504039215665018434095618576667901952 + 126969721582644979097922548444\
341332706158271401098111193371231230693692502362125738967891144406466560*Pi - 
   14710289973906964252304991125338426298585735620506951237464754662986274696\
8561546825598829625627115520*Pi^2 - 91870051490603770250250492827708385348694\
9703455240155891721045928929755878378409556219353976799232000*Pi^3 + 
   73426401845816748767694138460244629775443638488920818719476124834178865277\
8156980252433603494936576000*Pi^4 + 17103884271853017761433745981005022123510\
62549344574737082647354111291421684340873486273577515745280000*Pi^5 - 
   92484074494453746927529340010839425534439688396009383106715100988031481383\
5481050754394094525480960000*Pi^6 - 90808767144089722727300059541213893883017\
6378490631878551993656978235579341824308425714960433152000000*Pi^7 + 
   32317083128324626777137113999251474417121030300677166107223660559354464889\
3992081771378160679013671875*Pi^8)/(22438737607646372378386638020188612952436\
98479765899190992271079184548534254755987317408399387033705431915776951002948\
74005504000000000*Pi^8), -2881325639487857919816319863275741623705/
   883423532389192164791648750371459257913741948437809479060803100646309888 + 
  50950781123/(4087970330577174954150404479848441446400000000*Pi^9) - 
  584051163763854685342531/
   (22231929709453354818631188931746389289112756845281280000000*Pi^8) - 
  39640010236538887298386958129216609/
   (130925538422222132390966195939229962578206183557551951026585600000000*
    Pi^7) + 618007275487350183662704603441479667214401/
   (1082890520911376168443294671132245740154206779174692067489828034314240000\
000*Pi^6) + 375081611324741124157059349391979654042828779649607/
   (1463728711733561259777379769052929499634317371017480519833894648703010123\
80876800000*Pi^5) - 
  4454029338111337539965787821668923676503258274793511418983677/
   (1114415281758451958249431687893343154052230376200537178668824803510329607\
780939758095564800000*Pi^4) - 
  314969520540017710177898916335223838348294462890856739632638570413763911/
   (3635916813716445846645055869973514615289762524083536141364456858274991323\
4324200926174712494345420800000*Pi^3) + 
  16940765321722103253701515267575233759235971608491573930327921246679/
   (1843987221829931339728518734446740869713252912822715415126141574031716826\
200092930302482600427520000*Pi^2) + 
  334922503659391948842063876982233106944356016257619627629689314946093/
   (4034776779075022435246611470583879126806934820040721132649810338807163218\
4872872877928084047239577600*Pi), 
 (-28292918694387954066364808344905927279145056265819962516911015593198874190\
315607185476734986179804469803486154489593856 + 49811389253133726938523692357\
54008891152580507457371411842357031577233998070601056547218404129003229938720\
662671799091200*Pi + 13375788456880295591123599672875838487409275565553465746\
59591285026341247473170576848593601926636576412561829432005754880*Pi^2 - 
   77795362072769300978222551877010584292996078105298546822294562497676915152\
756970279382641444173336699853313423895324262400*Pi^3 - 
   21374427600136992885644204535230741201097597110131339310740367718880844420\
563672132292659929017342394685504477030514688000*Pi^4 + 
   37647398282578835916699377596132072179483927224283365370413563042810176881\
9975649712288004008614549338903969764737024000000*Pi^5 + 
   13346362011642260934641034411400260971157360897701120436345484329734685577\
3565628410483529446230078972134027647873187840000*Pi^6 - 
   57059855447814397222759168450255045281468277546098202615569729522213407520\
9520189565806948873712400370619891187921715200000*Pi^7 - 
   24599980160934443260032501690742692045348959119483074459541763284664423827\
6770921744839858055350925110451116235651840000000*Pi^8 + 
   12809840744591809277715065180604027378226871763199526248589334648006133357\
6506401008548631224865494417315514855833896484375*Pi^9)/
  (49883477308108569120992976836767443955914465109087794132221466564016762848\
39736719399081747244559790158435168855648889366684830209553304584045199360000\
000000*Pi^9), (-80076835319622994361908877010720081459273525/3705346855594118\
253554271520278013051304639509300498049262642688253220148477952 + 
   40913069683201/(2060337046610896176891803857843614488985600000000000*
     Pi^10) + 813681223361451766543904867/
    (18151925969174475142315993138992291926774783709035259494400000000*
     Pi^9) - 22556345878430022273191131860480660809/
    (401197745897983724728285533540501158927648772399077594569786785792000000\
00*Pi^8) - 1502917959010776805779980185315943523179896630523/
    (112105397389056323693781629813757994003583528656137663366825459178377358\
3441920000000*Pi^7) + 
   217760465886186339185520625190881006781107490289216768134071/
    (338740770691428600265222435550451761756336558741913629697779209394569262\
86014028814745600000000*Pi^6) + 
   113771750721466640045202029988229748092205010263195340860573079272873/
    (840545379753495118913190560590192045720549588872975039159877702970159835\
3187516689968251043787571200000*Pi^5) - 
   23806400905605308096884051218323400216289754833668241754245541818178042431\
387/(712770006747026983361574709317188715360605439809236237642740046355698875\
081786156089143775058749981668147200000*Pi^4) - 62845081155191741859123904846\
73810758307455530349901812891552217078499112139803513/
    (122763070735416367603325436731391256529832508973449528801119503941888715\
834681765327289563910734502242085198888960000*Pi^3) + 
   68934018285514050550315300217439918140310169071100331471844373217391679974\
138901313/(103756307866737798425720800547270967893470523631647451237459154094\
4269602790013759510696004690991798078084952883200000*Pi^2) + 
   10571136707735209521046263691468971316334777310461975087073894793851270027\
58199/(2000172716696262626945710174214552936274734309442596790275235417169261\
9561464473441798512379266712860409777356800*Pi))/20, 
 (815668263453087782999884832283035531042379554095272749026377221348997192238\
0907272717199374365680468302194120992721974882474921595764736 + 
   29096738837139779370134296766907425913488118706052345781444743892022220439\
1405059053957893278576153040199593019845532175758818844732293120*Pi - 
   26592196023237702820382754897618366993628192382154549709721138668162888406\
6859888585202505778272644034750176311597601247075594188420546560*Pi^2 - 
   42371789579467567786502467808863276139167767807558836757426347374189681821\
03260811860194370066690133040881687496406860720929310624029081600*Pi^3 + 
   29801633047242473892543516543165520060135209400423845546087533380571718061\
80672741703868592109351943195313870847724722485714818930049024000*Pi^4 + 
   18937406367814051796908437330168471246695846476893013101211762248033992681\
159575256151230818472807948687322764824851282438781527455170560000*Pi^5 - 
   12318681395540500787931885196592778449798560672373379219456630381299586775\
923728957310490956728585632162418060378962365031679494748897280000*Pi^6 - 
   28737296098213652520943505008951918148357180516714354950523601314087050656\
985212027056024606029820697681018612177416017188194603551948800000*Pi^7 + 
   14504463531286176331773331736896461563686067650740953913588856520460899971\
274380378988622484432724468950219975099863962767956344045568000000*Pi^8 + 
   13702667120920025532555246114700230257386613986026470288228556697175912830\
124118195207970948295133698929386435004925425896328377139200000000*Pi^9 - 
   48415803039321830824010126789488603945094561777693611678514504297355997181\
80717147019582178013935180552873700323101959996617644532275390625*Pi^10)/
  (31750160280900486669427773996894395409624085198678344456362931874264592032\
16294471852387807484283880644362015606288162763266006210142592826992912934017\
2507752573802905600000000000*Pi^10), 
 (975537711439942926250014529561185213502657268515117330359904225308750210564\
89176737007675733349499843102423076952592803977003181987528454778348634112 - 
   23517335605148836245626947870144248948165076668549336366838382142565164885\
9126539248530430771548435446486288605744235554201789498108481101184473497600*
    Pi - 38245936386769405218717311211129955004752378898329909531858081470871\
66255213032360212527535558996565620706143817726684421404048280872628969178923\
008000*Pi^2 + 843750942842745430097219561671633009621296149424271762332549618\
18579392234481137202715153449534540297980766985011829308869618056620423355754\
03397120000*Pi^3 + 5610227035442119120552473235878902843376842615958228540566\
87411709641881843326397639789742244600608532692318929809203074556296395725164\
87304809807872000*Pi^4 - 1112239838456138176382014171963954076810642197791240\
74715179335456355220965408103977087154521254155261586652136821334112824490704\
170864666757562368000000*Pi^5 - 389227305232433109164535017228780761839410996\
98108780401572491331787177264979403308080354918770456760866091646110465341449\
5396109072665686713565184000000*Pi^6 + 63192073471282958087986585369101346186\
95351755785433146284344974275703009641678045859496575188823431240186464626053\
68382623698238834363360996229120000000*Pi^7 + 1213895552882835700058456911650\
90159176101683508676082406577185631095096593881506557799144490250101997418306\
1723855278513286651507926715713619755008000000*Pi^8 - 
   13193482919360080088834286618662049820901471005350409295180902417825664402\
13902173275998475580684810310247601979252036703405716186545767728126361600000\
000*Pi^9 - 114119097970728417286579393624805748093527520478050225050419038980\
91922015827266032808825559686852855316068944034693163679272394103488025172172\
80000000000*Pi^10 + 452661280051806150947026309420186794466704038126050406548\
62509793816506959753499055824774081729211135634274503413812300742781190338346\
3231250428466796875*Pi^11)/(1304087960284617738563403922432874092943937796711\
88584196586466958166864090228213825688301151721323100397745209112213478114960\
5459966008885114649612507444999073239186609679714222080000000000000*Pi^11), 
 (-18384495224585388494119371441615747814202208838965528744677315440574102284\
69339004620377487727305028045492088613258987548642428635511390819138949611520\
0 + 1085301752290998217758540691598076403681454402340585022165659579960077037\
36459531593088887134699887895676584231101874391411904149534955860457394102589\
19424*Pi + 153934022861593325821606649678397624078783738931514527778303988091\
39571824653362020373215775362652722085057052364701015331383837260100992432970\
35570380800*Pi^2 - 2882461238039720723373368434435648142911383892553314966056\
02360080032936987956396403355347212085999294969823323374725956306019861926260\
977754146696121548800*Pi^3 - 445470704366919233461156761925154650390515052531\
96483607870718687787844559910950584472008005070574288895074750128017294604689\
526813225922685862516726169600*Pi^4 + 270855227970168048661047580895195680308\
35882855200513634276928713282115971572044819678778283001203207072382345699261\
87381160446819634045103925916235464704000*Pi^5 + 5705419047628667840186335110\
31819178207877554197420768317359529430429214524889016914007360082154630311732\
923765835771217483154426212517407441764850073600000*Pi^6 - 
   10489115471745491608684956349972574323761394263212399651529249524811702728\
24935464317732874366735622133427921892822572129152224547028797114210814724669\
4400000*Pi^7 - 32170446708766320882048946426888372964962093328835843373177495\
62306398637469616734002260767261603875974608766821520554921732929955504948769\
772777819340800000*Pi^8 + 142738703663986189770031594036665492997897775092507\
20381468735762910124040446746340481308710099460970977476715583586451761920728\
771742350624182109208576000000*Pi^9 + 572990298644125499746972272382203288030\
14174057010504747880651585253290338810511390255952602910969523267201927141453\
84170535540436687538936484576096000000000*Pi^10 - 
   30633312755294934606745611710919556624050338762263949336453389371669039164\
13540746752243789187419855864817761278744869030937746592911049385012799151123\
046875*Pi^11)/(11010713178566913757998912379580895711473580443221189823866388\
83551320427504669730905990541966640855349762567925852510276060372369410141886\
545695396085683909073277592946273312748730528563200000000000*Pi^11), 
 (47316428580124665112808982515284524158825479391681127/166873987181321100187\
11107079449625895333629080911349765211262561111091607661254297054391304192 + 
   4312898843919683/
    (33494948814842457809238300720256228994186634854400000000000000*Pi^12) + 
   26814129791409394885303780819/
    (819711933686368618266762544567869515746066392646097862351912960000000000\
00*Pi^11) - 17109486461311293478329784783303244175091/
    (316522478920163173278037259002182597528796782004790128061542182205312204\
8000000000000*Pi^10) - 3306743890820044592958606015450479053893787093311341/
    (210021444230375757132029304193911321793982604643304425352063502413849543\
309174935388160000000000*Pi^9) + 
   2245375915844828515516728030408711930864356736654231825882252542579/
    (225221884877702382063145818498359668525141934439403127673120044752879546\
14161406146959084598014771200000000000*Pi^8) + 
   14588899432190250528036298491019015895710594873841551522769609790532927/
    (522536134157563818174419945190359964795851468996050873112255053777090756\
25533828122958997718767585785282560000000*Pi^7) - 
   16255951040447698317538111773609521891943452788854829903035877523828429046\
7925567888219/(17119867125094527901668124760319235261668150725005455773249481\
2441933631664927518532389642796826718492566712218290225152000000000*Pi^6) - 
   19595946476425852879905888178272489115864686434878760732984582860490654666\
72632372753890607/(8911383029874720842177576360123870406716216503470694612413\
50440077098374471941476652701065133830442443905997214995231831542988800000*
     Pi^5) + 7621564654978560088119037256879993897348360773455975937882539787\
355577027508778532621856919671438974028519/(169257811901700626078733492167552\
87724650342165907474809906607812372474164278111395783538650846780799496424086\
74122690179595662662774344908800000000*Pi^4) + 212648090602709860452738745016\
16747396066333050343035679821005109261281478729823737094851067858079240327597/
    (292278650432750191049373554485201137559490321039936535760756256244144086\
2537611803355580504947084612297918969777359754602116681494103848910848000000*
     Pi^3) - 1032395165534075808267875549060559782946049363964161864941604289\
538545161722278397589850522485459947259/(119901699665502782685800853897039302\
24443343998642286347724500143348516619257878563162883362273125412356538385691\
0606160836625821773856768000000*Pi^2) - 1456388008627492005183555103844604154\
3160963372469263049907560023342948634341870191360073483443/
    (207340607895579439482104251628647589142167117414714297938517182940450235\
5144318822986913458728270860872332251638914723638182523437056000*Pi))/24, 
 (143089884478236925919201816402845977001278862086370534016823709963946085605\
16166449558921909588133435088513887119667837922843882948642613911910065706469\
889716752098525184 + 11095946080806991634346201086023704875614560334059306504\
75960927902608169720807234791229817603911117470251083539179462195042532420409\
992952044908906136044896388997688852480*Pi - 76195394973116758213107094896964\
61924785307640725151071240353275657432638461981712265828860980497617327124371\
93889427991652703041975468536265802039453808916728428835635200*Pi^2 - 
   27799275573737214264257620230211366554650535106421675809982441071618455534\
88281996003430792554079934946281735496694927404335249213363715084490905242777\
2587039365831589888000*Pi^3 + 15444021969978396529692477553395261919342623964\
24639610019571040031610102818315940452074564223894228047138670492051389171075\
9461181546082576277838121051819390181545345024000*Pi^4 + 
   24177398618574451292758109384923774029856750126495366871705662503862826019\
16977294142303844854915611520808878130934654951768953444958300346010832061260\
52172411684184391680000*Pi^5 - 1361608092157542494384725485208012026536078378\
83061045278839585724231075540113099626522452811066912610267944446563008374019\
740127348583552124854412976211003188000587776000000*Pi^6 - 
   85684289641992986202395145151346154191969270575461374275708543908518902426\
09715613266516027016568876521768810342347209400226252910615596633540407528055\
37647617988624384000000*Pi^7 + 4965223140229426805257765131009905897825657168\
07542577656820763171577850440252631270297012911454346252140057785539886658381\
815468810245416858929359664397111962439254016000000*Pi^8 + 
   11516997261356091786419061331889445887596863608327430318141476121282965587\
19976252813277431097983225920466573854118286694479982467351195720587179087237\
615904348249784320000000*Pi^9 - 556373207995605034775500030125296480878010027\
12952779409534512678098822296813169020600986576054671799937394470131679388007\
6837310429034146355534342761394682476049203200000000*Pi^10 - 
   51082397595484612954952558015265512777692804187289494724061194557211466579\
11858380033098098243594656584140181818351327051639178058370802045373963580394\
14982149734400000000000*Pi^11 + 179592189716620110637880432566903743100567429\
66468006670809273106365922161402589349200723880744587265005603480878996814955\
5371565819515934253276122891262318381550433349609375*Pi^12)/
  (10730957382190329981794315703800424723333988239520246877197678168671757819\
84694957093329586163377685954026295181204390851592918080928001343772898048208\
5728099135417959077168992483415474572459861604071322419200000000000000*
   Pi^12), (21994306040115717101844912200435967111962903254164934995434376162\
73988862534411543757310534005444376134837896616302817158437761867698052129864\
9072576621853263793295302958595579052032 - 5874404824172887938887266092601344\
43255784861215774310935681359248034951705807808428641557921262430812565148434\
60735409834860572348315844847745852578801265582218339956878630033817600*Pi - 
   12825922797506342813326024067364167688866407806206297789513973989982212372\
76281926238469255142199193076830285982073785582081901152719947312323913459493\
803770365446628007941044069990400*Pi^2 + 311533756664022212791863913606651937\
15871785186168800721105171478221953354866754635268217604260120180825990110817\
45014552206779838634433214054448876512689344049912268294200148099072000*
    Pi^3 + 289006422280396481553323538074411282264641827704834712376232821466\
69864364404355145163250518568191156626363368226618888413144883747773343122306\
700909131257345798304212254507633999872000*Pi^4 - 
   65725908948501167174546023118946588599807799189264077931568584698380033430\
31951255291949507521106730131449094303282842502503908412018842178937334262789\
9225660248727448093835919360000000*Pi^5 - 33458101195662969813887680389356933\
37705162880175158772594145772862234613131812520725214752548814317573483014778\
36445914165710034739477137690617668010109214786022839570649085011558400000*
    Pi^6 + 686528983142822393164657578836012744782523710287060002691030619108\
17406119879088120379077562578395645143545273276651755179817196609466961846177\
1545326754263114684714128491814060032000000*Pi^7 + 
   20773338578497676358147686787704982425620764779109270271283542545466414847\
45651147186488567974475973437142687566107813426944108665653986630501990492996\
884026216947378734526028054528000000*Pi^8 - 346779464756836535669077679583963\
94444604692342337251182525162265189399062958487662239993196925011644621506771\
86873685308739839010202653624495491983444034203133563978397912557158400000000*
    Pi^9 - 616275527174066907635279736263573624332048649635163924335382112080\
02897395164977113710205788190587416746073366289841744772204270912059330710738\
36482869896788264710460485714680217600000000*Pi^10 + 
   68151604626791216321531720376450930940039015499351372823349997141635323265\
42619184008209536336621929290547339260201690141189208170391295600969047816972\
516679312078084274963611648000000000*Pi^11 + 57219806767757650414131503883917\
79706917847491782538154689074666482200281112143546790168223758193775803034546\
57834193213150706170699506415719108544316343862075858826533447014400000000000\
0*Pi^12 - 2284910141487677700255121195128563560254387840216974215292129574623\
45019640794075456844984361826200656454861360798733429375496434051664808708525\
4059858713626027924533977158969085693359375*Pi^13)/
  (59857838438733414476847592443879331838352579871974946546291339135059144665\
41126685148866280631881801071586102120797750949867403077584886331101360423928\
33049826055680532930055166666400689363487579205480995483876180623360000000000\
00000*Pi^13), (-2230738473477194178290515018753090135182958943143382840159856\
87548005461017092914076664272676219536095780935973244952633575123156889553853\
768282005802956621059209788979323496826929152 + 52561188336920229192603778534\
91789305428497806132940502135325681798094151478772761755463164553032192753237\
26413394957635008362951321288441676165509725527957495801738156255814272029818\
880*Pi + 36244159802271469650016521510380875037817254925901578078944138354415\
94446842850002937945699685257394449043379715946434556464165563559955524942569\
8866897093413487762625884813122674360320*Pi^2 - 21367737998237857744275495355\
23256887095338754258786680248393667598898371922877930080236238486191552024448\
90315479808238560605023347400865759463241455497115171435437693751091625239511\
04000*Pi^3 - 1792110195011798376370383239208526683084789569228356462929089915\
98853769101427841192303230244592876517503202368487273133991103541308694792570\
5904162494643693407971927419391649547026432000*Pi^4 + 
   33205479013921845609664755357780118521643569534059357351707366903242377481\
48331302517360907146160460285918814586839881864641549751928977471577831757158\
12995780947945785625479955852820480000*Pi^5 + 3933879837888138738781103096589\
96181260558788369155907640690610864214067741674593353723257362843860246635622\
38369709869988768696952136824126524614815988486453570664723456205277123051520\
000*Pi^6 - 243057096719982334942023380176946672285387378601014602999603228365\
04585195904315730792263553979723462636899129640348354824747622609932490812504\
98163648599482157973491568869013209481216000000*Pi^7 - 
   43646246627624658463169651400639330874611393481388143167960397977955673353\
48203334290148515730086720911612934528525828337657145219741976214825740481447\
35494791054119620172723234275328000000*Pi^8 + 8234764516167098854891943754650\
15523531209107625664752957539969469481928111979677111708390692713631183675625\
65104320579864846301864206296981137376505339569111911475457304904089154355200\
00000*Pi^9 + 2292352042844069227613425120731315384638061442737346413619957485\
75384339678478040841424402996863439024201254345769313983827538292915017354826\
0477575270360753096437074561025412096327680000000*Pi^10 - 
   10436925935225509592448968167630352748066141252651374181989840278605968812\
69600383178785271512382071612873486306161820796325501919800001737105443780241\
0755866231620579214169894551552000000000*Pi^11 - 3982252218504731341631325655\
79094902623167560781964706872367742940084061954758891231751586635068374817045\
08845866464808804720338851691809738434886628275582639099824448527488620520000\
00000000*Pi^12 + 217050883237815570998093180639353193543687684482030083584738\
96856517470554922762027590550618801405110257189617070563085414909614638240105\
56145901217141805148524010140437918109632049560546875*Pi^13)/
  (70045908575843347102649172000460678025381692755428957892676997461797922461\
44055518635359538778897558644197041528878065040427945603181289917482950196349\
48314164449584273770452467389318381807328114019939218608545168237369753600000\
0000000000*Pi^13), (245280543714848580994926403602699971560925093225181093328\
83650482591228010954016975738227619838553022108392731747097433651899058297962\
91857919776803282864307127624723787827732472863225151882264576 + 
   68260901092749484528038623863501615278405307627248099371051869637808377157\
16280341713753266051516729020978248991263368930471719136677279623587955303003\
082255993913896741222948466490211511461478400*Pi - 
   14116070851900424047370699736691449927574564585659907996594297356671914996\
56916943836825772642934698035473912824244144611509905319541850493247485749555\
75869937939957139647740910252539332664324259840*Pi^2 - 
   49074185515323962530223025710196082477830224558608623087068397867883596388\
15123141813430184105898967569059809046645987481714646636586999343710682421787\
58121088013396656357389604003079889941954560000*Pi^3 + 
   38157156479425719838372671518247010865176864772793801255578876008420674132\
67885425993558441314101408589733119385503593426477456794637895924723321119174\
295370674140327519229967210505095136092880896000*Pi^4 + 
   13639697977689353344135810157268938312199899373411616979416055865358167348\
69798636544012747124040318422165378924036479250017405748449163885328573683204\
1049418484532400830616912665538262728284569600000*Pi^5 - 
   57637672471195344391450931315673961488719951645995497638156869435098338391\
36856613170059564934553336042282940606254196540304715828165099707606290216114\
1548956458502646565329131574198261481356656640000*Pi^6 - 
   18318374697956717638111936319412104830011681260229693765873634176978466900\
63927796760239079999948927105218322035270990456422661573067678126303252436604\
98624164690853210722569612012086752568147968000000*Pi^7 + 
   49038505806401447330838428303211815176025062174176166696599843449438845337\
63270108658683255191709129993016684854721796330313512590168028895926852068428\
54806739299461387443653229713458349876445184000000*Pi^8 + 
   12253268537072512530396452865074375289302177088295733144623530064549788611\
90343637518466024670652084153994269942874807797281424625983137899784163735943\
366842621238463734616574663721640121493094400000000*Pi^9 - 
   21822482398006748067770622974028473103169047880798979176147083574203780587\
41745140034754818702596427369973797898777143232034439123535903688448851610956\
562565463022926224861627761312948712489615360000000*Pi^10 - 
   36798847407127630677426417606003546565146975709086685939370485407437319233\
65663751688097235557138688978956022937490948472740138087144956625332830694891\
056318572904494367100623551310408139669504000000000*Pi^11 + 
   40526584351916728019230489151394944849518614938291209150179489975077482478\
73526997199328114970121375073532556371679029289153659596303574002611801782646\
830420990446402965546595231450212115415040000000000*Pi^12 + 
   33745662725430520301149964158128578558636297123173946798561202231337558196\
59035102755781428985841790392554459449046597777179426031913908254909105222104\
287576652174186776498665752035437721120000000000000*Pi^13 - 
   13481410337996235948315436056951317138075226016088361171207420454545367752\
76276745440495295179935049008748406458818274214179256016072335260120664754918\
061162674446142583224686937121822308186492919921875*Pi^14)/
  (10163828943880919224615600932152635630377439134899198216442789639434093966\
01904526327675693383106094500467858438168638276235644496331503044472244721563\
04505520029854900439657113644327411849858726596252986954428600630697360054803\
578748928000000000000000*Pi^14), (1967049363606094780932445930472836789405607\
82265170653512684957448141672809440180652105862239119203758487296777512601549\
84868898724225603923595469470762703898373374204840688277030529601891016181704\
2944 + 3110736813598485417980343752845707827025192710171003841037273203514688\
93005172034067153737477410129590465681014730479100759569219070630511870803228\
17858961559127973925778740327494506097309527527768719360*Pi - 
   15862119006122720030337143177577760633317710056109452660031624361462137379\
97187150555986939475609624464297967268875830238839957384797966913446079042344\
5797670515112494233517396272061774255736434584453120*Pi^2 - 
   12069963302365009811681348980341552726265748526844206122185924583405328253\
54473883828577645357820689130567233146925122586455411276665625078361597085225\
086480231194257479317180843862689814825685929793945600*Pi^3 + 
   52119384289267884765386545792845167214730133873162635382238592120673006907\
73651633878974531842334389153564224441920337088120244291816164007881175651915\
77924343841677279213816190500592914591329177042944000*Pi^4 + 
   17617426138627418823780889110645785028395749836023773740278950092890296200\
24964239167709162182887124372950290130970445338845129009488471474056922388403\
8643623068204218122358079046633200475910318283816960000*Pi^5 - 
   79710307697656681608076562225612120577576830713094534240132276534774902359\
02189465694850320482687337998399904347632222943499953346597039675987473455100\
431088821417863627908357040470098925214955072389120000*Pi^6 - 
   11869517479834705253608348206328197075320454461487699617034897038351331789\
39803568303497748647686344117909371805456490378607210269966757530829450621658\
19362923140262719592598558974241224322633447348633600000*Pi^7 + 
   59313262749317236574818414151408817015973052668803573755437660373853161909\
82431713559285324743821551175626323954482481039423011177442212354081052065708\
8501667802159157933122933353376173440720474996736000000*Pi^8 + 
   36549976035659518540902938409719447958678463112713455222208738170965375958\
26507120492101890382095132086466187603967599527755976977817688883800000961894\
09200718073781515285351047045058774393916584099840000000*Pi^9 - 
   19691501357669660154979901269139639423280096302505652877284069448649262252\
38750499357422236034605816043685276549744343109522070885490412274863301778051\
58598384614210972048609582200486930124398426849280000000*Pi^10 - 
   45298369817057593684943310516136252039322616867934487616822143267133503021\
96438626039147004220217259817264041672039745911731272708105714918268452698069\
44911036825340963414884891309609400787618129510400000000*Pi^11 + 
   21224928403258798519276249528832830931197824757932280156674909877230912875\
71181887466908281486885886148245360264793330987772436599296728145682192848317\
75600386916230395619441221766062717818581811200000000000*Pi^12 + 
   19065139735199548333630010272212113528059293211497666423711785799929355653\
44746636424322676960520787977426090208635875527393495257328533857536437960994\
71961562761586573693552757416515199146373120000000000000*Pi^13 - 
   66777143274714143981566230089224410841515271018576812078662402296642688272\
83285822340579677058425311573679372260019650269770577630707445222512508320906\
2523752636937114706309228707015919848776633148193359375*Pi^14)/
  (35454846788975943531102962585492376043391201498988259323171586971117542254\
70249102630169556601893133938772669488639990287788244962637006864052160895129\
11200215005790135587218247525735877448497910950097303055157174323959637491738\
61052633694863360000000000000000*Pi^14), 
 (758705323624370168192372041644698629533468701795243410417270286504863670798\
63630984499041266844722070841072847225649656435056728974118482246042500709556\
676569461278261462669526193406630689772578348920978563699084988776448 - 
   21956513023650606013472603865337117990465159233045124646705528833477468243\
90325043183422807142531344512538528823975286909575841475558740230553462101725\
82552945278044592856387477628461030312469939745782505705758393368576000*Pi - 
   62370911836749687553344999375595754892295529884061376214861232302897712488\
76645418664064045301024771931972467844928403478643700521722058768692685671019\
222666687871104111720280707588806900751310671094254345465198335229952000*
    Pi^2 + 158593196987415873161910228743157825646892541754837207681985787243\
27215114420143622699931889666626310598098925724638605738708388738807266293978\
12372182217227327856617056067475558912713907427026525961594887789820772352000\
0000*Pi^3 + 19994968260417318985874712201661296542304653536333269187280823165\
22649316383343009252974133212595935862122079170678362957194777246724994491217\
93847584346528755297862604364350575483784168288832591707344973238296443850063\
872000*Pi^4 - 481539260453460922720179151279545234117475276565948850726924836\
64316252877873645041055505465121880627321186534467782297734258904530010749765\
84450644679347004532226163532860731725128249487885740470989774981544670385930\
24000000*Pi^5 - 3444175851614428999725909549126464975307770727844716829679307\
28924706256616360837614420745134188431500354911578014645425900745073056907850\
88772448301054639898283502450593752965241018961745610137561291551974107628720\
61952000000*Pi^6 + 7937163842146352748082443434502605283390059944821275815092\
08208820419980948910044463258436272818913067068293686240006984124496617929933\
92508753609155004115736419282456900294230578216913088802900639603121015350700\
59233280000000*Pi^7 + 3485621302752897538012888191424692408648677309732285126\
82945948900042547591477471201664152476534845954453590151782863781065516396059\
00285506302125473992769029786977188005173662363573644150398121715962024347866\
048166363136000000*Pi^8 - 730409310232681830687805546584954775289115049843591\
93808797047886059029505900209569098153647780598579520793976468247060610793640\
05447398962307461916980657448746479589777139076366726177735909836871730844220\
1689899925504000000000*Pi^9 - 20200947874199416338209993581225081532925020831\
64855849520367371834624930572617941770794422641703839356297562701488842885265\
35250678807456124025336146614006066207760857104714458724633680305454838850954\
885958356149731328000000000*Pi^10 + 34366468659283348248119160733169559747971\
05131128763396389107922519721772638580725439404850437871912065116709972252043\
23020780605774894468304294158557410213628505004762178937836877901859907419679\
688879520302205700669440000000000*Pi^11 + 57939194765062003476382826624398510\
54150912444180083254960848416602578178514093291296672809296075953062540959795\
71169809707205069036549251164989867993529392783164659960068822125108688884871\
655318238477556606599384006656000000000*Pi^12 - 64874841536459577115393278020\
02469546649114872013842180743767127425380849335433700715668403936097178570218\
84907422203951808103428024475922859955624323917578271184445767318578792887927\
433907254737107471736024676171776000000000000*Pi^13 - 
   53326033185715683488352105664833990521890710794077088124228713692348544267\
66452868004332157798027278572054728616708197932316043199529735492842633763701\
99661557113697553384170748128758687274933753083279202594056512000000000000000*
    Pi^14 + 21398349435495548981246865278418534244727794170152297852038204856\
84407830675694605570954849323020313044871772581256127048125780854315121301253\
06738845037944387468902344197896284464933171635818167968395321612547144939422\
607421875*Pi^15)/(49789675358978321499982593197228925574610756801488213077474\
39913367021795294259563195639966643265628424745009125739470413607090921095538\
29555069285618083429801166094010093169851041353569863296195551359058493264298\
10208776291546690053721526166584653010943640338432000000000000000000*Pi^15), 
 (-32294636203335103756251145892804844677553835624344451618585987827545294052\
78450315708586098914177319624422657475887808186745076468816728245356544030559\
3498521699191277328043156596451157233568898449899136664208203125702524928 + 
   12393530195583260858134287054173011343526933557213454031323818445689367625\
34526404931233254842197896308302425944321670868381075417600453205093263283229\
14791637928979759361891831670014236811663762116715208151051272955374602289152\
0*Pi + 3694695216927431237353939854309489638320761972917519885558493617656356\
84580137909605594705313793356966359435429043349446993673366710420712579258720\
68397302559047050371582137001202132365044590155624302785049620599403817384017\
920*Pi^2 - 718441220576237724738871741319507966145001138145279563632031090165\
05161030636528116547899178801183013103025153668197227916113347524178663053883\
48142127252090163146757435385940282545530237561612678414843440959253432333651\
7464883200*Pi^3 - 33020304188338998001915365391963178106444205874805372882395\
39817017846701596594909458168848292403422420698451637159377129040881388315876\
73937530183782031387523450540162314701788610291739952139480710517889481885911\
3146344275968000*Pi^4 + 16739584206161850308122190258434922104174369893573423\
36224320195168081976668129355794303755530422110994571410029834429687861098262\
58878611163157186469695744394147281841601570062520089041288330241225789368072\
0225151846183149240320000*Pi^5 + 11236160727368990267993133542596470289345389\
90208067242242861812145837665477255360973216358025918839347536406383415712931\
59008178124395094318464259804483484291513294243371625646905089881236680926932\
855927263090709852599321886720000*Pi^6 - 198601089855333214370775534405090727\
99852520026448244925458540898645769830915085852740670777430985051994056986303\
38460581259301328866241352576894704956908633874747285156190336118730728221412\
9069456742311744019842497021297767219200000*Pi^7 - 
   20216904337471447211255839380112259533479370696600807417192999158066686728\
16113454850737467332591589112015021191867975261345627576767883920875365077337\
10661874782281945465190191517458060618755814082410901227944357830744814387200\
0000*Pi^8 + 12473509347367838317517521511982583978828852333049526091486687147\
79316521521206934994806655639609057629693626851485130231983257837208011732338\
33510168699635974082377036256893097799535019968716705816390978969992916961151\
816826880000000*Pi^9 + 201682165458391919295274991851484639787094504928167245\
68605760410288713664949661409679563618812188602158322978323028351142641794326\
68480169183467286992646217211975871032215310106163449639402654709060900366080\
9533594216043642880000000*Pi^10 - 3862964846184154509090272189831581141559024\
30272636100556692096793533842106477372568762796614669572222760553108391343373\
51341159153175135040072668957987358929702980603331614067911487787155226410222\
8767606208976019525341072588800000000*Pi^11 - 1003565472430098144736493588499\
48278168976552596917736083375399390526575505240745107029559441674070615931962\
54553061546472689549968365801752631249841280561831681435467862778971528582524\
3720504238115634964724243417562831912960000000000*Pi^12 + 
   46546481246427815503047075489460499950748106492052931221487678898939535218\
00765712888189219106035135584116679012519790484504944904992081515314560433271\
82034238412253924011131944314190014129979772440698421183423821849716326400000\
000000*Pi^13 + 17098963640986324827533732520194559862365198916405923967029265\
11395167648616622375055111174285505067373940983190209488462892486697560296448\
57574339273077353243019404073336757851524922651038913974375602199709403795752\
923900000000000000*Pi^14 - 94579680677171506046617599360832678267045965698526\
09862156219917859343192500303355715639340200752508712872122606486435682701968\
84341562284225197439354444881433045696654382724268941022180890554118487932138\
80498106340586621856689453125*Pi^15)/(268535829879632844971709066559197880072\
64113842425231569959749019889804142077348508215298428846171914771938481081212\
13225150285299907733675330610415898131758043841230218517561022665863430267228\
20492603753697503705927776512658596625540141547021628684402562156403512081121\
2800000000000000000*Pi^15)}


==> anc/O(2N+1)+A/Z_Nf8.txt <==
{1/(7001280*Pi), 3575/68719476736 - 16120759/(31397100134400*Pi^2), 
 18431877473/(349125706422484992000*Pi^3) - 
  145762407781/(27249436870482811944960*Pi), 
 46846375/9444732965739290427392 + 11269050196699/
   (144521284425000507408384000*Pi^4) - 7373354503024787063/
   (129688641649489681119390046617600*Pi^2), 
 -512927855175457/(49054653113400172228902912000000*Pi^5) + 
  118359585453477171880663/(12435467186845122656855756124287139840000*Pi^3) - 
  56735001512230529585995357/(66200199130237685607747780145447188824064000*
    Pi), 371323798675/649037107316853453566312041152512 - 
  21414207739864826291/(3198237803081720924883563870945280000000*Pi^6) + 
  128262435592370331910933891621/
   (9894588861636930548578984931501435077735219200000*Pi^4) - 
  934013697902553330069419497074812427461/
   (135536660199107932138594551622938153759419501521687019520000*Pi^2), 
 9741506119443279509/(9210924872875356263664663948322406400000000*Pi^7) - 
  47314482312769783266842053951/
   (19497547735772983144147220833442827858442452992000000*Pi^5) + 
  2660306336522019375495973399430392869940613/
   (1808830160708395993459286694663786764641280450394186486015590400000*
    Pi^3) - 1371065424389075367633796540705314543361/
   (10950638905767353667764303522857161143883432448448989005820723200*Pi), 
 12924791256924215/178405961588244985132285746181186892047843328 + 
  193596755261029187519/(495179321165779152734612333861812568064000000000*
    Pi^8) - 8944847505504013796258881184076079/
   (6091399946618306179035151245526652589665751474351636480000000*Pi^6) + 
  14069470788493616070524188911183411278771502562163/
   (7378964331794236256499812514109401131736462192518065270499344952328192000\
000*Pi^4) - 1446094584252544323487844070597109410837084232937/
   (1618399486001900296589271367185537452457118892297476645646203170207458918\
400*Pi^2), -11857328442682015651/
   (165868312675050405179387191118561118183751680000000*Pi^9) + 
  1712177755339230201123874012030128133/
   (5622224432121207841544527283158157998550765732967140347084800000000*
    Pi^7) - 1998678337252133046241404471559749854813227215263223277/
   (4556605634006963706859398049044737153684260277296340017503073867615163784\
364032000000*Pi^5) + 
  87163967644275867433896484095083885513865197102438057119337059/
   (3945835302506995204943757868712936016568024273108652546022153126275738042\
82062146702934016000*Pi^3) - 
  112250436452544054203713053061398413007406511635283/
   (6171606773601135784433501273950217346622015800550207505826394466309473128\
834662400*Pi), 118865367258259842813/
   12259964326927110866866776217202473468949912977468817408 - 
  6424762226597304763723637/
   (380369214626425589157370706673084356218979352576000000000000*Pi^10) + 
  1332422379267653847433745962163093236665023/(126174590394800543955220534275\
69109551717212226501065598899595509760000000000*Pi^8) - 
  262008872972637059678403586683756582890099699481593719943/
   (1037803249618096124318821287339490479484272537222814555554454164211343327\
917768704000000000*Pi^6) + 
  2673394344068614274962267582022986884966687060442255000258201801447793/
   (9669064225357661385964021581871876635927081943990551414094893083976129735\
553706232639112536391680000000*Pi^4) - 
  1605755594582208582552542053903899911963438408536463392941684238891402763/
   (1324658414117016979272714740610473738274819556061409626124249970852799426\
7165412333328336487570210816000000*Pi^2), 
 (700045947260400411432584453973982053584932790031117480858919084758930021569\
8232439390240699076366658530080030431531967201673216 - 
   47898046562701725869504644626064540891689758805650008292743850649592694783\
068305231291477258304808131475200871074791242386636800*Pi^2 + 
   12363083826375882478071665650612536774677858660339328315098502168013277560\
1538907208573362752767778644259585200561977974325248000*Pi^4 - 
   14263844549883256655158009637061490732559830550814858135665816045576032942\
0306577862556746862660278770415663209670108826828800000*Pi^6 + 
   64434723474473089086261740586312006324320579124795610566740741683293629865\
207656413833867166206184698541108105391703982080000000*Pi^8 - 
   51879014936210835460524983695230815450282002026831422965928913644113004052\
05865595481392582223126763729597091914889329580078125*Pi^10)/
  (19474771426219452053252509078823455321508848975555359380657112093819080428\
38955835841013944484930834771262754552902352469750939750079495233114475971215\
360000000000000*Pi^11), 2267680998234303435656615/
   1684996666696914987166688442938726917102321526408785780068975640576 + 
  1048334174943787809032195809/
   (1855101435312885551143654606584387759922948977099748147200000000000000*
    Pi^12) - 3530975155702826340068488330777388801800447093/
   (6569947711399009555944584821920194034498108848620025045865819749882045399\
04000000000000*Pi^10) + 
  226482291425147401102177868275742366546640354913958203746245264801/
   (1097122869559556074416725087065206630510296037527750312831913803534731458\
9355351472567722652467200000000000*Pi^8) - 
  562022186102435016431455414575186889266853238834778803666723031455692966564\
3/(13920428087860155978511307550182326206295294666020968009969657828659201118\
2421782062519603824490842085654528000000000*Pi^6) + 
  118916916123096953049661410519007845578801550146779076341276445817145084581\
4186318447530378077/(29483996818734949265325324333308193974922860405107956058\
89721945688278355996816876493816920557056217482246738041580685319208960000000\
0*Pi^4) - 2892841851915263339097259466434095527726360050477364339005527671693\
66201485499982011/(1704119837960532773729239525875121008379285885601080902186\
7576391425449743794546067877457200669254337208997794097292902400000*Pi^2), 
 -(27668324017217281976053500673026271281323096788671319434539247864777996709\
46290749471627300566938172100541086198634776343755935016832985952784684050022\
4 - 2788868122191023892455825798955169430080082701378233643583298421970262586\
31448334785780771571972975157029234186494592100797735467298615228803454913740\
800*Pi^2 + 112670322055911868286326451827005925935298693405563459614212613354\
76911285384543627083373570717485969189324759133929797633210104826991067624022\
70543872000*Pi^4 - 2274846706110799690103218777330312533446256053996539996349\
25101264818435419093527864685332361526007934092853251621535457858616401542708\
8225848315084800000*Pi^6 + 22958347410738575134827963789374512029060570615782\
47979272779635285043929195065547573342276358333020446349391213182734672923550\
760164798474034872320000000*Pi^8 - 964681325358670605714315218683289508132017\
12367638456906047992386312220224543091868715440505141871401114128721338053629\
1457085400879930750409113600000000*Pi^10 + 7642406731500685893876522309524065\
44460475004608150313571205219944713524178439154969887197411558398720239926380\
57131068214919940733242591773631591796875*Pi^12)/
  (19388988185820630285044540569224789210153126190438986008733019205301424499\
01702298242416626735420703744251949235379825172814184650493391966668999915631\
17187838056006215355474041110528000000000000000*Pi^13), 
 22198505917743131536352514815/1157920892373161954235709850086879078532699846\
65640564039457584007913129639936 - 31625745850889629682771031103/
   (2111089998942121953993693427086706488686153377004023921609015296000000000\
000000*Pi^14) + 449642571470400930719851780088564840649531252738851/
   (2197036397104261938542924823528242032756842442731340306034042436568626837\
681788367667200000000000000*Pi^12) - 
  8644412752687912374006531468477258502671612728348540247587837385708142453/
   (7403966204660719722691793167170365695559428022827696561963558045295945351\
014374486917209666876652767533858816000000000000*Pi^10) + 
  672970229074722072529492400241916274298666462013808954471581885557375960573\
42146693522557/(1874242013179640394687582080012106771967734835697699968696768\
8797320771947582544199237291701925637983742169617968631737273548800000000000*
    Pi^8) - 36423765693941055081970560429687110552095836392582296055729891412\
3321161111445555324860585668110457361/(57885173873502389699872853315437230965\
46971296016528679545418016776984340960662565222176240702957195688856103613683\
1576485537090930701500416000000000*Pi^6) + 1887921716155262524138050385931931\
058575464119935508494027347124900268447684188980817120243285737134082579521/
   (3176526995122137552331674589815041883933554030036668969826401056787724186\
00308420942220232758476504499874864421323815686978267933131054178616916049920\
000000*Pi^4) - 16452078044522771467600661484238385221153566151919049275969042\
40555221651032098567042679639240550533657/(6761204512444349918647590416398613\
21717619368131227543940803156251653853755731261457942820568787460813682685134\
554320218170408884356126630897254400000*Pi^2), 
 (619333457425245561360888388530388956103774270402172071899548246797913105366\
19763341800692583103717296471105930308763221093287330260766909635177107449280\
614944738671411707704221169873337117048832 - 86748342343108510669482680278806\
76330697844092735604967315769506748328098134119728049108870268825410774371882\
14136609779748070311132004926235667721924975988660831752107161029961510543334\
519603200*Pi^2 + 506071601371036610795968461858475247316824594627560969885105\
12392546001794301817344119011231274889522754987400322377702922782641021022212\
47945622995954418533310269402085036112913958558465261568000*Pi^4 - 
   15705124869555915040437942560690832105888420139900604622963645489498723152\
03719426273713372742722014593199356997202603500503517474539023640490112587279\
6521669648498676856209002653002526149836800000*Pi^6 + 
   27267291875440816486719966009813104624327007329302493327587487187980234965\
53827920972129343099847329325912286883095683182625864134631802805699772494433\
2223771242364059125000644720108402376704000000*Pi^8 - 
   25131264045262853870996018424643572199447923165936160962737491300538298065\
49818941486370538333295445221993486282181370153485403440709903068213440995408\
0404776781698447177983199151411775406080000000*Pi^10 + 
   10024112254971677219495477093837153171589107275957688380154443434705217424\
70458009434700473035229209761206439704891951845134257063923433204184686543403\
7139094722578267944631287881608413184000000000*Pi^12 - 
   78441813310646870843031002117741006846148682690558227139894950833001439793\
88398128403162807268053684392931261779729995667218389391096854230079799445134\
14064868507298848624031324970291632080078125*Pi^14)/
  (13321333590952013854000935266028892079115314607730225993552957542012801029\
38656020686320201706242053468662468857081552174875317195353532449513882273645\
41144783913476310902054713340539936215639005301715152257595874107369745526292\
48000000000000000000*Pi^15), 1772286346716394057429055202647659/6365737426045\
2690195888927762793067532858387302060507832379389042324415617604272068231168 \
+ 4216975886360555708679968809638113/(133848159037951999746309242581884266123\
35344327877831346167033310541250560000000000000000000*Pi^16) - 
  1491025055643596350780918987221897377633109446711610096877/
   (2495833774565842982789965362439536614866542908114068245464242149925256546\
39854912503868401333043200000000000000000*Pi^14) + 
  294160006791363822395681263867881712057166708189083883465932078405601093055\
83547641/(6091899819783132697957322409148789593792404286744445376834076046840\
89419463778379088683961512197785434299030806618659880960000000000000000*
    Pi^12) - 1017117873300203156731981276667946403729267959022002489900207798\
593121489906142554208648987090817/(467304597772151934764560915882263830959392\
22770099737509805451342364909848337066183206211809248762450324233840106776919\
64722647643298201600000000000000*Pi^10) + 12294950072529242597735551872554263\
06302830180795261341752273151206549642708916325440438601856006623754826433369/
   (2074224067076740230672241416764418708460984517596815010258746505885779021\
61956048891164493721546195198574811677865628698000492708962491122103372392179\
9577600000000000*Pi^8) - 7983669899507095087448444325140849425369948944791609\
0939375062597859982367110874403855873400065872331464136537119385192704199/
   (8210878856459194459936097826628868610849639874129131156533009496326261984\
03412279924751183071976149190111177964133538018954198643750839119535831575292\
90811189841887232000000000000*Pi^6) + 651868415130214641021478938759013083250\
77631131130891569991241179427211580865721862616312118545851892066227718612989\
568899510785138941/(736679756788909177193534133842675190099712374459667899965\
28135483630083702267539621367156249620074450289540745384426883821974315487094\
073836808338291184287732035332506053907578880000000000*Pi^4) - 
  800663213816283104562148763351619909601698987243018548866062958271898772145\
42823001991515435418381407646591729848118633/(2255081086743273166677732446063\
26848735526359002121446941732506041121437348153352132702504499027258497931579\
756373132607652208786737276541372850218048999743515015512064000000*Pi^2), 
 -(29364713723993559789917447950256912437857076843476136749068987451653866715\
51655350193871781127269615675035277697871886432162268653967623212620768996004\
5953320844448549457399032046976795176477421218736035091597024559104 - 
    5476967835711449023477617476787513014200809659522584240416872342176994550\
56436483939170398009994526864029147489584947176524405637018642877370023915008\
256143960101876969408227717324057011042220016157583299503558597017600*Pi^2 + 
    4369978449763855394780150465280427940778518628644344433643336392524615289\
45725775234918924039864659201001325165044850612296431240194700911496062004467\
3885732798781085221543689741367980599984451190676604615038676762624000*Pi^4 - 
    1929859333069665118952655413230465798955129759636619491477502063916946022\
40522255102452766255573807285015123235344746132429647113111402618861191271460\
60247192540118510933128846102528975700721027220860526593742313881600000*
     Pi^6 + 50809891929603764294678498279231161875175374503353644476504496001\
91914171754772614484874328927017307112232090716694419785813405870887065374769\
30929675426950378747389866070296750257755896801695644609460762144847953920000\
00*Pi^8 - 7952569253256211985023281857899392095858789155980201868653882227502\
87964791406512421998586450414268653154055395962585044254674888070408046215236\
92271902180260928462944045572983185625488546406438809151817202490408960000000*
     Pi^10 + 6860416057897141388656078931209523099338168387170292245005986228\
91324629113449803627468364742008761364654176831830675381576649926502591005463\
88250455158610185576924165576850836580503011262720310427460935182450688000000\
000*Pi^12 - 26305504108737184531497244165507374255978155546455904027946329050\
70747411940025675573989127324716934241781520967354421039874317016568948256895\
22958423377555214912671688512843534357291896535735158923355063418880000000000\
00*Pi^14 + 203858181204937164959775533011447287926434982428903261301155912600\
37541411316738775580652537454347704322926301565420791776241173702082661079093\
33734768595356848266705317841950672009051883462111534815315982479095458984375*
     Pi^16)/(2297842284652372596030672663134322646141876150092483579936153883\
36749244120589950947552656683590995274810553638463099319476869326339270162987\
00347337019003176657078421885728521026943452582489444824067097923604011997041\
6164347584007153198616300531046795549081600000000000000000000*Pi^17), 
 (161575439743800119607360864980647620285/21872507247830119243725022271176213\
65353169430893212436425770606409952999199375923223513177023053824 - 
   92702275219840373030617275356838191989/(1017267253068237701813349977825303\
019208205267577232390002607167916405533632888832000000000000000000000*
     Pi^18) + 373093652704925083655715587693378955623015592784049667315311/
    (156604605369965785426641611375379192373475646805839376928298538071793485\
154575997754477809215586204385280000000000000000000*Pi^16) - 
   37972521512405135596172403832865026739480494359872359258570742098408976254\
6666639241/(14205044512414672393280120800300655205862064329521321684807438140\
90732867893094097893107904429805545942179020634178056444339814400000000000000\
0000*Pi^14) + 145527218284273497380206583432080652658023566320176245342175076\
439196033511265011336570627936809482597181/(854428773942505397473992906397645\
45255149874513884512281283075475448575982290406378498411372993434989716916992\
2673869762861579341037179944867599482880000000000000000*Pi^12) - 
   24260425382742126088926719459214202821148436726550981183680069454211605111\
111343301367348681788465074468687878884030591/(358280347893017802428283122578\
92143581073300413802126191966788079500952924946578224556502232817612083751255\
857987544820712716162265049076758132893510218240946283216896000000000000*
     Pi^10) + 127301142255222875192688551173509660085970280069998149576775286\
7669871996773049578759934279224195610289205813724724166040402511340058473/
    (741051452925413606430624173678741677317002826919862060278078963662216576\
25419928757601798121852225178114720615771743510526822499557323833127244077963\
7180300875176629337003270969753600000000000000*Pi^8) - 
   35491046506450225169754684423434099097835648430011726181394202986289366721\
08634984275491748931131670285324638423138148786676997364195679397690344242658\
5513/(13140294261195344387269463901366764598147846795359761494826307542733095\
12559293975082761686628467386391215514056500347785288038620119598337283374020\
4598620694379212921088883222839390352694716466674532352000000000000*Pi^6) + 
   18409316440817648973412843549208682622241325176710552593266845907529173711\
51133368067093048018416839399851916882510165681362578602979568564228181738316\
9/(76902168111158231291297528477981106646467960263010366256662715105253417024\
25373709825177887353667940962667754421191188524457194036996867911476277217144\
661694236603710262709614703389497925209399209492480000000000*Pi^4) - 
   21902926863579530034831852012796935012993325766901432369891280882512174203\
616603777682381246048869355848582098847036782200602099728805565891/
    (231624867234063160618190010121746951894121034212894547668924901620325346\
73903507893998992937558668175215359870586075527117133012053633590734533383858\
069957005012645730569922351274327833447497728000000*Pi^2))/18, 
 (811291175020054335918093229400562237349351271304465971302444085397631634595\
40613152819215392064663060182293579571019035804231829683133634302881163323965\
06629548820143842073447487341053181258636930669702107912942315595459463044587\
325065903941009539072 - 19501293371205632639475077266444030644089042400107542\
91349380292492673162168349485150355482297311606408612060686368889019916700183\
43785609933459772585552299975880580228777286134900477713660925844310577690335\
791926754958996604498207656787157693686087680*Pi^2 + 
   20456099470750803382445650360206397994512097105158072300086411885723500007\
39828007640081625059456592785648192550989355570708670251532392217597863390399\
27207659158432654363479389799703747799546378854791208847892610290414747898635\
1807046439200951894016000*Pi^4 - 12208285746962088257528502400179365621057672\
41539005934323548283649611817238583991585553340341410106605651311637834103417\
94871634306958546899572882670732668186414110145815217896163517161433865582247\
74239443430672974765604268621340903442457624303370240000*Pi^6 + 
   45231819600864014835412194876640345438401340313320504985050990274707566561\
23443117662414057509678522083861106557184427166304209981517986190463608830290\
89328437402737233738541982723882279024013997112399288690683640429259127149095\
53526699918893252608000000*Pi^8 - 1062345753234006919068407490181176154765365\
91641502893686881504960486934465297045490278752227199999457863027294559602985\
89998050176501321240824791353143490294439570216635174213627442859454230125823\
1423196282799483990644554790871115494403449877954560000000*Pi^10 + 
   15404691590453677756819149848550220872452346167303621699007464774669941712\
96783116946995747974579091181171623317567739122311680575138081572761631947866\
10625631279893066005855520758737229310439042756946516473136079339699320598661\
017716974108750643200000000*Pi^12 - 12632617133942474694640159266079792969803\
79795231424875271443932378389238914414895938172790961713370936367667885413621\
32445901784406435086404307454997575711219958068011719652708462505114866652824\
782635666443890452320664913608631947230026389258240000000000*Pi^14 + 
   46957053009461553346101024908507700659127853050478739571116148716862091256\
52234448095962512916415615172679826816948766721352786908894983856892259590392\
18595808647366824432249507004167194965330547908353010407842238430686930198214\
11551066183680000000000000*Pi^16 - 361038953301153703844596237392335837847520\
77115684366234996016641391383436241953735104887253154169618099556599005911232\
89442177085137946815234939113847744387488603704471141069822551991012498701429\
999684716644905753086378497025984853907704349517822265625*Pi^18)/
  (26812675360220760412178856524180049947237936298978757855753352883661866104\
45834426782398180253743251674089007430743723743546658079012320441411945362334\
73758925748847277506785860628511544488494059673383158266640488858469152262377\
89011007263421505464339049826495356426810616908175400756127615795855360000000\
00000000000000*Pi^19), (1840297205946262299741129673819669907084085/150306725\
29752532658492675819451756975204368313013247172526662217806137760733494038167\
6735896625196994043838464 + 49069470149051587677167206601407763459129/
    (471325537205015797748407512132304441230397239909990431308717726554587490\
48907640653794508800000000000000000000000*Pi^20) - 
   442316462798805622171538967527171544734214009947282353205741447/
    (108838286397430178409754864638831086064318001163751812384623912438567082\
57886778890236552666809256072200719433728000000000000000000000*Pi^18) + 
   40748089716294679780078740059246661715749990439703385377862628520986635375\
783817035705997/(623611028976847622150094648812063964593384824978723207150885\
53546989573130814968501797933658065228568430290239724917104357108046523216691\
200000000000000000000*Pi^16) - 3087175852168508317674160079711275139788177438\
8172628399272278843496767872460964434855029621721651215385211879/
    (522537824993790103493290969133669167092676011983685527680175197649690783\
53758291580149293242797376906344700092545564861667908964976876924332531752509\
77854324736000000000000000000*Pi^14) + 84294420341929543918180571041597135194\
12274608741189069528090878634321043317719703918864081686093350923384773414359\
8336942912067/(25102441894950097778527438404622987103607342064576281310795488\
48329212950525466803448040873007881341036672007067705586465184924310083267450\
189943184452509727743471320214101662105600000000000000000*Pi^12) - 
   91453385095179380315040011671852306452581781036849785036157487781397879643\
966956201649643948107701840485610247848267396312627862617816133433/
    (732174126049567724967646330521546794873471881106353249220548969868374598\
05109669477152589396851725526050779116281780176247399435807362813126760363331\
5604858988130647829458319708808438307880960000000000000000*Pi^10) + 
   20917215950540289130202818245730602608111415817283333262818970363168225552\
54273273594064869784466629975612661864002477069056332904132569544843510209448\
925160286449/(688612053941208873630844720561228517951506267192124381123030616\
37695220571776971545619636457766957249452760183416308657517051793612485342030\
23117125744583240778568260514264376066976230851718316803656561781333955706880\
000000000000*Pi^8) - 49826176117268175180183235988202771079202625826079028199\
01560252365513027710965037046090568154849755122331019318143717471460179911499\
0949161304281344225399047726620628846807917/(10737663418419562291749629466370\
53644878356154708439387084744467224172600204720682954846877123000689709021637\
83089445706568794159645803881180228631315119494998037536560881632435881023037\
319310235861917794773032247220414791213383680000000000000*Pi^6) + 
   74240860264246392680128425803361935621649419894994262172641276120340754020\
28967005722546930395184428878898011048420126520240022148419095654410604067799\
9445553763342003335219219/(18416934382263103308012063358128197210059341985352\
08988671167667599014711746790651411270374955240144588491356513033975589013512\
90780034332562587094018213451912665595418641638782278312432603550293997564879\
743778306572117210102025420800000000000*Pi^4) - 10983217984713276824656480215\
78818546452021894527323027638359520878160428133022076218506673827093467297741\
400261906562329783623389268625810830142486418101343/
    (698576721545133704395063788054471513497471231386330629498347089982223451\
94466258800653029792101353875630497379336936558090267291020451560227707188920\
43610782027143286843119357621686445362749583114487423364489086500864000000*
     Pi^2))/20, -(49035185369835389968104153891709206457883123200499244092872\
26906200363909738684325709652023898395874361769494795935072707506891217482965\
41932100682220969225599820814018511250784987423662825807371937955577641881541\
19684916263305360091597695110594067666093096467719305659599444182177972379608\
6784 - 1480081767663581852792558387392539803531193456051197050481626799917798\
97290161098973474016909214488075659739609908173209910238675450952987223849733\
29614866716970983425807521112064359338662466358475671928365801735523307270345\
652891833302322172834322853339680723749211277819284743975900597872230400*
     Pi^2 + 19801920373361497558905099008021986276031121036594233438130597288\
94578870974206150562080641333799185499037067101484504985386121039688673101877\
20103283454996412986285898451500388081878849393147544806903985187648668509039\
87290990103936795764754153339951852807938717097520923224685411213806823014400\
0*Pi^4 - 15384351261991326835430632900017957932460801496091240339732534017262\
85861269914298941531023678152107355552453491057260108578483478983664746953792\
50881845586473847769329558647424764910656920484713715136031334505344405380908\
1976398019753407821505280299899869642596112708797400791974238865273651200000*
     Pi^6 + 76313373036400810440545164521749251912235869984058936072281454690\
90131728990735687163669399616733296253207076833881671392144833984823420558357\
36277366502731334926420125333242700180663366390184528090375531033396078778639\
23647313211127554265638665170225501697941850037479992857805706511568076800000\
00*Pi^8 - 2500026760442622242736743061926926145435375846659318993318353337276\
81449068579865735646355066901433123693703197920006045124170955846627942514191\
48490740334829478243757080613003600354030313134117222194918889096039253991232\
62105217281693555675090013804833927918598765829124598806250427613446144000000\
0*Pi^10 + 5394058344434592005371388225269449995414550421762849536378175641573\
92440759673046940761718350688460181990932368720194086470405792057132268950889\
66247427448515693742470013766275164088729406415742238762298178200168861307276\
22657446863057490558436289201026084656899691450170619875970582052864000000000\
0*Pi^12 - 7373474335612537057308442415040486300721326547423093247478751293813\
18845375636326762355294370596520347357564563838630967550673626747113672900307\
83915139791941429367437364219451199927371562343713127031251110063500821602846\
84774701839953347671020002114876879336890199292362635110088311832576000000000\
0*Pi^14 + 5808138095964149776855401597672059883010271955920271560445432206747\
88450616671296282431424059312893793169389189493176756792261508395750467965925\
08409385121587303123508864170755381874332423864753729215115237029843090445119\
51053238058531497324443150738982600046647587111412547530046151065600000000000\
0*Pi^16 - 2105300893664053930140474843186218830967702085838695934927538099984\
67450474230428786343672539027126193709253441097788163499468862397808798165928\
75455683333530157155959498326943548328425211605464214723356509717526825993272\
62836746976489123203238154891578740862073300115160438611568896000000000000000\
0*Pi^18 + 1608123448186667396544419580506644310979933548616182137796446609734\
56225968242394388666630747486725618508722057063090774474890649907214896830835\
38267242108809378336920171748812456903444154382182977683852447168754273632531\
13174009875835613066774890977084416542761382171318843810467646121978759765625*
     Pi^20)/(7818592078575984555946207122767722258723005353605789869068858027\
54135325429849243621956422276933701877847490545961825757093271690560567537193\
83275873646772944332939112750870417569456846325077812726023980972659962013127\
72200979199467748649961167285890037042734253194237208206765150241927697384108\
108193517075385220747240763961717756283690124574720000000000000000000000000*
   Pi^21), (41904889068439272619222023057749104236274590959/20657999024695268\
71724735337602409499463764634263378810264527485232518097613472955703716282624\
1102651487225375781979947008 + 2364101361856786205765058071032745784391/
    (114820438114208312852772330966760706439397963917339744478863768578771720\
4242860171666503027916800000000000000000000000000*Pi^22) + 
   852869051313801218771273740540404528730470695126044596116294212427/
    (355485860120090004245180303408727685344276369790729266199684115257070975\
2253767760725495411484512685884430466541412155392000000000000000000000000*
     Pi^20) - 213570528012895173112654859889092753614755902125499205472504268\
0282776648552353140364549042889/(24319644954458282015823882946559221220137003\
22511009536168139236159245512816558320195643429529482452010816731882223676450\
85538111045330413798660505600000000000000000000000*Pi^18) + 
   40162323409736139814023005530447097437707785074205289055043211308575643086\
057125639060741534830856320807555696611841/(305280727225315348752702262045349\
91577075552386741151041492983811385448088654344013777097751466065082400672751\
43131716196680540081030080863396020057086133915538547372195840000000000000000\
00000*Pi^16) - 56174930002701790095615139527372584177305934240005928476152380\
1962500032747672326696565961752065844754503467849931770268793374237931106869/
    (496568577588516770572252248254724039576422537651710919747120998844544671\
92806467044043690219555247532357728871683456035310617660638708728655287396357\
4033467204756775882705077468228492666391756800000000000000000000*Pi^14) + 
   26394907812623381997343979521458244614716138320302790286151473081919467903\
79279390855059826111242727529943964349244412263668198506432901094591925404008\
3/(42632971950370349086952774498123814052079199697484294695958936923272819024\
69333447361607084085025919488612636992618266269054730996762313507613915117108\
942515496491758799890864573433060177006284831870586716160000000000000000000*
     Pi^12) - 833182046133463142401282979006935400838967691978361938792399611\
81669355887983852316923513576600581834909742821312257828751757046321015508239\
7232825330975064106096843073899/(37307419246647624179593314033423238947675175\
78030899789167426472657259966576890100587465646517970825871160115737844884660\
73291087120581574640191388669605970081302386652668724710573994460653855568658\
06575703427996262524982709452800000000000000000*Pi^10) + 
   14464057727775551872915868774121241734148241885751933356214444608526630010\
08631851711311785390521991720331620994034464477238888898641091939061028535146\
1366457918234177469404879592860443411/(27322362170611976956416364266289999245\
12993782903930236094273350329727745610821262639121943906842258357137994712097\
80530711507763452364565990657810265058664852611808485890222928838485609375997\
018987791783436481082299543325882393260842369480130560000000000000000*Pi^8) - 
   48049305460057814742290847282045596554838285855015398179257090100953114279\
25123615514535660068709902054947740839723422271941464451567371159037075242392\
592363071079330245479560596281529944661068331/(606722915747450185174182092307\
60568994949608465858110487164965525924268862692739691142602755141968208974253\
21704983202061199600374483294192952845861691868840227035547845130194463464910\
09175913432468533255264913619222069360349648346958532297992421643806310400000\
00000000*Pi^6) + 723673488390742144283462855277575022538987717884764096462224\
03284300665744027388499747596186952493588835807529363604989091709895825085250\
128874594492623715636014374586966214510703914599956435793416619/
    (106901244856097232501280172718552908940031670106759509777767389202991404\
47259700833426235225149343525412857095470812592552334144739787056551111020943\
09350118690927055521164575347511341701337610686559634765833006474028253673432\
527915179727818676291530520462759034880000000000*Pi^4) - 
   42333759302401217778171140114797457690695969772888437522342479430885371198\
57915496544286274225372738198484318868105977996590556074907100566711121589697\
8746799799832148722634373/(16207838844069494415191122290779140367630925258112\
36521035486686755891583109573825828357157257786006677211050546062849287319649\
61243784334362201808285098933166747660569098293153372277089420803613965326052\
6933987060317434409477293254135829757952000000*Pi^2))/22, 
 (444413200270167882383700939534532038915584164655129535709897447760873224134\
11596535231039092895183355323002924823778143719634448703174832675263365945949\
26194779103923500960792736320266553607242193710342694361693903401161681401506\
29401786056457890042349167411182469886639261399830047857311429192761400318428\
1564617346383872 - 1649186690236888755895517067029055430662882363057271271342\
90170120910597971234406107786213382931140702510132602695405067670815058790256\
59718835229598954317546705775843510719646061378821309860601453901587396599430\
99662876990947637777047136931000155548005836775589422467924433459422208652017\
62601831674142573599678063968256000*Pi^2 + 2747288543403365076729035679478044\
08373968227860686040530332952103418225705612740909459868846153661073011045843\
92722111041381486552797811936807187304022989672482328436054317289379367091338\
68597149044003658044738246083796909635902876174161077510465278489473828325157\
994763389436542408309648166743403949038955641027703078912000*Pi^4 - 
   27003442719008915727384850798310880264622462123428868679577211765552866154\
81867244714309740426007158510977607937341614776336927637314516558956395312203\
09855411668347830920646935099024392651608918667952521721406361708726232767272\
09894094402300952554369038236909281354533114357972389131671501012182580419107\
829029993342566400000*Pi^6 + 173021867096320109723024240896586716584359690827\
87048381447535222579599835525521081950254812792145254153024674205667933635860\
71272624622319405455074993849973807654475662441857337787916576201517436484338\
31113657307192962108187109115765535664094328418183580177731427815732743077088\
262666996257149173068026093809742737571840000000*Pi^8 - 
   75321357227571833837827450924133389002957681008995422093723657815190034706\
23903264567563816818121134074934004733460387385302642857246215055499112676408\
28538332432493087371988521083925501660969554921962682529095361418759939590858\
53744550695819836989268810708716833182796597650671275483864769268995326240476\
7802809091358720000000*Pi^10 + 2250393145754863353727289201060927384878722878\
43228684615141323228347799251149377192735705574374781561436421950065541307097\
43568761744991264413964580133128989194259618606510347687437378218733466111952\
91659192186636857224143622623759525978061841623367355754684707894326182897107\
710672429743553450712567358138275346776064000000000*Pi^12 - 
   45449926573700470737107375322691308882107596462232405156811275303505397097\
06897356972710124794364032895479368332428020088619731684918881436162256603605\
54248858582414235985944899971680198144280616232562309809522285554143938125664\
22753828412642282056630016145504226060872631463579940419916587464649668562757\
79591738490880000000000*Pi^14 + 592607777292912206733782853153928618630564942\
32976592672583455888835848173389598770713371107891829365774949036293518507760\
85929498438494307245507126608656430649819755523616772892340040219122189453448\
81032458232044976468252092808318279387574256836351801930325661221576387587496\
8050528462624192354660999473699833774080000000000000*Pi^16 - 
   45170727357297963436683966840181424402355359266037365400610559130639134145\
77809408576057135583782088504525118313092037476790688267675646556033559040137\
77139479491956287561342142431349382742839939464774343238706072864634690861959\
01375309937116362674197166842708511348393556231245373682500316218436652479903\
80599705600000000000000*Pi^18 + 160351191141417890534552089631821711208324946\
99961739428987710242487116191499636804398818094316320536556315904992564811757\
22688780995355259409127320722971165479182543612987127337203782853386679446021\
89601146233641594823957379095822701653667601586577213548008209296956992747044\
0291353713008395979891971706969184000000000000000000*Pi^20 - 
   12180584959979095738224964177625095943983020874702442979931621645209683854\
34387180604188599124096302920908356307873180069087324228103647204676097615449\
63880152078597575897902730658520236111204666902732168041559256886386575902981\
27820282014148236181885074683886844964920708759364906855733418949669670452000\
6640899181365966796875*Pi^22)/(3855591867558454332411938484156937577128827494\
77493745148566810726129266932929106823129007503714063188084672037435009505258\
46163409792521529955122158540452575195243486988367645058334641218966312254162\
17860026978811811423544690863393086767138190548828091098304751349380487807581\
51687065561994918675334370830418553955352634513700914342641391142975833006954\
9847616712044977147871232000000000000000000000000000*Pi^23), 
 -(12247025348841245359535159486292430232240305141636774265976579271714921011\
58482671558442021129797964521232799408151798085024484603617241127310234874674\
32236509767201715309319897969070433072002577523985410006632744195427835575745\
96867351011040315554874750311031201053125036958173828051735865029896587409801\
342742456387426799465698609332224 - 33115896473927021185957003272318694489962\
04306011614187677800352890498666411556624501609573705021153545070571020487862\
53944469491589313146077034708997603621841683194559540915732274859516840305389\
63287469360240983211140458291865764805723596707075161568509720753809570018686\
0147878997449965084442333983333201221190618742049280553429604761600*Pi^2 + 
    2642296711158198786267115992112066277229044887831194546280606076136809145\
95320787782380733547461675308062518804382988726923762830302105473828925842182\
82028087394607891026299842739801387097098601505864734428595800434227297940700\
44332011568448820838359152883084333218690598131657453428377386482697268654393\
178403062619670822200320764936192000*Pi^4 + 157427063672081353206236285271663\
24331765981860020568914861262384448051738233948834860449279305684960819811524\
16536787250326295612632795742713556230996709126954517366908481111658694653694\
02824065771905865275852254390337242669622761746710587852667243213615886502858\
34059484475145950852369852493200369537857062476706421896136288813354844160000*
     Pi^6 - 50425361636041365815088707853038672544756560181577801983801771685\
19897688763306308187449230528172173699338734336405567740217251237048481084796\
46538449649206513252797128703862955947339025098094809084809440946686645885432\
29518339246561504984640974724222919982946071740176656900527852791057848928434\
0189993612155604617145177547167550668800000000*Pi^8 + 
    4887888273611785487224911708358193475575086399239503603112274141483126938\
84770093929549450530947888579585977055418168611884753631720023064210018146896\
79324443761822940346354766391839154090530602219088125722208122336944321584517\
59280590553019992051496447377050184254483730132775720233807172638154482986088\
118552729164295959744090210304000000000*Pi^10 - 27284163980328215572652453758\
72868827250589654132290752203181219672785727386867251669170456204262994976931\
13361566073834568247349079387896052373769739901288852078437479002112262811346\
81242430772856771639346144856484012697021320782880618430310828370989557611672\
18066963287947356464070042287146596761327733455612474525827819235497633382400\
0000000*Pi^12 + 9758836189701708850520971047079383265684644032660719770406717\
69418396655397600487039605739442476291745153421611511348605185807252608091760\
18305869279677232015555337269504547598134243339897919347585815425056131865302\
01020496991957195319238446109352984665150180978728804244458399221469301377638\
3629444449508358888858792638350003053527040000000000*Pi^14 - 
    2275937602521533965094106047586916869007498372714937588534973032238217546\
05408282575432293268286728382325559309201961105490853297384185934687367804459\
47404950553090490009495385789950570375210730388369438819486990615622703378006\
79632179760714519712851327990838002452893139523234699334596682139222708172815\
89169043340916493125754971750400000000000*Pi^16 + 334893434541584874429120378\
36957089418522245454478495135407083975466540931650756276811050483659641594370\
32391261275307887030891565122584505285481530383265884404519387855861703756972\
54436024495632246203561688223826669951820995086096699345842814802570596336534\
25049878378977906616158001096684854474163774183898661729257260622840594432000\
0000000000*Pi^18 - 2823555396549820143272620259559298223337023869540890447765\
30044469198176119374506928752982413236977803852533065821974974357155949400030\
72040722153150505623237163918336644195448335710714478057416810409224989853127\
12467651882054144511596011777538710378128361599382030435037771185658716425714\
96438429703558423459162777788385612267520000000000000000*Pi^20 + 
    1079167789278264304551301618495202126657884615500007277022764096564098565\
22128792077836529754274819211488257517584436458996197759446904601247832304633\
66121288594185870652635325930218849892814945223029590901502075511424528735366\
77870926756737386266130369790133280837135914536009302726164759639590050979856\
97246364130988527472000000000000000000000*Pi^22 - 836096895526869652500464375\
43218180826386702647410020052981809506442267345123233045193572818353592862429\
86410947609431067534380460735820042028200524549120144570583504339902154693334\
67760185364581326327940155874875507727613659119430925912025028429315338917230\
07723980666444783868355473267239205564275673756500747638945957658812403678894\
04296875*Pi^24)/(597234009151971426600381313961663358035145125464224733579517\
62213644983880534481943838057949941960318489778115943991266991396229614375558\
82466719277866856226020871804028051242091515079864147545422800681308444085997\
58955879814347264626720091017140247739734430957867513755342887799364196354531\
89762076888619956000141960141271570116040544572010532266194154525096313893465\
9850180022671548115535194488832000000000000000000000000000*Pi^24), 
 -(82141720464216349339049137631507163088267433134687935849693624433725807704\
75202913349617676659460780305544986326932855234098012228612983752601382253040\
34422698436324565577451564854382808415294649193590557532238653397154047760557\
23913657926620167388352397183566006831639721896995020385061614635949318608577\
137514562335014542766588897144574469748744649602760704 - 
    3682358655440311296665660377707840675539320389079744765611101868209555959\
07322959207531369467368875833422539068182668218261763184841634385521891109217\
99561196741027632399681448570131159041264870163807269850785304683511939413105\
53779051387837585795618537013851418448580865809282404879382883145412047296346\
452728586939375050202314452777066800311274987631673344000*Pi^2 + 
    7489636530142267284285029726582447339287619782080552398565535421859123180\
92698618248704286547865298245405493254002638133574849954571502548355615650438\
05444393662625651174518960063810094648115836756464702541799792510868083082688\
95798973459563076485202990870384078210208034017372914140743504763281603508143\
0908961108810837493387016749228851897938135031648092160000*Pi^4 - 
    9105594619430790568518808341155291948499497779158170921359486090681805624\
76258104725687039224783607045942425704532538165734458930621815733140424054551\
98199790998394648418675007346230536425893319327123845272421287164102375995420\
87724106346900054689697401948417011698141806729915410513480646658484224513860\
58229937046647034831202560246143952699318950860685312000000*Pi^6 + 
    7333974027957216907285660036633501902541906340290401400417120884124021563\
72424097304867986885436029388414396217823813649382753204485966616846684354961\
54951290171563167726067712664273556023816893442358227598528466945402845340085\
93697025603674645477385881309687857428923553446339446890030328000979732083524\
448981393775135660890376155463460428751966857603317760000000*Pi^8 - 
    4098049800899406528204661655694476266992459314962198734349242571529199369\
85947406657570267931343171172739616966626957605772931215297918477804508652166\
97979206701022486739413527779798727791824107003536935154752901147003966286840\
62329974910551205093095034995245985172578668577206077074282014762861097319187\
4999277301133017609805362189201760660544115990698393600000000*Pi^10 + 
    1616914012335532447421994815203959522618020736896148426583317483220195469\
71369106607900840637392138913473305988948317300303561003798042728146921810835\
71903245815194251295936321917872111876289398563064764555245012923749352645375\
63033199699407689306356825407390836621407749152499011488525590110832325253971\
32027960384251647473124765421969731001423168767262720000000000*Pi^12 - 
    4494298718441502800870887979083966368550064338683457155510758151031480212\
50169761317374676040247101287406260145661128169299116800953626951327845347050\
53705340871308754655897028617837721961794721429816962858667627792206740956578\
42578612846672866413692374414529129839188629048371655662608603829247214632776\
12110586553131142454710092209936484162489351248281600000000000*Pi^14 + 
    8605686847322198458094130072213015457454721037804633505501025650086650156\
35756851970903636459080876022169309798452155186222224643928800365130557232666\
30227812888132075208705276590915601474565928624429136333089636740679787308435\
34122966711817018643209753219676235984424096996073128619356067890395157200610\
17914203831125909723951444255337533368271949004800000000000000*Pi^16 - 
    1079253490237397031840302311912351318226504613085995286574219627798416908\
24704888693286643952167506619771614185207197006896965616194893125909985546899\
99847142713006827423612733714398048285475017581017017643622822830564387828458\
48716156171124900753146195747727993176569267155759641961836732016683260611794\
843246304851329713181328149435302726310950233702400000000000000*Pi^18 + 
    8003649373323094527398442640862084922356098911010132174568305037927800135\
66123377800075244659154729864437194328570272419184838274354884031596464137817\
18895165966571014300518914755091652478903330600353272642389654598681262252673\
94324882126303712654965393202729585586240004740434414034333144939832937161367\
52179394745971402805840477588027589462874652672000000000000000*Pi^20 - 
    2791573083032227374872338972906698955803631075386363085938574761087941302\
69788801436195915749031816645397085609563537142110660122191082054419161825845\
89643933249539137852737363457634464314492909485404182245123839117809242605734\
49643334188735769679372967543759847420013873162265301435783974061776600866318\
95133001086989349644449026305086133201392000000000000000000000*Pi^22 + 
    2110454749540008387502016578031335033971178261345487007514363998510486804\
60409280715340805945270656140640554605349134742813629080613533961209650866267\
61964889669750315448049935578610787318540885844209436075422670660213411923886\
72132477490008713816479067432781565472610002741891525285454648698939873375244\
6703257306806299387565711216806917098367406427860260009765625*Pi^24)/
  (43281869169305566986179240376095595825545429613125516580751386179186908851\
60973644244347262773747275713942685859959148579135773938403634241592192694072\
23708407741549839915941839677888982382732897537555189001060923372071651394409\
42669768290880831789688265452338854378123967586601903661388506491226702535071\
89246661228381874220749568334451921330067812688532718240521928955616276072490\
528467024797898589974963301751696916480000000000000000000000000000000*Pi^25), 
 (673303523117918796899803025435720085001156229652835896873379486666755829933\
74795783362251495870785383176241180028241682213977258504315877334322915011372\
62665928765526955598901271757123596685281188194176730561402693931286464137199\
22326396247820089977842386962107768495473746533063940495711506231098690323412\
6140456283320187082972347636024044762314518124073947043146835068715008 - 
   27326122014943643013432540958928472777461238742211954950552153097611917289\
00248106856633150546538919185963206491048668660639591216318734096853922923163\
35685674887569969774366250177720053886623738758145666161160873689724906021218\
61086587928443581272271179164225623252660170585057136782340767663471267810628\
8451513334667874602188404752587046169760195344774467531617073874599936000*
    Pi^2 + 470508406595016687626773555550504719153994548482378089247655692321\
52747185198461568881837464097711300938138445701931000033290491857205667264639\
32074637804266036042953403579580103336767855166054246829324465308912492351619\
00557498314669962901449145521930514391050686011393968561781705511116642624711\
73957250267305853986208583699154325925788310806857989152099039014342769613209\
60000*Pi^4 - 4131150658811186460851891277816887349643743123737893449487940179\
50575881493082184732467726114409884175837863869412542524808930340975432439975\
94565835298774839924525619388027577773610030580132670426920331925582525884909\
39456604732910067489828535367419951252461104474136877502187146252916510228947\
78162965684683412307558092905054136302679826396333511288480246273641120677232\
64000000*Pi^6 + 1374393728745142086839351980687886017477829919647522690945595\
73523134404454274589389983653279404568618336087904009563623198239109678187477\
71951871066688209901433006966016306984068745695070681924877349863919095151435\
65229733627587066559271663425937491216926380108100644679620099103063854888851\
19981103769114511290485949782263447020333881672104168857171382052236154578875\
187200000000*Pi^8 + 879617324062840050922616304114670434153626236346143297115\
24263969843421688176555866951323507265953547195294515088561618209497456587337\
87413842745233459316194378349624923212593994167246992603075966849997970085244\
59671833349719890395711225024682735259857509672804289883839499735656865575143\
65050989708381467227458822982838601791613525231752551945778038640247757436937\
6521420800000000*Pi^10 - 1331261421361498715691548173328425911994951569049878\
80081972785596528893583233169243346683756425112359316420698756072362699492946\
01706083910463473305295546363392331787209763526270136698554231802894702078010\
19097828312551075053128221026103130756290007484156217217696258760002161196499\
01859651716571248478863957957079875283773282696597556722052614274417148266335\
33310338334720000000000*Pi^12 + 794698706612427458294613847383899429105898723\
13123665576576862192262926623791819103998755199267971369587852551189043534030\
53954011677200220084781412827207522654938218565049419761217492414615915397301\
20928421092708439916663773410937508019089897815835123347267348400051007832344\
53129847427554507171740510270570831600302907190341992441201024617510197807536\
834695041655400038400000000000*Pi^14 - 28532996396135434900690555883593690442\
85588435508933929247953899715412442182806676447445744622159616982013662317018\
72164050068932073083737104034578250804932897576641702871199149771827608237727\
98524988313228099413534852018237221696227547167285227028161727370034639613908\
70602464431850234646693462660534213659645593984536587391474439500700646533009\
13735273142868410609172480000000000000*Pi^16 + 657592066455352077364235727581\
74155769969734735953609560779479625656932592349397077092142133767403288259733\
51871183063213490405420286902629637634229896517409514439046463802594878603026\
79212458068927583155315723983053924686669314727769359651793741020783233038412\
61745941003175324843832083303859015086798382404514797538322400036503511079342\
0756854362381666939099691352064000000000000000*Pi^18 - 
   95388390788018961527974606032697620644619323353238151512582866407783736219\
85381542255958269826288838440552502403922449229015765579828550043358211348663\
40356736557337527652440980527814581573183221104642968087626478767144210420429\
09660392366991125946227338676040150373240331994543742571086084951622804669008\
01757787127340068341507496848283371677063840582667178407530332160000000000000\
00*Pi^20 + 794416274125318079063069982934150550102080520863044613245575177269\
83650032551339211935720462909515360343756240153772458874568001943759497898246\
00155064769781171497332480078184383160898819657661059942127256301668927948260\
56643856989471958233861499319956392340427478748714318019009173214239415408297\
50030326483628844712330062994636666873886178084966826008183350231040000000000\
0000000000*Pi^22 - 3010524432504704844653018918266121070164753169924264286672\
93461334099185303095282097992205907548514599290228734227143950929862317789652\
54710430561214311926708720301564345731615961508719846479590405786549661013975\
63938742194828449442728678443319854429566312786154114308375340158370104695711\
42401332860596713354422343880009311367196976516763768087772303869275577500000\
000000000000000000*Pi^24 + 23273378222265014683342911470513954636530657581961\
37059677743352554020410750614610242273193030195271712450565040831395868311913\
74803458284561714849854418375540355483946970254129576276707761822092300936237\
46036994634898931363751241358267521274124555334093226927755718561954633957320\
17544163405281283980831143064685118749787505419707409713001803179989689268988\
8156019151210784912109375*Pi^26)/(1087558295888484497404259536904767734394722\
63431660535056990028205673710182998964173634319078019118004548332769236403034\
07470633432309355260796558112628182785967893399455809322516793944306694257676\
48034572297807781663820406781841816861218300436020007749236293208945546588735\
42491577356349674459415096650261529297931769156193722019321572503125315060593\
02883688060288610365261458995357024610107889173668703152434492263172295935710\
839157502771200000000000000000000000000000000*Pi^26), 
 (157947022588673456195271929463450110698628549355005073017811992866219980218\
75140641910982889053634859263226249557456443659133157340498510007019860398187\
94274706791180001069102861466080177203861244450716327201840538765179630060841\
50381467677673275129628485611673779566783264421259212976072376766721460750510\
53364460979176321652133825154450517613318671574825980034918276895585963578896\
060807687176192 - 84280305106502188236906301860130733534383934230995101325732\
36695895917242113811332826081902685094140181845543670298246939390676802081419\
94721559906063235917091580109153175322681293297370330472380989041300149787569\
30291713295052379241770499732676060416627397464790721192245602706602321750892\
42550839771873818958336108004057537015482587753632527050578273679110701860692\
38053099337118029147073937408000*Pi^2 + 2059179635549963169952281467745227005\
86359926511200452816314286824388121485157401977097034350054292909954958511055\
20760110626985562233222922347777087881309139867733541002813271480451762008192\
86459145188576409715924055801101100952151968835030679166448709390353598787449\
53430276440271298883980448678713657757604935625412672154620075000866543173468\
59668505572130612754042731027007823737655663075000320000*Pi^4 - 
   30402524006663439498149099108176733957858709675230109933420837677081443758\
65603120882673716244903802870306577935217699733442870541109938214526206795863\
12961155938027537237605227838450111001974257350701959273959839497591488728875\
52484134042063039384651852920463254482972663432912264594148591415323260249557\
80847384717846798254775980001033154127760374905528670172432086456148872010680\
42815511986176000000*Pi^6 + 3012991846700311106897870005686599543890870460052\
42736801585512696424882454272119522442449985442714642261447174846647158304014\
61936635387806226853513876661176820347075536691883527525426645942343023614388\
72294072393957491847123875057698350078238877057156577915472800513957172769643\
29358004958776567197903858181626620665588423990048530396807109308475179643119\
7664425164466314393294326953982579179520000000*Pi^8 - 
   21053219541603634696749429973596390253517048222153211557327090083443278892\
71188650903287973196921115560921628959819726908539282376477855086015446665018\
17494391406359961634717653419501356791487960042219343832158234851538917593104\
55037367697236273747949395907171284151620007467660123858366407018308165662479\
91046388788649191178743945775561606700236733795403578683595468910903120690643\
8466927381708800000000*Pi^10 + 1060623891845023984450562165215034640187813119\
64266536537927461626208655018405094154295971271439017531936301992418520453279\
74001387338387356408646003065452148924827265664763847761356180656707479533686\
75042579997901330050615926314127250064725551835374795798458870249509976942165\
20345129999093605233273735961956186482830957464352557574819866932688375546663\
939810423241041147214863672139797831352320000000000*Pi^12 - 
   38724888091359539669299590995245796579342469937719269053392726089674240475\
45134082138504737512105919209912886827858147950171367426751100511263202394913\
36450409329562508565214848633265562504812734268296261977862300352490851946853\
12204777614169090159440947984252451459019201410469463532561432591394480927350\
90390256718638438503038376320823591013497562439090797336119485298417777441628\
27967607603200000000000*Pi^14 + 101504669721093098294431424218322029819568047\
67059838598477352457069761252395598299059902038754620600552166301108175428163\
63245178544575725209561679278662899616855126155665516236095284939249595788798\
94654804869269250771827706132454618455218438810864860451652277860556770740880\
76544606167632384680451246250328260390181415037732253703827868424174088946509\
65082264350220877773029237710640319037440000000000000*Pi^16 - 
   18595187892356578926673532526046316221148647608102239154146872502228436084\
75953546509243854532323914557881399104718270766372843920241137354073152253018\
36666866570478173315449509278809399194668888270247517887262506655157970780538\
83284306344392711345285601565989175404944357667423997872298335633485598955592\
53848371853906681372572037795670128257664561614623738733526596776933956940584\
132070604800000000000000*Pi^18 + 22568897184188112607952818206807733177815600\
56944207928580961537251211175510492015558424374410978718305376514240418669535\
18886990396388168262361186174676636345348689690507898135048418761126103588199\
78271113874365207097632287566080327638785644394676627214702881586103055733467\
88737773921618114368692143630301578684548336008582448723669585308189061399970\
897861301871084124023606679397902319616000000000000000*Pi^20 - 
   16350370455548710999668648061199826042102357530449741368326559093933917917\
85973147369185215356127475593343824330494177798696028560198653141910490675111\
40091837922617759846596651231625251197254090344506229340283657407662565412443\
35266528090673307092381101013490183990910188116731013275796490250308729421920\
29355291664321066086036914590389146963383784282010474561124348911559253371398\
389760000000000000000000*Pi^22 + 56172428705957484421612470231200776280461154\
31874132915888534190200485756615350393640501655480431845900945239424021569536\
36936346042764129001375789711149616388901851478545279128554491081344349897051\
76096222367925911499653650086313788705566234780556128215683078248567392281170\
10272957254896376165819038754308362239222899087111204298155215971742448009505\
70006031226040015600056183004500000000000000000000000*Pi^24 - 
   42291294041192479326185631472649860682518531822426125112106641833958835490\
26657778268556174880771481609203897708189274640723401889558909727870976226927\
29863879388110945991429386516460691409858854832802166590779961834485682655873\
67339258577040582311755424893537593439027535802618324404456766481274205987122\
16741481188136722894725680248621337449244145205611151482358042717373124933012\
0347440242767333984375*Pi^26)/(5595442168981402084709945349526725242017701146\
95422632593407580676393220123400851872963296088343267597726511415056244752072\
03089894749483589331032218512101860684233861625381700064467776950917163786225\
71158413931286740700903224516947058335362542841302055153613226252813141569281\
79663326178884991808399057469323045283759472762825578742524803368318669364520\
13844501073660273255728937769601302828244988328179722883220828902999032135479\
064821908501477809347362463678464000000000000000000000000000000000*Pi^27), 
 -(39008834919428898239775401930905334322702786587238859505509870327307911894\
28507439228127645813067531224129334067420501911388586237490758942216286404032\
54750127339969764719628508643930595343846648212327999936408149308075005150838\
97152096749274537665113800180841853365632146989301864825621877815099254346320\
26531628991391934298047915028426393000593313027020804278953986522559460284259\
29434543494762189886440213577728 - 200068014360978232784292250611007998208137\
50302970184630993852021173449029200543200018476438967212522342440666985916567\
46966867880794655675972736754790894649163398786134055172440436540255347445875\
60911056015849042563389176516702738545170895641992848825028341470131814421600\
46606890997883153918559743049245566592200908316196522351842032963386660928247\
625284840743506455790766102034726278078888540561927757165179699200*Pi^2 + 
    4563190271764659564477919389067735663472925741638715586253301262531438827\
57655588413077785788166467714181990278240383478291292000630628456012685600693\
50202121484320882050569341653549739650185629861581305945535483417475061810935\
27118608786509245022053810362240913686190977981889455878325658543387296452693\
50548444486450514074815029026496654479662854711994052159124061418167972509405\
748480032334384652263696692674560000*Pi^4 - 594151565805525363107536901476818\
63869051522800648933253917743043595739951076535803279389943527664436571195856\
72396907503780591119730567725934881202195128627084231096545157013777120428946\
20427204008125921138979332804586461210931605940873012139910602039971018657200\
75000837200502062339764346872814482475769780517828234427221547202804624263438\
44794717676076073169277535101278950250957492234794172654618981282349056000000*
     Pi^6 + 46450693512807667692765151323058314157058309839690132073807656183\
92311852743942630099933774782776650530426627045052218151619288005450306525773\
64786903269712038785271198289800612798645620660033603942234682797534124063073\
33706250782843842408918323893007279126043984389620442054724823914022565228244\
12025335434983735945130808967909579417578547952759535735175036196050193661400\
6705290035646577002282961046665900851200000000*Pi^8 - 
    1936959873668969850513470010562137435921363010450430407681313402465862356\
65453810259487811014479033363176895409166543592117243539316634919339245449369\
18884198177039850590705561414881513733214422348400981082012007785869006629759\
37521363301247224334982125016444255334773252805085637478939041765894963129738\
85494886724010948456484191673572028457134046485873397548738864974088827369409\
633558592894143882456615564083200000000*Pi^10 + 51056690878958115294344204714\
74035880335765657296244283398020142841031181923815691103170306937865428280676\
74558619991806263777597907573510777361307155249765739480498869469015366007856\
24016735084397457912749783136791590986073129019527814525758074597991846785273\
56565634489788553320802533795797594180987469373851578564460331994117977361590\
38903123026879619843386606530747224728254792235181996771845301287780352000000\
0000*Pi^12 + 5213272088514388961953943704018439518901433741180757396682268139\
59378227193959097907782088222065506140694769617330503168101362211064077242832\
97376074943200659974768038352627906141735014263563203574914352629498969771338\
70822911061360326358403530559303931861345230093800537718710883518683975005968\
05238828962145166459406340271161595195022614829597571454885742613950360468224\
1294437454663948816388774296893679206400000000000*Pi^14 - 
    3452228393099550751380671920274138835370745604697115859186797532784505491\
46423000356388823484006064048875804552333202757977766633576103526466011846234\
44184788818693998973130535417151326194172324221839945291942222733412707465008\
25307288287652332824083758029916911064566817422801079502397493884994417824645\
90597855833136178839142905738934618461862633343512895556232401590437797719978\
91402398723457060672645365760000000000000*Pi^16 + 124923177679987621171305469\
35806196178926530475023022810802613767210883806527973046676448498102567532524\
00413446158610133585235225066218639043577259495611229635767980856128470896003\
47751655383167568556611507399656124389896184397540222450097443971683406328886\
82153800385656603124006348721261656249720649705087438237210813103018101621307\
75206222321012200213238124460698092277022253900950092872973229768761671680000\
00000000000*Pi^18 - 284792458131134186601840868661309489080232256168840826977\
20256275000446909564534339857234322032918236717132989793974059502644090466504\
44315462170352424407859131692157850701560406777923887056895515227806045560933\
15846817493094424383945973437300673914461428535824467532603769185275428705505\
34193117233163410283166677780734914632113219835788057471064050509210025483059\
7307592359374497297326790874241427409207296000000000000000*Pi^20 + 
    4075965880003811049467033357723025115231798911527644998223074626021174863\
12235267004452448308153445193058745625807721448241878189080782132756285356573\
63590080155085775601506701515850983950789588485519067794655172342622949523296\
62064026743392358254046909330842094413795947613636560618611164257089260377235\
23444065056670703852576347143967036409648825911255785985872820749415701567985\
674363962233230270555750400000000000000000*Pi^22 - 
    3356033209386671011069129584390803318215100602837035898059410244470499109\
47405174000403293457504232500583533942268716801485484969821377697851601487787\
61866971380607430806540154662564292189565291826431053803712852999848453558001\
04466446463374757869148337460126671060375039537363345035005463379248457251627\
67295140419417498344566795035210755156724119536556465657475254599086742355212\
019662063101940858880000000000000000000000*Pi^24 + 
    1261886879093458637350007251549459561046463613321375576111321397834904737\
38965221081134530964805007830768207138696041179305697809689985516721727251252\
46196078689037078641785299791485203486260014096784209809515873526486979044014\
00996264712136719625891621146841936112758999798766456963526300444019170664403\
27625186668723170596902230319341152930630768283740638349390512994770088215117\
640822928399266625000000000000000000000000*Pi^26 - 
    9735538547675206695464927295668825612950274732817237798447168090671955617\
38879972154280362756715443457707391117305326328466159997548560774643730916282\
74753536863852255663399689169734680910618863525313848317702319983165919905274\
53475208890553192492353870420429807685992010854481677450829293257129451888155\
94813594110990907342443303111138942622828209995252222258710127884556306984678\
5355998750766208977438509464263916015625*Pi^28)/
  (29590376350957897806449643462645705394683837268205789358256686406597212123\
97238163263899930455859698692987887040000900812323641103611703405749414914072\
77956121548110557258307284563722477887360408395206061749759020153560596430223\
87106122649862257400890086150673419178332042523891208023197595750429047106849\
60155867248837489893855126802829902004396598478320601650107890412550070767206\
52784285753196763729708817256189068379478197954560611003837314196190614600538\
83038364543030597716541440000000000000000000000000000000000*Pi^28), 
 -(10517112024445023950163905267815914214687871007342557609363516667232228727\
93113268570649872621952422836380946166738271015669457498940988750849954525577\
70277609289262411183224165955340186280908007866397021147068885929429705294872\
15683762436293231419197089936681655530938306110476256117812487314445972316829\
23716029175820365619667269847922750636793055497815746425732764737660790822103\
67707497919449724844886953608619707334656 - 659598903079851215284031741272211\
28874120179304689297215142148696893925611526478011614043256000397751385684985\
43424419916254493013904841325702676997647449631636972516569898858447557927489\
11141857995080047957934812038600797721984677829677831214308189955884312490124\
74164672402628694197939491674835140654379914813944975131378428999748991187772\
41193537281963743649918389719745322573489814825691547690060560413202400729660\
129280*Pi^2 + 190955878153051753118746100986940690670857447651140469369286317\
61016863992198180294929646947969165042969567220136364853937530282092833679834\
64022386245461387263316838929137028676527147635406861184407091796562065836476\
28910343701894420511088598736618057064568199524225731696097725781493516803602\
26401069952803213332343701773300107572159116174778812410592402709121973453280\
1509983356804226844960386536424037795590572920012800000*Pi^4 - 
    3372354547855245924113614648693983490905785633892447972428886367779292858\
30332694652556882137406113926539053005903298989680444486247660812046799773422\
62995702122890770711340707502995100971024387137177614767730790415107343684379\
03035050524009358019438045989566536317839570979718830221332545771520895154089\
71923029240016551882333386858651547984609044730905786975305844227026573295328\
9040745993192089107120808381021110350643200000*Pi^6 + 
    4041877559928678182687007065586832893261144224178294434754848935162586209\
57909817674155654912906515846984116683807337384949317735475182957996526300544\
54099022330078338351020476988682044948704923308988376090469149389462711097255\
43485731395640779406081156189037448142174180347730844284459654736343224293996\
27921056046179448150389877967573031671051812902056513294371457292528172204505\
17008049133388847401577920043831326146560000000*Pi^8 - 
    3460451227115671888789470366746794381650829516865149014266512853028187026\
43082562437777874524473651919164221486893159733720783985677916568688340665827\
95404011222640396753080164701850953211673905556338351011672679254152818913322\
45571313703017344666459541679349765786825192505179017029160572367582357049967\
24769424174783271119485437952375460389285651320494157551475295070639879582269\
025722474697495417086408800223945660825600000000*Pi^10 + 
    2170528387762401096897494735620271569235258943616768487022261076780477543\
22119426887259166952329681137340467211802202880155318040074147688673941731263\
02719251971416698309894920565728927067452985893948066466481241103297931404912\
96666705913776394294179898709909396964243935213691234976930303712859886104619\
31032238150773553580736845376962719104418213772807318728157265309494213112105\
0125671996279004366673913338274399649792000000000*Pi^12 - 
    1007285851584238756891098269820755009024748279279137161579857009504299529\
32355654860759799612170163542541760919778926938249541610259517609732143570770\
88708058989359401058840014400424327619438810259016522750870094239395552566110\
11486865747688471491750361112852497748605168562426055399967364332723600073317\
29000405299304272536155605565230738199591793626096733503118449448169916091023\
08889546175628089822996980844241459609600000000000*Pi^14 + 
    3451870872183711056138229766982289949808982738745263799843807201090188050\
13897100296414410235753618734308912892774545606538991148483993744856461986597\
09913592479683037179565605468134321714549589854705226477045873142345935018350\
51167147477510469701202500047447585825265053876685600790020251388316522939946\
10458014520032097855438373680536605849757524913796905414587855080172847758193\
74615805876485566526235780676669407232000000000000*Pi^16 - 
    8614965789616986326460721840334358313269124866120071137612405819920059676\
47661513727595338209650462429970698756760421302237518627998403779984826226819\
02633994572924161411913741685651101339064148359394023481252159224424791777057\
33215017076266041420534606168504792762056768328257190685081721123918927129402\
86222001291453944227765152355619131450678999928874144833714099176024456238429\
10062177957798317882044393156562124800000000000000*Pi^18 + 
    1520050102044192867813406984640673711042235939273780328786388882549728890\
45542273394131421061461917181919643892735026784455025398710694018969126787660\
14575640593592495131470670012726399811622633229099972142295264247023830925341\
96646712807298665946328041474254870601546167954105888956875637296756312101843\
56413362240555961847106236740554610002043773883089337616003021613013744602698\
816485434105043008075116584753954816000000000000000*Pi^20 - 
    1793738398903324090795468818443298934062024406570314338282435464496799701\
33633103558121403172620124415781670962617282940092855193516341165006251254057\
78816888702141019555554584073349018878529201920170436676367148195110084153247\
68233369917339735538645484787691210993976899333595958165604533147809386713876\
98381894935724282014544803559907681251687516311152179375041533893362194785900\
965771289957628870533613924426711040000000000000000*Pi^22 + 
    1273524229729509417660398901204586496373050613416569596476415144156584313\
91256499420201843378392997840966630087490726902427782636571432114715865579507\
47584791275763923045484007835285593963482126107703090078096183198199109179397\
39038123154011098461110703646423109500367356666568647651101747789866424583932\
68309986678006583997558210752971650118379052702864709984705255910711235464691\
434617506857357028031341789184000000000000000000000*Pi^24 - 
    4318148911397048643213444838835437711110501975691737251863312847218652949\
95213462130796688857363289644948250637485486890629447628407978995990995015431\
13802958624640568937487205914571716883440905616100414891947215542307891910153\
70067450366792755085918580385843630536018330414068067695165101522542702252704\
79112860385794136981851935812959713278925172303224578105845714873846991673557\
37185915572617349801351215000000000000000000000000*Pi^26 + 
    3239243427713358791428548634075029575145081581456934015038587229300685332\
66669856695381696142231966449468078310544797399393809914785349070650641684106\
13078551256601068197294404490945089905115739184772597713487929695902724092757\
16118299690684936449595192402173642648007946105100568981776464210971084835155\
86971614238320659261290838602637297370834211481839445505410666616600992603141\
0568276725968054107946399939246475696563720703125*Pi^28)/
  (27544784464988537783872388207750978623409485492616669017112400901026874632\
37252538932889375263195685274112534237416625550960630282940756181940569424044\
78352208917716332476537695591422682299720873045430096739347974342464882338360\
26182678411261509651501061547576081256367582857474771935041788377962218470309\
80929453102960034764186013595079938081346117851588845359720678454333648362366\
38702638192923968602506455751458123331266333119383675993364344512386133799150\
37883855995953865027424414204029829120000000000000000000000000000000000*
   Pi^29)}


==> anc/O(2N+1)+A/Z_Nf9.txt <==
{1/(33256080*Pi), 26741/2199023255552 - 76071091/(633828958963200*Pi^2), 
 1835556071/(352398759920195788800*Pi^3) - 
  2609003660981/(4943575256761139818659840*Pi), 
 2527679231/9671406556917033397649408 + 21798556774853/
   (5079616684993670178078720000*Pi^4) - 3533347300555009001023/
   (1172200051023316017774829749927936000*Pi^2), 
 -2867875625932771/(11648576982027484452370120704000000*Pi^5) + 
  407620468439645800999421527/(1910156154968938488267656847349188258693120000*
    Pi^3) - 87505253569519270445933671/
   (4582843564634252824038531482619976014102528000*Pi), 
 143755703533453/21267647932558653966460912964485513216 - 
  136617690826286213/(1578615152604364692985198757806080000000*Pi^6) + 
  9810468584506245315305057/(61106842816755064582205480944958647377592320000*
    Pi^4) - 61660788848804354742989199907196194936056409/
   (751131882166264774126243772521642768408762023398384829223403520000*Pi^2), 
 98179921385429988389/(16540982147412949951449790216093355212800000000*
    Pi^7) - 44035814262232491162768182828992957/
   (3440971763510526604944565720738981005372724862930386944000000*Pi^5) + 
  9160706985089055751203509569732410281315160493/
   (1234291155861904393458847418748500297388443561348399324188792357650432000*
    Pi^3) - 186052581121668883141684560302272352145231341/
   (296836678160398974045319751454532482580097450058827364503737847513088000*
    Pi), 35845029558999385659/
   187072209578355573530071658587684226515959365500928 + 
  137310508932801741689/(116448514317787167658206523121297220698112000000000*
    Pi^8) - 1855241656561523477219080064839207121/
   (435083713929352058722043404605438314068812326879155873382400000000*
    Pi^6) + 57451561442523629355951623040731217651587239993700717/
   (1085483236731928758641122193203898103694864566233507959969564719151100901\
4579200000*Pi^4) - 
  98880109527161523216325531257329607739259153646190408957523/
   (4146199694852304837324735522368569122709005089896084306978790818660404981\
8011985510400000*Pi^2), -31529402979369649169243/
   (332772590395654033273503616993268641644580700160000000000*Pi^9) + 
  142504039868396983306605892120727231712317/
   (3753475205608856510672948937129761075536622810133292296138035036160000000\
00*Pi^7) - 330997652502475140983266951448334095918693386745244003523/
   (6400277092804518476046530796412993547404662751522769836872136315699227723\
31596349440000000*Pi^5) + 
  75478201792746545588863558972729613902887866508626567617014045784561/
   (3017578873392886225331127691200861706216898129715997799077697066762821096\
89505265463950080921829376000*Pi^3) - 
  20972737063831806614222264506257437898838246233074478416717/
   (1027116140939781097333555143976263283051904646831487710183155020032524591\
546398918462930944000*Pi), 2360046286041187042371875/
   411376139330301510538742295639337626245683966408394965837152256 - 
  23970158492216662451098727/
   (2029380365268856556515134457871749484205310941855744000000000000*Pi^10) + 
  1703950561465600688585143261366610504688329/(237820189027377148516238044656\
54166174600042125004539988330589989109760000000000*Pi^8) - 
  71347828973138746782995244126040213162094590235119707886109989/
   (4341915592746803308792175619759605461412313948941030713135372629770996295\
53887011907043328000000000*Pi^6) + 
  120632868933745435348923231123615672208753233169279809372555418642642427823\
7/(70246991093904587018357006292153807079619963087579920060166273907620803596\
82073588083252704999982032224256000000*Pi^4) - 290841733026512921392551080096\
5742314843508162417902234762490971526261457369893/
   (4016742082987967028525088003411542631791829060118469803451542529729375546\
5562617495602384138625750417113350144000000*Pi^2), 
 2278410105442420685547601/
   (2045615408191007408967255533534723480078953429390589952000000000000*
    Pi^11) - 23678924164722326451510531599844341679199283/
   (3283697002917647267695726442648948692058009589032268963148327739668543045\
632000000000*Pi^9) + 
  646220526019168724544157932148190719142322594744337134426889666481/
   (3671678980713100935003769131941359644433940939557255918138369611676448352\
1360468175330510207188992000000000*Pi^7) - 
  139823231732929341888325416296180767518176557922098436348174362901895801774\
01/(7245448333649645196165748555022858956052660626611977756048498417641227460\
59419892192417319594094203471638036480000000*Pi^5) + 
  324301746831514811100185482726556363797290498732922793475559464856198019304\
956926918841917/(386301197341907490398946273419825520110029342593653281010976\
13887916636426573647821868497064753019439649648668171035836678144000000*
    Pi^3) - 22823963281588303369896606283095437190390025175118996869961293385\
8730624491/(34063508607795261761155222612863682831214385350382943928558637719\
4701664183557406855339334934681646379755242520576000*Pi), 
 322242457553306682780952292843/
   18092513943330655534932966407607485602073435104006338131165247501236426506\
24 + 273020767239914086226084029/
   (2993995441274889499883018674969957841019237502510937703186432000000000000*
    Pi^12) - 17163409083837461678204872061101890891935190014639/
   (2023465318871099761651482687292787507645741613711273038487824667096495053\
9899502592000000000000*Pi^10) + 
  195105248682575431104672697451534754574358512847023714640951873735067041/
   (6200587378215231191241884320008632616059466303652476221393522601863266716\
0404425687915453720616007578419200000000000*Pi^8) - 
  671748880741261480349420705260772233366280288302971346578527392628872843145\
79584557421/(1142055406086643531208755549806972883165724489764507772733006695\
1937662549678627621693650064611192102850874584864965787648000000000*Pi^6) + 
  267776573554394229387688776661575954036752019822951059193366754205610628473\
69133920241696195955941927/(4781422747133412858320766202241518478750721657006\
05545509665805881187424297039563930950224000594198874893463529162254418278871\
2591209267200000000*Pi^4) - 1123044768425977733167246000995863060122528833991\
78285923623506027002803739676520484405123058673231/
   (4951494858608332306570282405115537049857162584243904043979182894656499316\
6176080129323094937655617335783196629097439245451262322479726592000000*Pi^2), 
 -42529548659307258096390828127/(41496776816069968468378638835083615676526631\
78480159656616394752000000000000000*Pi^13) + 
  7176095105998735174651884014918452065214911289283359/
   (7291759623083895101087283011928289062552194479169943521494724970348929576\
5581847540531200000000000000*Pi^11) - 
  85479970983368112569293363421967984127341518222531271925022634878379431/
   (2263632614484626687786861276332066443131996601786186099263451148565262014\
50569681672645718556364972182470656000000000000*Pi^9) + 
  119873407230173460735049371769669584485930773045076203723358035426063075386\
96625550543521/(1655429649095574903097920914407053071748006900541553932468336\
3952135525687147041726903962230915347535955407178391361394887884800000000000*
    Pi^7) - 10863977576296506413334460117690052927998768609825894733315507688\
29535113345505652240281668796069983148889/(1558311498446387777155571851533793\
15493796053493463421885148250773762546878679656712277392228740471108129796743\
1084422059634289280496574330096844800000000*Pi^5) + 
  373945753997100615815831932439232651093082462902631578874951739642981984047\
44663874270017332952437123959476151/(1322774881977258019907388812272033123556\
70566348355700761950512382980058835987557246007660161585435648085204008621283\
844813425891724164615968461632307200000000*Pi^3) - 
  136983742498363027356120823860917022545973612588087629155289840292661533854\
424283743635297/(617025245260635882075841961983765001600104046480622431439249\
14795684321335912905522466921103455521251526941276977656470380482465701560320\
00*Pi), 22573525659827198303562840834940989/397858589127829313724305798517456\
6720803649206378781739523711815145275976100267004264448 - 
  1792273221719424186269016300361/(322081382935608667264167643182384991434929\
1052609160719079380950712320000000000000000*Pi^14) + 
  24232691938052224729596988199591344319432193196209667/
   (3234041228030169155234231761450434765023149295401453350653340418849157245\
795086102117639782400000000000000*Pi^12) - 
  242324269483464573710350440066963152419868756533169718643150024473205813292\
3/(58281441071100113421218778268588133550283250554651090576426576892753596211\
844203165489018358530052731458551640227840000000000000*Pi^10) + 
  212815509409458603321231226704541115013050365755650387754348469754280733061\
21793216320766303468337/(1732939487148951394825261697331518901773160042692222\
62050395458004838053036819337295394691468774171291635895689451773290618436809\
270493184000000000000*Pi^8) - 35529737474797393033976620688715704901779608692\
5732152410756910293961733049610595227427334581641119979278347/
   (1733221801245917980873172907704212303146127444368862553607438474780036508\
36157891571773710306032488508684052537543605440698871889817178982099154108416\
0000000000*Pi^6) + 2234289774053662359233576398027973123018394352985674222066\
6742862740020250995564064415676554801167558025829307491495483301/
   (1211570661862174903835945591773073209737031355335737726204892014131052788\
81333667940922919215699693355328425916608709979575615651169746904581917493522\
442253043236864000000000*Pi^4) - 17579851233138513941633184898794114721922469\
0653964624292051896766910277125746122022831703125256586501525167956923590197/
   (2418082331359046301368830165159848360262948093445074851552700538531717633\
49655010042862657765211466651885247340132153911517565691228003626087913868559\
4501059159103897600000*Pi^2), 29419434927129674498097843133549/
   (3826326829275030967098311601006733698246957770499682934266304569446236160\
00000000000000000*Pi^15) - 
  2775879224508258278523888602237124823509388179787202999/
   (2689428685229888669492787132822181550593250954055848606403317892314959165\
603193602521029243043840000000000000000*Pi^13) + 
  992422148185531518102843603903253549922646608041033664558393292867100347430\
8137/(17258411824904910299551762604644049318991450609157385491403845026411902\
78669623244766631600836303988102734040632479711232000000000000000*Pi^11) - 
  619019868019856385232231450423681665356318059559957458152483109937116443382\
914876720821679590908447/(363983837177586312646866246488796499698191698311006\
13165445781366603376918968674694585028364594976899421136913179347339124231477\
920279555578265600000000000*Pi^9) + 35653402617734058030573930925857070080031\
7494684085408047882357694888416950970110311225186955412629346851892836963091/
   (1266729039531844165818781694954063383522836372712248765618105103602942755\
95151607821562667082435195588134874887751619513603401220427526855960506124291\
24316168192000000000000*Pi^7) - 455987014383319155256784556096606452145758843\
97793054556919418255208744789682364303579344555829783936863211099266728023813\
31660865751/(1837028635622759606991688859385034667630108605602091942990253746\
91332206033243476240284394332130510218179422518110666599836150698826982815403\
157847184780815292796405612962591539200000000000*Pi^5) + 
  139129544412153186556348452078486474564428613018523942871665497063410494581\
4618205858672814347409856990403088895563942230520516186346443013/
   (1453700042692129177669634248699650652303620166975228458866142511931389728\
53318168631867464546204495472566111620417720090991266156449112844482486998544\
570361881320342127216233584416260096000000000*Pi^3) - 
  333809819985727197416744074466444183311239978980582863984074281369933730641\
909082849283060139915633/(449612543596150979254363443218954024614983733757866\
59069705501255573209455064252300032933422516237029696737082599408852371779304\
4078259238087621838110720000*Pi), 12895964374980401600693882180383220422867/6\
99920231930563815799200712677638836913014217885827979656246594051184959743800\
29543152421664737722368 + 2357969749035151997712297324701/
   (8744473557041171985051234544681299748932966487010773371395318232230815334\
40000000000000000000*Pi^16) - 
  106015546390664905641358073540263217592862580846166852097/
   (2087426968328030389713521661011264432308457660499987454345999215299178705\
974574746532722057280906854400000000000000000*Pi^14) + 
  353702949800743302054634498550658835218907551920881572860329782528800943648\
1221967/(88026184344690996884657774129734880670529514002995061551195483480313\
38192548839967467309147433551765238232919565150117544591360000000000000000*
    Pi^12) - 5456481243262582259914936653090035369306990473412609600625880878\
6785488065009329357074502866386800648459/(31217321304544970862851083499159244\
17823520577599829236551409942038067911751653283879877275508776118363145413731\
9276864961803171812377618742677424046080000000000000*Pi^10) + 
  750311225183355884785443691895248621746823496536194644287041716177446958076\
022128550068069534638635374454966161044365208113/(165135653725817154733930464\
63571747857342402269228717876284405487340478990718885168822654023506779320435\
06896422367080440190673309385103190996658855888454146663971500851200000000000\
00*Pi^8) - 110071781398273086392143138360186847043414213597148479330839108963\
32950483009859784183564961210697141168277304158228981634255707491866667/
   (1555078541381561466095233266544444530786771328640513908233000817431070329\
19731614317363561035004188101076895662955012513026738551729899369722576535746\
3051601123535448052361122496171212800000000000*Pi^6) + 
  306810353602116236202311327485464561615623541984319437968911600240420663722\
86554481342913965705218683352062882094896062559710043423216530423752852234021\
1/(50019606785786276022906420342383758305561813593611113768706033146912527772\
11084830745742839801657706579829474673834024152598185810305501187045833156162\
5284959171647026456504918780035315556529179648327680000000000*Pi^4) - 
  387139273442571526356975336120738806645766215478618758264045038702249437525\
77884597104069262429129093841834020444901863438353792905497/
   (1632238248419925146099770140910126465009953489919163787854433420187042381\
26293162547911851848816399179445911078239289400066775542385553378428554143384\
85932268689247643715516121194701416038400000*Pi^2), 
 -25102131814161690070852149375107/(51837239246140067527383718380870744911674\
625334999864545631446480664273302323200000000000000000000*Pi^17) + 
  22371304509707218363941344062486039304995520462307893201/
   (2571710024980133440127058686365877780604019837735984543754271033248588165\
760676087728313574570077244620800000000000000000*Pi^15) - 
  105828198226399112748132857652927288716489442695780748683051076131698574050\
234053563/(158840550180341666687793823912033280300296611779975163387244679945\
39876807416476890202423692396656198118257330879113389172277074984960000000000\
00000*Pi^13) + 11872231012869490016395340693847394393912300365632567626299775\
25681789063247048655213886573092494862793/(4214706794539667191239375238753521\
87331641330539835324148089650711040482813991898909352431532105414564213810382\
6898434325291443180963020752355189587968000000000000000*Pi^11) - 
  302813356056271098168400356290986309217407410521335149273833469837848642642\
3647347250200115006837968340074963829463928441592937/
   (4271372397567390393603087969393126585983614023115069399931122268306708550\
97296168755139757347382592817682224217575193239331015253128255775218090185009\
9381280494682060557700300800000000000000*Pi^9) + 
  411774760294875615073636293100639034864673043474644449934988616425515579089\
40265595064469970961755899031854210414477409368717133522236100791/
   (3881206492341204615386245726195399178458444862589758359205476320166263489\
48610689189657771992791052774350411579487465697012481457102195644270132453289\
91498674601497321943642858225440108052480000000000000*Pi^7) - 
  182824745869563743276884440806124549846761191404009291683464575558982227636\
86989530699445486484698305921857217615652652021964935988849117044563675174236\
1253611927/(20824779005120212503158435724096200912907263799910639527174663044\
92253519656223769881040837577552172626543757063879832096716955239490117071347\
74004253420755020500159664603599583036726126175168400746462443950340833280000\
000000*Pi^5) + 27611857649678255703161201785457366365187906938366705960346786\
62503618308732725556316902738945202158134802532141922143113142507405087485758\
07884409845807273/(8473688062380883769674750430601073368663730708966785000439\
90901000649005600921425673494014374068514661039514583397212779462686268005044\
53656245532057779890769213157454505598173520611456350947053091458758842777600\
0000000*Pi^3) - 1966203167486788347095271937912991949686794554535072523512558\
6465022063280155760853888794644441244814748967929357875661/
   (7853819584288437141598963126060901839331789276427776589071004425670447196\
83909817772815350849295491810903139127484220855334548594034500554415277582747\
664681149734534469903733227520000*Pi), 
 (8412489319921334159082737602765405370217128415/7695704335233296721148250019\
55929957130463657626278255233365105551674253349554894754184887790721008609504\
45293568 - 4310059647323744206103911850729933/(237746314078496805707592685982\
02558446290450163644337875208406613891862307377512448000000000000000000000*
     Pi^18) + 135314626150270088361621566856558825142989747219700068396299/
    (285151207569797195841288267144248528313373719608165966211473572166603455\
81954376460731540914833016488355430400000000000000000000*Pi^16) - 
   71324762451115674509510127350389380593007337349311148381152283261826070466\
544060545491/(136285192054733150018127100916524554497654492907218690186255935\
39315214300763337171793679528076331017985464789894279287909813730337095680000\
00000000000000*Pi^14) + 87162160989061424840168360126034716277669356821054851\
211390106967826974692017315608192752718571391264867013953/
    (270257361101067156620091683188962774175221782212612401155363940671892237\
79956110475751956661856277709808554184969517565604863263324726497013123234637\
8591220531200000000000000000*Pi^12) - 741339990867770240013529693275744045323\
02218739134958724162240447818206202946532346734414098008470425677357965387141\
6565113117103/(60520007008098026916997594175302957051441608429266961666928166\
55582017947382143895477845238629093309888366295928382606614641492889517630568\
94727769198643470908359770701948923150336000000000000000*Pi^10) + 
   40482397511367560113009696053525682295416484065438720220619515594300065005\
0197835663956318884591013428461203969221557774080897138684965673191305541/
    (137334431276590871216736088771293077316236211443529947889568044585814383\
70950459398533363256446915869506292466593664655382997426373405246458875006731\
7468392559395761029407752909718662350179244189941760000000000000*Pi^8) - 
   84731288956270748256695286567008425807478232423217180621967622252952809826\
12364164310219860513701518096109974235413788027636741873165275489939915835764\
738883082970642207004973/(192960208246151974283188303934340200393999903317764\
52605626186659761549825099706071724162156674400855996320523845600564626972204\
53015951479377093102405013236648409064167518330717568255465319581447031742971\
751092103727350997319680000000000000*Pi^6) + 16950796351342336295298724337136\
14899750555914623840205925525776579050402938183492151467294222610940124765714\
15165130384251088947242313945660847734043235088402027765201/
    (457316510159956962565640793823497116632448411078940356846594439392012179\
23072457480506836511141269229941160049638595105123073675421294210719428767597\
80695329281864597965517963788179527197763233189345292468632662119735623680000\
0000000*Pi^4) - 4511129508376910471717828272132250939051140031833360532613754\
41096794460444607150026810217540285083034125834889162869979319216297664668257\
02786848272853281541/(3194165615684483402587530721137953923668572162365781127\
47055672793218669273014072226554930833917974959953587343904241905342030239750\
07817774150290422206139535329496914252377399495791894958296073634592326360189\
156458496000000*Pi^2))/18, 
 (10664454341137324344934482198032711/(21442214937100638224238464563094686396\
6122712633794407278721713545079448683800554373120000000000000000000000*
     Pi^19) - 30370496920668429908963388527657921327514650787453099652829/
    (262749855085920607270487892473304239496289845125928883658129000126035937\
79449594974785982742133115248439197696000000000000000000000*Pi^17) + 
   15988897845105661680976210634753327111828972852519022489093395409928972884\
93043987134023249/(1367890972275792273585772825266249202757032100289094060624\
67130286230638261783785061264749038270044888070806048441646033366984622493408\
050544640000000000000000000*Pi^15) - 1787935331024454516674287382879849924717\
4925832234575237852853406914484980582390915085300398143777374670805620211/
    (266540895663778376268423390821404237668037469199111802830423230649852658\
64733640341799089754666287802439144761945894641944798069985700994953144874703\
8496572420653056000000000000000000*Pi^13) + 834165269346584308423682832029804\
53151606808590371402491395524019063268232604317693971213949535230510779447165\
252329343512687973045521/(349749411686821724377637653536911208176267355225095\
66139163880534850502775530815531137835410516766085976820487700327016102204305\
5674287427501517117700162716640488520658567280928522690887680000000000000000*
     Pi^11) - 460879860286893355596209004402414031441230122467436785177184178\
84489904818692879848704581629066421957260877266044891943062810246042859535210\
2372639877/(85835812123603852117621200247848451253341023024860848769247218017\
45279413250142161658659207599722357132782136912183316395138390607680416115803\
28978637700996739041785459448609960858276650863878530588160819200000000000000*
     Pi^9) + 1180349267111961824842982896304637050142113592323904621599807658\
75775216379091179635156599073497212017337577873453370270051036381398318780529\
095773361484397413667877086965696061/(158140119189420271932538532775684306145\
51045989471887871087450785297448242747800850850946390802164625008184493316523\
14795619892463094325174159411049699719021979471804170958848986690199487786434\
01930302357914432111819213371126421913600000000000000*Pi^7) - 
   34570499783565902707040269322137331234323435490905041673654189903636754557\
40622604219491467882693230530587370945907438363828031323537380384031239050782\
3948588705668346942266418091/(58760566646679755341584788882647795697737943923\
52947524482519383628868654785709001804294474678150005740703384257048561726710\
85571267232309718705766827532784962691716185739731001321456577659884038460775\
45755607367079012052738606945533952000000000000*Pi^5) + 
   17017511578657561020629613033362980788671295426597328361064753701117044724\
75807690664184240580372061042311422650117275630981205781637090639402332065814\
53846850018235900436860093/(8029735870583991855360596240272166491357774282843\
50590830521619107264668305761231805774091299781694989867908329279586382437604\
74809942426805533869069117807981085899508974286035419209965319539471089450697\
1622797714946988438399881071034368000000000*Pi^3) - 
   21913800820929754243831488914991072304366840068851745708639851713191091855\
0011400670052974827209307490051882338568021236452033491/
    (135642078340498785539436011710534452540983869430013848762291999443874383\
69056162204769438086338766778046194524134391766620010647822761385995312844742\
435677101235727206152075677976045534000594288640000*Pi))/19, 
 (685582568505550708041097269123554868289902981456005/16923032801030364133169\
03188563893861960715988388559921368700915902478825564957045312484378725671129\
20983350278405979725889536 + 5300580311227594245406526722318440367/
    (105334623571927640068912766304627889787121023234096342022383307312964025\
07057860177512995225600000000000000000000000*Pi^20) - 
   443505480118053051698798336682345954886235908263612920271269/
    (225370009701977197997759202938482085168589666598933736953388936052105561\
14009977795293029693306289740735243674976256000000000000000000000*Pi^18) + 
   29770536840059850285047487208618696911158190493533254967922188156559901049\
27250510619420094389/(9633322928177265158205956034115850425445099313130334514\
56306516224088965655634882077694789571051413402622681047132548290729787992463\
4164332708075929600000000000000000000*Pi^16) - 264372250274629515154530535882\
58588096955364019084789522045354532451021531775650559854671099655812077892325\
956654029/(985479947675955542395633684974276630942913859430073194289385695973\
02407575978154140435587035753236027716314317816079805936793457450484380153894\
84511534523308328170517692416000000000000000000*Pi^14) + 
   89758123088515748453872958756940613940636164609057479600409295073925611896\
99314459548929723907483232565899846173485714179051797321589209167/
    (620037463815526584666690995061985449981582667527743086981924865319199813\
90914574363980946568400926239038206927479119711741826371666948844199733575366\
2382840854315255007488889438415957596410635878400000000000000000*Pi^12) - 
   28423196655467613831764035167331425084224993394082291417980851026609138754\
59599064785854598250695979645014079080262960222208403604804558318071668710847\
79371/(5592215306496082089322420861155541264076820520817718060278198416290309\
39523602914413403462500488146189135947213937668554553794390735286735577346512\
84800054097114110863820635629085865062401542851372588699785311027200000000000\
00000*Pi^10) + 20250094348623248089828354877361353499681926518697023293074619\
22616579734533041758067839278442175235864831732022556233541927394764511404897\
6015117189728409433198598424365416715890550133/(17374661429503055038201123114\
43611512087913959929711209903461955924479039353755790895793843884595976459565\
09266792132191389917363946644264637936548472235560783348132225296729740520677\
643098789658762485224061273051086253786280398949144879274393600000000000000*
     Pi^8) - 3358059642245692799719563366051689982052397897970345847261035105\
03218604530301745984978247142430130128956532423341854443258962253504574230373\
761410925546457474840346963384866283963379483879/(199394043362216716892189271\
62869609646067624888252832691724235039147579474158359289134120118465348742100\
99519090226681830067113024003983792825227999679423867153439506686336076978225\
29884742653858360379410505053208919467326050555925850841889988673536000000000\
0000*Pi^6) + 1723009599792113133894684577817447003835184071806335211458345197\
07679388157581524518822432434269965207987871757968944001416483953049640276548\
5973127960830565597683308950348954910243940301419268382301/
    (123593842160310100958806205819852155161249895656162887294970006200744741\
75506745290088613846560825722553644430289963410327119938692636726953751708850\
07603232674183924376949123534979051153625703571313607873230464934319014588741\
8828917593312178443339800528080076800000000000*Pi^4) - 
   35373673962236475254236402917244409774184950369929166587887245681375128982\
61429712648506584614916488131561526212453663775489213539062036178509005975030\
985012528640150126877/(673839052001299277135226715031412862339896883984400757\
07638393760371905066379118974006677407661307681509944903527398667318520728167\
05698186809897486867377616589365876335687426910149343278370711494567357558634\
0749066439159737342612142555136000000*Pi^2))/20, 
 (-91824423121024779490492768211644838233/(3539243352016768706315468947835497\
09684726638066563709195207912571559124237144101964436639580160000000000000000\
000000000*Pi^21) + 
   569270686443203208839956366083778210169014497620974678196743667/
    (749670800272656951419746212654566808104796666974693182601752956883723938\
57642790138262733971814042193581714560441017958400000000000000000000000*
     Pi^19) - 168474040186442039854406970008488840629846078330154588061800761\
145728300037349195190431773559099/(171430333352985643082029546491554956015476\
34511010604176138005737605565415489609190395955277522177152284894288500972103\
80480920498588230843918361600983040000000000000000000000*Pi^17) + 
   31722314751871643595526867003886219322163688047127931815352772562127171521\
77525224259580033425520635810881312667783913/(4304576411448573809184127935967\
64032395864773799055971265603672001016916291872577285422644172170134969064860\
94022063659233191382214371577251221268346382797810777448821280473088000000000\
00000000000*Pi^15) - 42263566892703342957857816969986015817094116802453287201\
71941670480317048963334286325859333815652964023069541624362632714037708217763\
5504113/(12001244003748401352710943948398346415041212226492955581434267279666\
66605308446956059621531563449362657838965685215342043157467005877937207178483\
0742461682562576084360100614364131139698160664250941440000000000000000000*
     Pi^13) + 283656177102244109658479257203810586305216296187233663222993075\
81757511908806292672735376370788393267190967117283143229283194364733788770139\
6360500437099014612639/(25562268750774123328741515283128153802476962739279083\
63020049214926098068923775404254975289535958879262349927950347834455724435252\
08878835458657324965627930574778246148659404126375837681801713500359580024692\
19192646139904000000000000000000*Pi^11) - 62032890376573574765492768274117025\
51916661650414056822138359112596096837882121757689007079373679949884306422623\
76009586406786855086012126931574891385762653624316814755962488704612339858869\
1/(26964612755381838067758248297898374636294429052784992840941617438817776149\
16677041183043614334236279504812629392017562712804588089439401451625514815761\
05367451941447146302149839492961876478223850432302448475982336142531998119379\
661284975047846857277440000000000000000*Pi^9) + 44035247434170706225463787702\
58335238824021103567045528928483582211636986819010279145940261928783642096621\
15351317858706842138366003185339114100827943437010657890014180358008316174150\
5019210271524283/(14573769416698289697039631369311227050442331992084008893982\
89201839313257064404681227241269404310494029565925571723574820958588682022631\
61690636590705216312572972926458810603819299240221992047038761643100875107401\
085571626050263112336369557287513272619592843264000000000000000*Pi^7) - 
   33629786960419320893351577370047701865962725373921604725593884250858547525\
83831969134976829943066336313361807796887205423725473310918780763687733213262\
09865597325037747924890782246566775823173339012943157130359/
    (146745206039472179136040697027178023801800362476771408855491195217441387\
09830630020887349231255379424895392307167662103202242992930105378408909873450\
23414176880504010147182004854275954856028797166186191729722875405754814956284\
4190839554541857470669964902045184342904568545280000000000000*Pi^5) + 
   13675821530652126016412130134439986975399459304544388658003925324066446154\
07942488088144510368778621680827151188123456094240976609741518924774203670620\
880732614098049683234787218032292004788528856250589893/
    (169718764207003941211734521887307888472953571327008079141016337283363171\
53256347292852704877299434520341096251342211821393765041759113659012141806674\
19139137143638785060905368464730107270743040094260747563984157682468504418319\
84856213689794611049416343061564761515006885888000000000*Pi^3) - 
   13861067823358445195426603828669357560856437905285607584843491731298379736\
02061883151695408467163929117094249067171030339279902751657139330769/
    (227122105049931588073697220892803125713709825361868900485290303151572029\
86166276089556129710836861473247221068771822257878556863734455679329118495440\
49138931803600448408517922593744483275307565164163509473944828641280000*Pi))/
  21, (111701035412178850597520908851076019729941477226912005161/744282853678\
70145592250757927731664317812875334381369372824596396097463102811947348601963\
5930893891134220822124816566203939432067701407744 - 
   10731907710727717708936942400576461/(9729701724089735061725434634776857473\
51466685012080596914826116014904356084657967582233089173094400000000000000000\
00000000*Pi^22) + 
   19150732905535891139583066028534844544320929012761038198808037/
    (480879742429442495383429934226420308907949571106675917857997169433777828\
235934115650528955368290801561738707216792566104064000000000000000000000000*
     Pi^20) - 391419835138282634108057321506177189022438514014833291083193638\
340081870668314445956590633399321/(340567350545993591593289012162236789688876\
13607621507136195654067974798839303342411002100278454784901552912151589569705\
9257782457621780757939209125875207372800000000000000000000000*Pi^18) + 
   30570324745742229082373679851981454634432444927041618349036104571564694374\
9858501638446935208116276759821684530389665569/(19976392638352025720960213587\
97067809392287370242153257980100290729932896200192649509842666840252325711579\
72234840623761155903974371684320812586605511407869514157318278559544314429440\
00000000000000000000*Pi^16) - 35180208245144286229773251998084033854621531680\
14618327959817939622696482771432785835843262417520211345494382602219905716573\
06430769453159169/(2928622978446086349619386032339785612591262420026948953497\
82055232003176596101660124283401631063261589347456128487261430886524078719405\
32916800176432722019200387554730259724015153449700733595141648941056000000000\
00000000000*Pi^14) + 10979014391823372740317369471098269117222634171004758408\
13030374731403999429719042735626572917770433579350446870529262409920487804314\
14849708517000750560154069341648937/(1807791548493630759844714832691783563092\
82747734076232671743038572946274940710230186120072637184271679226395985185605\
38543025430604431323592701093450583887992360223574273910876492787725258343450\
0975362222798086787912470518174842880000000000000000000*Pi^12) - 
   34929364232985671145654876733581481037203754419270938116129963495309658198\
96799086210906842569732761849636526176287819903621062185797053944999908278938\
2162540439243087043032148313456156146537081/(17119530634729068712633352951954\
74159478740650800780076279401436579009131801311186664253140652326070411275084\
49954275996965724956659847426034078115076075645415122163048979196349015879174\
20300776653234398274997825421472876924761520989762426615743380064514867200000\
000000000000*Pi^10) + 1516097112287993014873021331239744536035077813535334698\
06116123465277963879192917998083572860734428581890609606525834877227046105964\
2774418224888202896642499100115202396357314723702439585982919661505458843/
    (334170806627523747139886825222621297497224870958236495035915838129641842\
23354562835661367771184172111877405526344134329270626436801639738535776202446\
64397660395075314929143537765027480752275982175731437989310821916867716946477\
30312162540780493244908899587221184325877760000000000000000*Pi^8) - 
   16189773323168262229243307151159968505668996938793076632650490588536353992\
48518616069331870370607283353305390631700554314465875935845216700102043306521\
646270729331380532164114711479579678879226443600964237793654354397219/
    (252402265630329815820393922079239438016334425569603193817510916252775385\
28511399920147672498392286829192889778918976621073171017796666501298309950978\
98343442341366720766270048983837480738600100306138732095239505843427205412579\
24288541673690770029397215694393321057808422577610168886886400000000000000*
     Pi^6) + 7742162594586751861579681070000861196789964621871555876237122113\
41128442287362407903583544405343766344086208700415085143469210831704588447183\
0101014131425402473094246101244971309806125332279494283151691234913909167861/
    (148068410876265417133207122594078122798537622359476007051977773339647614\
68686679270308408791932566672976310490935130293874452806889549931796444381001\
26661619201047618490936239116790714004525579275771033443580915613185188560464\
662453660946798584592651529360491503811704122544552771846144000000000000*
     Pi^4) - 1939597299088332371199981121641043264475172020521111615003781709\
03667593075495847027895240171250384895614032998396456549099997779106708366618\
198020980537118217660675884798765027796842776230797/
    (994836188641852075768700088469812868067448648543809099018254283017575347\
19556342976697823933764957370209597815840988909081303480684030528900359639014\
23554931057069249759498371578677038243871329155244622286093903520584938961914\
8603345750207238511227425340706290401280000000*Pi^2))/22, 
 (268900898870764774669148307569199083177/(2265541587050846629652644003838521\
70899294314671692942830423431461838449505600438435587810347776684851200000000\
000000000000000000*Pi^23) - 
   3782039029881146553953405851613808813881643685665447718903518086063/
    (883604232918946302128474875584467963916546994545568706653648037863452539\
32426794927915119414028841069615929614738488482365807001600000000000000000000\
000000*Pi^21) + 7006219117502854590914124336874700575626675619267542287563644\
741447803612318138989227210752619636833/(101317377134747355299441755852441190\
80451115565623248565736495527558708254655809511699319293712189425797964067826\
730408076571022284291605402916881004749230994096128000000000000000000000000*
     Pi^19) - 390101008839907511338422368370895442015183320592467535652997129\
831808432386530429574959456791913554875772699220462667828446691/
    (592859304289596107391080547363846143540152947252949469420948641565948796\
13686062425329060367956544090198495059898801769411983537288137279379359352128\
188112295327905768343941338488586738073600000000000000000000000*Pi^17) + 
   79883504956736000571490573088283956810895887601340375979666944517077355316\
8499811746597890142685875187597547162848128348943353003591431884704071912129/
    (196035539443578215649558234910699493418283613693493819325516082881378074\
52518596192351906641034198471784426293544472975011714289726329393791159554821\
63128277719153088259013927234948550998081593430962890971518756454400000000000\
0000000000*Pi^15) - 154258560177620159435718103410458654470949193740343778219\
63404126484261414991482587335911969871295127141535367770182229216097823260735\
917185486122599382931705489660860467/(900975086577309390801585170593952407554\
76900239773067808725723382242731696253208371346623588068465589528979936342158\
69351287412876473839438227095567149599437240430798762518787378238961025588932\
2378877315264899790608896132205706949427200000000000000000000*Pi^13) + 
   19736634897380440508044705665255370046740798196994616641375052605153912011\
30442987340429189817080137511192750498058672574036985724563241453803511298167\
89434020218411273071428795348771586700554286323047/
    (400262675098942657208212615148244521868464755161527381536486166713639548\
39477596703281895496614938221571915795784255130507508576851155518174648403351\
35395835527263170564366064615540808054215806870429862062559355286359914120270\
94517313835747101143356456821318525911040000000000000000000*Pi^11) - 
   72309000490835443280144930712162478527613399233239603363608306252492658680\
41452467140005533155885982251438145496603238080761612849394967355034040521004\
94836545941459963999907144594447320031459061153720895525421/
    (753988628581758743403334880875743792393651684335440644028431202134297075\
26304336864961777397383666525613307882162354416026446129951401753335824862544\
89975807684146495257719568325842741542215732028274177428740598275861509167311\
93317869041734909460667404801016346997467131360051200000000000000000*Pi^9) + 
   21869997744005831450536816134341769635653240208725732627416945120868874687\
87994800313621538887001654552140649729585703736966811038989302833394043911009\
07582924259764626167687405565123144081465391873126975789358626982481286805551\
8879/(18166974528232615328888985279995796519189125231477042550992792125183004\
80037792314356129407604983958580200136820550507332562831350696935723795124580\
46595515751119101947081174258686391026151431541821705680431310362660545867167\
00035409372801023768121883228896765658269211296960115214181402702203427225600\
00000000000000*Pi^7) - 850912547184625272929908996387989779740033191251640306\
50514325706323748131032272003281513616115688454651840417715083090046305249433\
40808160322283521057547297737177335766757126165398975082378924466850730192307\
474349092786381561819331751947/(961638326230581257212981043636400599186068628\
80177264593354973578000935450043352552539210538215958326908513036637571317454\
20715898130432643861252911938059738934969393418106490549076258580944790204377\
87891982347219095620418291266923456245055354824708360924336722221446348992596\
1991979231149324953210019276390400000000000000*Pi^5) + 
   29780970435911614062295910639346673736677476978070675602762873943820829536\
03788366225923787355608099812542988771440997116241497237654944299612143267598\
4473640160769885201393511892658359744678336431723722324809583608551846515329/
    (976574865424321950319459403918851741520662835083076906040588255877093279\
53508420947800863389053742730646877624585561743237046488838201529583885406127\
35388724063003931592281628338796758719036177782937705259927570769943317636474\
95909703811316953019409770443328041190216737905447054987937751279457680752640\
00000000*Pi^3) - 166394020162500880071755435890071911082034397959099618419973\
11611158707410039861844934030492366333949974897603935429742225726277336377938\
25376796962324611578259/(7243815951866040266538774463845002846801808408283306\
74995030044860867790709357212834218128583208776194076221277780164828258527544\
52602220830230391383949572191510502227560295640996865728763219192576745788700\
080431238437993767333212168524922880000*Pi))/23, 
 (9097150676107525651268427449350488241640810997908861848975053/1636695303948\
07093500659484841379957610832102302153239474164568404806689820233727744163504\
6162952078575443342063780035504608628272942696526664263794688 - 
   244750790099620113330901672535405604647/(262621580770934141309334492924961\
43650646196956742645932902684175056313066689202823453338975514273307951104000\
000000000000000000000000*Pi^24) + 
   1738818231768303843602867329895751871784262928204043821163616933860893/
    (909811404304782498081824163309377933045533428475593547151771246477659823\
56910214209400125106777288078436096317553863207659687417783255040000000000000\
00000000000000*Pi^22) + 43676177960529319281405641824550972866745719784730398\
5798578682154682101380152401212456472549400623/(19378772089808857153413625758\
38472168279723972005627506671288026565099010451507373683705402669743047093524\
99132508307169198958629027188678220510599601637591377877821030400000000000000\
00000000000*Pi^20) - 10181237855451373334429179047939040383079063589311994336\
012405224144181921046678492703668066288148685251139327907247947217966723/
    (245689195727868681248367253955240935729048943482883801420613010345911104\
40226095873930317223326343262595519131752902036469097745621726122496717826552\
8509483687560187410824861058484091844720328704000000000000000000000000*
     Pi^18) + 166433223516114983899469802907350942708613691501640249009164209\
22650762727670879937692039476565231456580428764312944073729129663048253678253\
778136569978677/(266466780300944954325442966468286993158658240391375796265643\
30406554719587419976193660019567059151947594313660682440652970134975373482387\
62730827406607294106031272753970288872262952217707686272309124902036952794514\
3234068480000000000000000000000*Pi^16) - 946169709725873571782777019943881725\
79804186855031666845998474332926999621703226334618036685115695702272563251754\
39460330865787874244351605526545048498719200851411302093632171/
    (192180555083173545836064260384621073440502069463328885464023733608000877\
14135355974322644521421428925559289452999718614207460729517998859613826738084\
32433567564869715665934810794902914371288552749619798962447480348392152220455\
254848294004719616000000000000000000000*Pi^14) + 2617562276958825718818763883\
34878402011425338340408876735124523623328693092336580959843263403407389953853\
56246628420429466781729282815454980748305137923831986848784855958238166750177\
517559302893464392054067/(107154898730040781634407607860352815014496277667398\
94855667165037693317799627335619085235782455882223267809527535812053452573573\
95120781683910336825348540754640590124759804734102823734565120943944907899273\
48858333942044611285372440354569969035265902008062358832555595933941760000000\
0000000000000*Pi^12) - 172891652837405326020841712700489508045881591035729313\
31615107807239942752309603765443970742514125482290533997786531485807097205506\
18185402044097571563816844642458884654929184732874289504403743104912303594121\
61259407/(2154085670594024600867680038701366402888874728734749127764716796078\
96141253293887074487545653432871330213092115021492632168132753444977767834489\
94002003865350822914107751985512167927408081455713660843658808397793374420573\
11474963267514307440454432851350481403321334960416514029079494656000000000000\
000000*Pi^10) + 1371857632775318821831559427463087801113858839106742669449256\
48553682969702813921427824554187234206555999126316215034785524229864497205345\
79536924889722314650302020922227918781791397718802355710114956326733032331724\
01257998323952881107943623739/(7843893244940923898767949410546891377846724942\
10907327842249274319522862295075684045359705699973678121868171624970563130033\
47387316126645415332113073050002411592184522511914614639086917040058370223502\
12940695557020386970131838345749830251023492295775247663154198566447806489314\
616119576891019892972190992420988518400000000000000000*Pi^8) - 
   43874729300707386622874377810636482520106833316442532983748010879394392728\
31835255415702345684611332019059870402089029378091663764983136304170167626055\
20562093087514100395794509125884888881334926476348958658096439484212207710754\
022568479491453071/(180417185131762529260823202979612093393683128839162377049\
15638940841094254956691615579163146738488118680739154058839848019111076582465\
78262676884912677146644535744799348564121694770706431655034439431587786475282\
32868155958267992798802353880297899206299205717261502039783320670185873495777\
3610381400425277096560201824206848000000000000*Pi^6) + 
   40684848949236697306612945951161455424768378794252363032406018835055351121\
33778181119846885623559879906513522807913957795285055308971225457905872965702\
90891059727474450362740715278749946880600075058936194841352470858045505442954\
4059654171222404717/(20785450377025667288971995712998741933066092377832155151\
09920046634495865868584696402495623838185908893651714900144470540479111608373\
26250888007942720201624124056440626413061890957358192786761300802710291872350\
49911328938065250703770612696837061912605139858620604943715449193519524500626\
721795375568932347758567270308118528000000000000*Pi^4) - 
   20911821227719892025060981709879556282574699915676031195854479322789285684\
01153664645367341374302580449491281443935205927259501580658686431099850056493\
669572718256850551825764489521135537158644102415527406205081/
    (288968356683950923458734435761090116925194852810933184704169863717933816\
38095471445937431709771278845768772344713932994949360428901091405992314802728\
99174557357808126608331084336488895297826494998020645602763651482449049719762\
5690982732384276847959812748491845285832848961585879559941065277440000000*
     Pi^2))/24, (-76578814601580917303921172060741264076153/
    (158833532050260968663885501321016676799108199194379522602195433890740581\
42733629867624579412391032496648827699200000000000000000000000000000*Pi^25) + 
   20372668604830928451870999232674344510560937336376149726643651559309363/
    (968446929689417120518201566986340722074451966873988600078608599770652043\
87848363694767544369658870740515145853027574583666938952484550260817920000000\
000000000000000000*Pi^23) - 1949018261233843339454270799394131904896851644417\
625014799049247732844767427482295651967520496310350843/
    (468811254396655872255382434346843186950230823307601406413917999386628752\
60842866384156201101386423795286556590136409670372612071534257485035105924255\
6281661061362024636743680000000000000000000000000*Pi^21) + 
   71926005287078689693984581447926654091161439372065590188892788623865423392\
57867716691451368168552590781923374167936101168480393/
    (146669708765478805272951093511472301389727824301211952394710647509788480\
68870199953001463244200113573398730670139321392144130976820975697123038044068\
2000915340782090716048754191188808013247421821747200000000000000000000000*
     Pi^19) - 352837834237741141957596346430236061229786752222663579205248591\
73784740157562735155934317950695376832433840906867759611664074547721955243144\
952794472155446683/(921830101912785827910879623006514248204679201671387346645\
95732210938164005017561163014316651380185560016833959329833411561451261365645\
88677161737256752043238874522716359039660883303627262161520857435997101148566\
6993431957607546880000000000000000000000*Pi^17) + 
   48904788415873955778968335375310235329502140087778365725065075729014022877\
99527566489372837013221239724732163501176214847349187050219072261624382361396\
4147774286366367341272447764703/(23621771395217414844192102455705652838933791\
78203173109089370886340848803480606147592599497210961379015790111631656604653\
97177748305221088027600233469246100933933545229110196642176252556839211822051\
32891033704420676980372763539653875781613942302717247488000000000000000000000*
     Pi^15) - 167955096028008077169133888334615076628018609242549349851806525\
04727489970545384545000989816844155929877588924763932448911607213658428324161\
63136897767104617238296780280058398602885719406691680125679968168659/
    (212630211484870324372797380195171044186994876952759087222308868357336977\
25190086072830093888463095904969811980010247388452958392212463810545280408018\
84292731250046712019915325330173616671828352439644886465745094003507814627127\
09327898349758807244511660673037948446125214775566663680000000000000000000*
     Pi^13) + 119167592284353184997989027427148392320501495753238417552552601\
62712282890746519127210649452126702229522763120405949448219660888187779087744\
41920534659085660603484922414990637908142269491007197908716870101916930696114\
4073/(56190928870297890573007418509551622157895471090126845933063813590231691\
85355626131450087333573062964140651218315431477462062802950776498362186810010\
16516300447434826839048814519613701583560027643794669371901584855980188515758\
60509583316913507332366466681300429505103653588656383649522452843724800000000\
0000000000*Pi^11) - 298649300608243548308366136479279894281102009642179790480\
20357007074573577067903533124438851137895564466731424286691663647004548373581\
78680620596033850531136276529823972307306526934621003482662424375415591936045\
408159462201545004050269829791441981/(762156517087932406188259529418449465276\
18770931036784739265315364306358995004442664071141013179880819174546221257568\
27089340045994837976098969360355819733037662908512412351819259789851609153173\
10069850415447504792793817725621225466407556327457972176889219397433137682802\
77385690245505122945837713916758953792939753555886080000000000000000*Pi^9) + 
   21122903453815954757493990577036660256906012371179331069552945555569162483\
26252349536310327540823361047253475604672708362475831713244525540954600234872\
44669798503950738804474936502505515826759927960681689620266781754826495202719\
920169626802878923021112348984717/(445688194067374830472884726847609407861722\
21491493900626178912377801543735610939393221946717053729229985905417677570324\
00596478817794037615581269436417239269763855201056722802337687710857360217883\
59744703039109359035863912729902387165306479654787079382789532010085787400289\
74801942522559893682644081354072902263323399966820054797784186880000000000000\
00*Pi^7) - 935318590769480169049694931268324832334564710884454312281207677769\
47520384640873041822312638058322599883988304264370261375599697298680300418593\
28134325981574113574782667336478714011411514239743974444761740639805062958005\
108341871388702442698305339991179208237871999/(275605606105446202987392732016\
96385969592889477455257005330904611406809176296943055905413525514679493095572\
00498076917004376770655861890994226697308388368872072557585555537556941818761\
52001840625934135244274969262876727594937885575274426902667008882423721228314\
56071533993978496615545732044153885063860540284271664982884696908667737496637\
9315200000000000000*Pi^5) + 9132441145993328324546782621005182507936317955256\
95492208927980104986939661458726425067725205038280247188328962095974793094606\
60771734586066545770218601211323823402021357148806234328907745173327152603017\
39390958049893195660454090086634015771/(7941411046390837342056032333874131463\
05052553212776610166388605518232689380009415838011100714180038033304540085926\
33286927694546774331365459653420373538108667945135109371663945427289939226915\
34141644807540745493241129042400429137100736773186590453713133941457958628039\
32160123801241778584645094376432746917697231665786309836800000000*Pi^3) - 
   32120209417150446436909272408438939796976208343180332187961740664756334127\
57425210447876528121161064428575907142064468165985052351047787513915924702322\
703080071965001729059761/(372554608886337216021868047627636783053220439064531\
05946175236925157583881694302546867556514140786487175017623593248824724269743\
60818888589135073312473355703305079326058853546056644552591629479986565596328\
438519686894324157326416364460523573175480944648097749794816000*Pi))/25, 
 (2962960637188727975611458771427622445492760133759482576688709377347/1439652\
41425382284249937232245951419483830307785661332259224178323578802581487611850\
20930195532450742879746914027266864394266451377581759004827248578768524336431\
104 + 41502768960811167516227245178015521240399/(5644699369786197501747315508\
48536189855292215598487226478571465057862681687918230680196591424973616419366\
030540800000000000000000000000000000000*Pi^26) - 
   699511223870168319874966611386329170872550286524008838151638480376799/
    (258252514583844565471520417863024192553187191166396960020962293272173878\
36759563651938011831909032197470705560807353222311183720662546736218112000000\
0000000000000000000000*Pi^24) + 398324903095200852194400370734604268303578435\
2832874765830018702597847995142964947589226704929847632963/
    (986833820349505088734495545529857960506953331854710794779214136697037351\
79244031286980633016610688762930412079142759622120432061110039986546677997010\
042389411815932925606625280000000000000000000000000000*Pi^22) - 
   16245016224398005656686028468951209223262844035029566307498100434320875559\
63412005271162171305793772972417281639775431386836350833/
    (628283751329166000910750773035727484460327050757426796842935791154370562\
34088796211474060046503235310279500217371686031957696676692848038640861640005\
36227690123559738450722705736446140892595039506328977408000000000000000000000\
000*Pi^20) - 7624628044508669217989554649722014055406870589959640330325318922\
46091430740052909572014292936220596921613498230261009134196903439337521281421\
5289235300743/(18317656218654066773971027347484283125615560910631438888190635\
81997997065390026376658607066362909493708721603837005721984575934741975415040\
36504198392234149520861483654102207454971452722370693446715502394009919906025\
65834156854476800000000000000000000000*Pi^18) + 20014540554972521911534227440\
98644082050498094439119984016089831532021345539904163931836697705306971116072\
59190102853013858392579652568885665935024685017921755739270602404451085664427/
    (935141492540963480326907945137559230803889832289858154394350549697549490\
67691639807269800293547603741155793884633819485628126288002336237462332353812\
22114950239998883604695151030470576467979252963267658565263738181667160639379\
896243259921305633978677460992000000000000000000000000*Pi^16) - 
   88042045494037477803121254716196638820531321305845216098813526689730431853\
06979725879957569297492468940934414015612934280596947088721591872155291165707\
6977615670668736289060998722527736267496025642548854994663141/
    (463168778567799674359823490177870652308695764722691616906433429070141475\
65542231603187404097678547572133084152130830864777532996869816750905052679381\
19410991035930777423397757316615819129058866695394650693820018325736131672944\
56794473745548313916908580940960014218426029625867624209448960000000000000000\
000000*Pi^14) + 1726978278987717682876270300037230796686711378829000557571726\
95317857207405343454974654195379219614823392083954838956441450977860682944903\
79393311912531207787241164592387164591619153399438283967916308573276644839860\
1605036177/(18026496983587520272298596591036124012393179372831027116977664761\
31960634255154883006278653260038258767990703881237241851695400450255046177520\
31998004173931358151887774207332131158141608463597997338001919066874560248759\
46432130610005123402801183270255943478148130227023008170639433414261994700773\
7856000000000000000000000*Pi^12) - 571290736078192253095858605702952666573874\
67241655689104490530865680361189444987055683702481538980994888756840834460467\
35762655974857173821326053357197954786016392310693854355748760051590665030427\
355080384679861128225506705816812341308175537167699071147/
    (183111045154531720005817238624566039247540063246373813355975855803919089\
71095538067191774943020777241146646743405544831295665109028373638323651308472\
16664326468039148933925436255186854637926261168690984319338666538372148927169\
20316234715740839201803270237752620185420204822037827902469534375120817020770\
5733831541653925035644026880000000000000000000*Pi^10) + 
   33178531310402271953209116638351673482670684732271578764000177551577583977\
75844447185406485474883182617298999235162742883013453726879277235251036591515\
55291865536973294543934846450689032467633100132334437068035012452017009005539\
1265265040667807777803290531691757975196967/(49506891312354786964837340579934\
11778067167656635349355041699026465219205622329246599930209292637740011847763\
20314602057917617394734794852070998357362392209977101464390189179847110388525\
77655325232498814623308040766900128939433779796454030770526814066229623251642\
16409963949620314529723465091288990072396806039824833648024067898450060986310\
57473536000000000000000000*Pi^8) - 181342345302210083973619051638944032045644\
40297146076325458584575195804109833061832141103666172591893616452283517801274\
37645810471509934008759778309150592565567163731139459475121914974537471772686\
70596296484976848722544747533585464301502890507407716338978958587137389816425\
357101/(197282852105247072253268045056474866161142229548543175743361867626444\
49630247492428687072090851644192674901158210157729323114967925248248884076559\
43172743472747371999494833294387003057720008576002418017337603995538282069113\
23157003145431677128956661191007646578277221935855381553405846375005789653242\
47162280201499070005301561107251991393913299415470807449600000000000000000*
     Pi^6) + 3780858945657397769198570331256019315060895718464545229715966574\
17237629315127483861888900489065477256682012282755974536506818552931923785676\
30539362839471589622112382863598250385966543399649959723894774029436667402576\
65332784528282749538200866096394709674297107457/(5166991362215973715022209210\
53147509073789449689042785091294844241520959807819633235253885953233089185163\
13743688473561390331869114051172772916506760214917068860602875724185989980418\
87783693388161178925684071009477939439708648229762207832890025904664610320753\
35706987843615216216495630249871944245598727934286592367967462814231823694374\
812853993472000000000000*Pi^4) - 99619325362563024161429793994848466742497688\
51635805578128715244695868509297479939530625022923642989073219591073974150793\
63799362739003764701608924820014335471329211336086777118007490317093224168648\
758362791060649138537524655269/(371027291615059636122297258075399559111146469\
69746945707882854952645840120107370598318500956533166419353412703680400443397\
90420079558888118910585974194868763701828124239665149501121677139328263555376\
67362873153871766741308515666733125796119581264232857212405600304987557783972\
636637638271911727414336214026461177184256000000*Pi^2))/26, 
 (3897367246373110345951942526873273351017331/(221904421625034996188690467269\
57654695591247579607729847325601434354697742515441484499888402098562808678117\
3926199296000000000000000000000000000000000*Pi^27) - 
   23762526400145199488849293776459610394728373589613478415480328304664068209\
03/(2602359863230642375313440739532038745922330036194443587528352911867986080\
05162607831550448774349597216640670427142386155849500177450930164847832203264\
0000000000000000000000000000000*Pi^25) + 133788114701647523789803761200728126\
80331888392826107730888147565934529407100962953377203723532320701598757/
    (616400088201989266545695545631041998723695217956416875478171850920250258\
82600123798598990917367434857856645714522467086207352755738797616556732197204\
4007174439661152877241127088947200000000000000000000000000000*Pi^23) - 
   83323442587869180681871500906487627743592768684765949910385341600077264965\
903637171186114144934869705889306016936072827324202810511657/
    (267573484016065216467870539220455621081964084376572924239469494736823335\
08973736530542572692604797853941833552574253647290143860669950122696370155245\
48368648669821621411393785919037682483338375424955384898519040000000000000000\
00000000000*Pi^21) + 13509823311428154990909905638819669526632720902512941233\
64413640774649276337319710145227432131610454454747389969045479375001863375419\
4132847736748012163153814069/(45087848979093802365682785834247335858646947160\
86989089919654478317723451881895114446717693239302377230654095168770558231657\
60828776540690288502459861831792252526620891282803488556366429194944838215840\
2103437650702740460119823599901081600000000000000000000000000*Pi^19) - 
   11984228717193893610048988675691937273021809215041181806731991370257036223\
81410248534878004711075193073350995930047270642012207090985225566286411590498\
56915136064004579185039483194636129309/(5899529378332758406650716938068388249\
51465371430262563428720985931824974595224010512058526559424472236078535653894\
70011014892582062342982688558603009280871519654961532994260950574292198892924\
23631957378943305990169965525232684148594160484936466421480404698613678080000\
000000000000000000000*Pi^17) + 3929655163558801775571758455105676828708705143\
69867430088076503211719418831143174414838329110849128159769792475914721004540\
59674099901140333897350284345945985288107395600927061547122136398650120370691\
62419286673563518921/(3960265524942664322447211058399934511867713245065625635\
11115568539466576713680236311784328377229574619413905165092622795794616992877\
64009792026085594548843226427065276896018922414237203622388913713058194552195\
16219831512616178328261698548092473376410468224389002000573346151613479106578\
5437310156800000000000000000000000*Pi^15) - 101172785608309908883738347181148\
46230034596687128217042730333929354064499748523674511350473170742330105924139\
48726335829208898053424539729300749078189532015362912077674275404237678950143\
31152604856152345054482334671201445483511/(2882417994296252279103213523892795\
68169344164120573384244613632341753682693513736905712352767220328543656963171\
08093918007449141466376685165661531803070843495757132011508552566538546167555\
13522365832244827960280975135114299949742174885267012266003675065228416405546\
06396279447669090796322701392102146703360000000000000000000000*Pi^13) + 
   29905594935741730742349750927722224506796323650325113666234939906742080053\
58391607332812771746859123220013408668812364473522254742192731550206450353582\
06483755284999142580306252821365536178809665128964782354703995650839860593717\
894170842210745427283255130687/(335848216094174212798573532321252662516023772\
92964152694866517576982265336174455785519593272173085620019059394284556783719\
46543589946954831781797357915739467787404661567967909705759330426448155498755\
24797093525695509204858117614584557428785678367496859778931596542867499412851\
45143352671029060659330075019051934554392302789355366420316160000000000000000\
0000*Pi^11) - 382334667734385459584842716123862118724227550339337479782703065\
65436441766933505322808561838507953773069960836937075414318718440598949479230\
66377310669217775597120697936571539790514382763327039978439671026357630240980\
1767358764145792048771031530080593728626488077139153583519540351/
    (242443364287506000997561652031687033873073489513572100089851014059734733\
94949827164172576641296225524438010886096241236209171659922983145774346056984\
32711148345584164658630699076123232933392017694683071987052959905628527541036\
11521543653184599665164868735125126023197389798484709425551040426321303394698\
99496954506319336590710280075805068433869311537712788930560000000000000000000*
     Pi^9) + 1018322828123044946845120640372495096625880053435407976283385997\
05495021152274234846479197877304115637601321653943452931284317352593230945846\
37257039827865247345610316739782281068984608931952570185229612999786130302124\
5588284065709543075088620833041623860923801382663181027720021097428899/
    (550796295325766594771024099070275853570070792162510977601190607585189885\
19229832292625336638203394529388101683341726171141029351726327522198983934071\
54321086682294698850714896346941940066382868345400467891744291862776820601111\
36345368751077521793925555106319492163343515034122254977578961040007528197935\
20374304675756629676676419691826863402262929098765918374836830208000000000000\
000000*Pi^7) - 11734138336915319335170448533433125604402952019459253594020280\
26469274725636327105056145718005787257313357512560865273957397123858762784694\
59049473837707106688414929566821082389746323330967135857345218035621646618521\
142677463206581216592125031636395230330953360289931054729667465612112087/
    (906263679702690046739572085887961755586295521242947858009332819461047556\
63898716182286533437591763084456308187042686093158838698412423722415365890820\
22562850076039751916620659587517763489555237122165238549247498224401839704275\
71914725200436338018276713043105174047771195330682342404543953244132474895733\
08915114864232885709647704729255692267688747450126275461632669777920000000000\
000000*Pi^5) + 15872791697644569250037991454913181793669601652491467167816366\
15387692583978007991307531856598699414169044787219581405780139057402705255310\
83350251239482761290243285367999834904853549055908871062348603508390379245960\
76410204698845117679383624173388058189606811086023651/
    (367054551150045817091392329217189212245478354173260102371930917047065242\
29272970103994573146488863939253686009503559928462772364571894558809941764915\
80758414201590395107757365938928487141457597658408782857726609064687335767854\
94858404441523038400304651155779304337737595158033225873294780162697840641390\
20243148556323571478778403748674583802375021911741562880000000000*Pi^3) - 
   24584818317233149985988014162250347091676032065259062213223943899785125413\
98817410556348918532461142837425110361855133197911089298839709866887079694813\
33551954362230354587156971224425504773557/(7614035542496121345060088667173916\
82815092872632601037258757509509694244860738046821598399788810183406015539075\
44086807273469750999353671687658107679509304332400114167569727967486758968103\
57890159723819403020690106412227010864158182329008361662050789302147031081359\
368850433193357502054400000*Pi))/27, 
 (241223658088470240716485848403044254873799701181065433299684923900330645/31\
65829138855738035974432269051484032449681268495511550900007117989084481363607\
89978004993358391097586685019425300658354369747243912641548758459078530423254\
93325666835033489408 - 2350916577843204048601552081380312729086129/
    (603935073894695245627139975720879530195211394126603975524813568637397453\
76030025544214896275151448540098364295754400399360000000000000000000000000000\
00000*Pi^28) + 
   90062947257909117067299788087587889322086176676929546186947049038569143628\
59/(4806038195414350338728862357767769155969359110843898417447362157637796692\
63934304143307368796468836139691990144846558752622856927716377828440976512987\
955200000000000000000000000000000000*Pi^26) - 1778548448361809683382996496924\
48008306677237980961335543334208395241194102557514226184767613589589747345632\
3/(44815738252778550817764722062432287142405495038652062781765771324267347218\
09971560851418794041749771801382140661784682982957306517642723990327148437064\
276802194022791663154248967815954432000000000000000000000000000000*Pi^24) + 
   28593357897240177760632879802760651085153229102195461081253581605175391797\
40550598800380999263303352815658330139391790950512527045711429/
    (609309912083163630589137505776692896193397521307334473122207711822093875\
29324497484158669875863793436808602218822988067409158377966253152889672189273\
31835904078576704022713400299020691917652290202907786874532030054400000000000\
00000000000000000*Pi^22) - 35501075898113265680590552853446780920357218726843\
89896004224948819124518391412072051085170432662372731793002616485516139884854\
07876771256396352546100159421053731/(1137707103831351406349557616889863135401\
54145534388926144633431809928513988150085250247761159630505600946362461885007\
74832640422883817904422932617189988785033723074528144245934363161420871847546\
496080881928429465270033435905872327513598014259200000000000000000000000000*
     Pi^20) + 678872769656344825145072426198850695778308701858855200439251684\
61857079125482219634653937061573761606135156626898820477013112356921600410970\
14596797768702736155324567846968659547464112380907/
    (902012084017814096239905356676129062442492688440528527929723523766379385\
85721532221647495653419140337218569355923622510161286102699711677439567807422\
65804419520557136564077324594626750325052986866623026279641353506309809597663\
8250979332384065199539209936463735747824844800000000000000000000000000*
     Pi^18) + 110170995063823446023084685653518103751791982875669555378087796\
59965533027472702830203422388327890812874000834568635859769626518825690587822\
20122507904155395722241541080481139633078820110788858531252626463822979756393\
9510660099/(18603382217119033549224440641446383223321239594455744919490252972\
08996488049853217879570207242674900430626664266010531039807781049386123569255\
52863582363792598743023319226530003343699267931359057147754163229979946579135\
24549112921237470884798793668933460918755203111134930601823990727584512772887\
689434234880000000000000000000000000*Pi^16) - 2748358438429307142976200841566\
09730019998565120177702699424020566217996204506403651164169693042743837197378\
01311765581135985489208841649666848171864435949719167409928396670547645008045\
5134431696242545009050233908056254274784821132633/(38890453118960756861057331\
91424056976233664027471278132485394927546071009872507631103650312565589559216\
85296826616529779566472692052522848048613894116278438799930813592670834812912\
06590126089199890189619062391266896235325340656720438529773712872762822203431\
70721312508988577990777995935861390704686519201038252113920000000000000000000\
0000*Pi^14) + 247113571024228264506018910820806813942611152441133207946683053\
33691220317752348402616270653380995587842208127914676083888320425131124312126\
68881712569758478866799699687941336390823221198492068700444882885593775693610\
22131453845712515619274095830356386703123671/(6663703409519260970200113353148\
20164869270530074658079245381397880421710037184099801590243715898800803902012\
65588668674102736100396096119557473348045709996193187865946144532089301788067\
01947169668613136762063959882557649612074262534879387381226044982434032560571\
07216858576235646124121183404919069155313797024949637612550352082138587172175\
8720000000000000000000000*Pi^12) - 918237194395489610287032767655929044560471\
09166530076967803432651228659143503480005006245972806270872297901068521131935\
89696644568839852860357186674850248679619634345178354128307078901025406243520\
44864728266554723453466777250511177783661822488722558028510113049989902980108\
6016293364829/(76192665427126482283239656491285594741061315134196765298065074\
23510821620998052805092120437466792578531210605900986745068841984360442876611\
24532125723797401551276208221564624818902489064554860331659270467315966279211\
64150266620812316616938403396648978030133549009804698671284638497840710750534\
21725971470378232314834979632311709728170935521289097446707290517844378255360\
0000000000000000000*Pi^10) + 207222984725479085371801976003139312216017734186\
69796711419555730593001466328069188441372118578089337286077500395937975995867\
83580980140146305968206236675191489046874140446868135620279126993809105618816\
19100553846752643141845012232483378924846192517858897105942034264189810981095\
78761592743357317509/(8097939669946527593217529229718479785358448942690139563\
93454372079358347601088260875710368487728107114257351683062466276426140885824\
04653699023865378573718403877898235573225259966233528420995515493168212771534\
19183271415420227250993921448492135804361298545512466002047557283895576087864\
73395084850685938167786249794646078980406000988803437870641830208041954488612\
50022767489837957120000000000000000000*Pi^8) - 359774695741275060664212335274\
17269455249783515006383493237744292504013540863410321253549466207956579179435\
03853629002159431655656985734172114111591072273804455871474424024036072058673\
13415512928097363876075512194832912731608030729669780846077163529409495376731\
0325012694511629370896403159296540647/(10375938691451466263149007132922509137\
20660643178616798623868862565811988013436836807597281186954041902761620389088\
52715643404901519495701109805632318184749997317157724191273447644359418815489\
76431068006282029502503861573482663252893384323143466763721287738551256379187\
82986560002296981863907252809708722347753185965717723910104303634223517183360\
3568304131670536836468811081930558668800000000000000000*Pi^6) + 
   21548439345714141696191482534217435439634456518906343754549789695217324121\
40407414741752912240836603009399471007544935389909712094587296169675299358777\
84209634466634109781504620169960213229020632000549977098261840875872680892337\
961947497724023733183004472710635114727551126681355600847200437141627/
    (788526353087205506152203023324072033332077166829575981962887978673200748\
81128440507879938869218184510247318755431732436912246829857062252135840209949\
51991992643848356565827151329241321581703098785036253199057453280335819138441\
18177131242374682975182959054492434563919181273446710459159208798622487202290\
16296100513447928773704190394072515679277946065428884416410988480652999812703\
6891136000000000000*Pi^4) - 3346412163158999758175857541757635095324308908264\
45015863656458732071919226542883584822349693101052426782905114520176365791520\
59433014342803296883558883668780870990178251013580803594419960963548273848989\
47104514389346063177458574658374828138931/(3360349244115355488469249107533269\
01825694422951823985183219901537138911935393035961071503349488689480970497148\
87909240866725298632019193902727122102875655495055561314449571944194836784133\
13501450057452526635962697604271996597125140144038131422905590096895855029976\
21313772967632136547805878842664336039083510786149561660962893084631865753600\
00000*Pi^2))/28, -(3129537989824078067469062705211260302968769017305053204635\
59620205936595349018180544042301175371914066783281172396614526251938537922900\
37135039128673613545969947576434369258616384442253964642984921011786564411358\
36168776008121384654684671499671165829739734479676308129897465821695258798907\
85810580385707187501419430960852489025879780912092523114594604510720988176098\
27245544457343889186118983951585973385814309635161607697382793349321577962529\
198283731400930436837824047288050780695691264 - 19135913968861153613051958701\
88074601576881337822573163162503372457499466913991577063007262084766663347951\
15413344209641610816596560639602554412807313152692673785787584688812199052609\
54993495988826149036495058809612629366988990378971998601264121621950531848969\
27856351056598466941047776754691287092887462563744342730591324475625569733123\
18490044064460194519608008349214213859247722130961420502181796267983423668257\
0515593389507765897366277597488371282509988773336871682648177704111576186880*
     Pi^2 + 53936592336052205266372681444462065082825861721726145056062601630\
87528394376873294691252857259244508588628561497129830580917270205194522914774\
38891416622208075606205005446985452762225727789471151624360634804780945181230\
08068663171512085072398290627127709293181778347928123894628312910622505670812\
47565971710332141495203907083444548499677461179872579775604186396057720164770\
80552673305344458204544852204856613435023005695671060794106362008539048192083\
26306676748310409355564312395912314880000*Pi^4 - 9264964532529911353192524972\
72389608994811407604589906704289282017473803086995552194627767178857420023018\
34360999477104418717412517823173626504206005005462323108673138300124839910080\
61303071404265689369790356541448127386327819251719374389062665243535600093024\
62979863850015172047747891112682549243711139559317766500578449071301801614517\
01052784880966531884049117857813305236926883067062711240277619137926079288208\
28038934213796544113740289381417354843849718371757237806148325652226375680000\
00*Pi^6 + 1079477577941282833460276477509221276524747701764710754200849626585\
82802759158313404248530195844545012647391047127523703256153670727460553463524\
38748668338952455275420986528971589237173669540750124199399002626767623264893\
94663116902769947427547383124648204754450948439850762830023699329869988348074\
49022373989737671669144728385374119706746227742517641804070800504802510352689\
82224905953420057097475112099125741915125507939634448321153856024903210035218\
000345295319525519149402614388490240000000*Pi^8 - 898180396482876077511848123\
83331446283035203994093962711453596884989289334007585937145325802662418236451\
14338709524488951771367910147576917905332595477885657174175448314720587854321\
80947466033688223770533121262103672343983302017581679379768488091501394442966\
74689406523964288328980928079408984678230173589997812408750829819791829034919\
46478332599962880364034181137472306484619037329190748757850270694328588248609\
46198140862545694719725802395268423255635420184036590107372130954089857024000\
00000*Pi^10 + 547404052083834481099468935519114613701026144377998287683310822\
02103513660362295930993251382288312724623362889998933636216170084521394315488\
73541556020146071763468912656660930918584038742780839483461668891196967790605\
94520948145406585839080295570595854483148399770111926411671647517671589601586\
35523638112237765384994031158497931618533846501887964969290125962542175836195\
33931870208471975901556426580888552817763637961622847375806088812938481707880\
47606555383975319636839373222669451264000000000*Pi^12 - 
    2467502952238164028780533677097962757374559362226745918087247253127636298\
81995780517312093659010695830480522496169631604828173547105131560787740980301\
05561095524386037686173375251062868136885769910822330812057999512798806639933\
79720901768746317795308083371926927746230000141862200937251457043651863540400\
07104110685464026520888085762552438750270551996976736199784140559229768608232\
60422857131042413364236735194194418314976849197950765817036917391827661530461\
75644338535286517268899430400000000000*Pi^14 + 820803629754161083908680506921\
10569283123848872658780185662490826971969835093095624770185964127535772386501\
56513481179895804660679918737367326392613736454592496207802580395648696197339\
36791185030016156068443052051640738962931745496511084103182591797594158865671\
22322979113357007053788843575128715339651708890308559303024567550017164918083\
28326639390898596131833191143658478112086277627525139015275502550370496789378\
59684382332927342605035119869253913641362362249490810162177664824115200000000\
0000*Pi^16 - 1986410576066616050961251326196377807950736033250994932680705424\
50281660795416910425586338402067524740146776636933953009609090993859396752627\
98054683283819884576555123882661060687057015691229641543327755385955445940656\
17984278664014339554919943277855106617732431042792463146572357720600610050312\
56926818310532965308286710745078262865247241896712383315378813135803537874966\
31971947179708353594972239425920437295863289440209834402507770977234372103728\
531880838728139168122114574542438400000000000000*Pi^18 + 
    3394163464113045704024057653207985855687090301164942615512613785477226580\
41761282484101622509852674613832583178661471655203669999644810928818010409012\
26053512677744736195376079681928558036061553226905585155671075307582976064059\
85316089371985303174045204409980697681857648178449922575586808252416081560353\
46609303599089426298910087770220855390416381479792318891721481770182707193264\
60965534353628159821305109097465423830176688326283566218980811729897114767942\
487868903726153079980032000000000000000*Pi^20 - 38744055207469143104300519737\
43501345713290270519407455471738914077748338845118607914466027880220115675861\
63176174854019135705773191845064061808249786691669311859785803995162941339349\
82533194615432777989938170526545932161087714731881806464028926673094997411134\
98445451080115881657950357609550087670743271736340315059203762487283128645024\
56615192617813010207239366666704635242049984277181421459204240993151014201070\
87959681021819105830241491344596390474231469520566941041610603888640000000000\
000000*Pi^22 + 26618548842555948154594383726169583002629608772134904096620747\
01531757124619600555289442734112475066053595255519420628815123851596735818203\
31664728747230228885181748184421330650742612947509222671830752244439552477387\
27044842022483057238805737509320732293540558609579740223424999742630699011862\
51935298670306826180182047195235829381576520919983529811714566214529000385014\
75600380424791797518357342069202998281473057908555485987460082439732768350391\
80765338488884540331104078397440000000000000000000*Pi^24 - 
    8779059293606817236486913035098137406859604500227178138410098381089530862\
69200044230515556750881765667459771458479886178650712021369738017488816280220\
19525927204033959074646930061004851722279718941657609521013534291600465444174\
40462000668178278143846470568938151677407640426506133371061040311720130815028\
59527763876114634613205455259707116321297768554643717007345452760351688379060\
09236464595481817693733848304130189164073472345631723981602889913511962242046\
41772032360960000000000000000000000000*Pi^26 + 653165578622999813537492208316\
14308174940550512771584419891851889507719406841215914311567105835913710238831\
30399159484670816069856039570791399919003633183714020685801174800543276898962\
94789300857096134360818766501368229926088969997596122927227850059852749737327\
26782141225532480652890242904094783159704512656557856450910229758092381067091\
88619242813906100174176033568642155021416629787498702602476811274199358972324\
64437139688473051320385031616298488739954437318909472079577855765819549560546\
875*Pi^28)/(15691679991437440017715098532939527981451419081141372602074998720\
88856558616746586483008630698981800188651884679646206626996634239140690547613\
74516124419730326849376503508214991858595295415232035596891149085640502803266\
85790832471718090050973288658201746395924919905242842867534920318923625554572\
51495883775816115845834400479090137301007721961453831117164486351088436310904\
80213778653862456330500378273184616959127536233710518048603760886129288089672\
12332109236196195405916943757498394000983154540659716316915233418667219682678\
83439381806774759245739166146720237680066560000000000000000000000000000000000\
0*Pi^29), 
 (392728194483978764028457194406949218818927408800482259677144665290288877681\
15/13923463798895859431888341081849033584268885825343505647519508416440659079\
61632503206150149938162658623853243888426027621670136938896312865677692053137\
88274787963704661873320009853338386432 + 
   1041621386497260723661508859596523448569085597/(62284123722556572450368776\
75752226350527912790112815479144588364110484355543683045267552183444921363058\
82019860984200736859488256000000000000000000000000000000000000*Pi^30) - 
   29678921370150925409226084470097694622898085382620235839298345930096924264\
2467887/(30171807059506147099171521150459096804748825695173874044260702553247\
81239205483750382885022781072549686580016579843463108117569469464692226777845\
269696014988649431040000000000000000000000000000000000*Pi^28) + 
   22035616733633090964776102358795223920289423006222465992239434957529438223\
78038248696744674439949547829178846834161/(8427261508583078257138077533135748\
09192481567476161059226555178278066992476800972963521500377604413357675339691\
59865614777623603708721846957517758324869053955318624164723806034783668056495\
8912577536000000000000000000000000000000000*Pi^26) - 
   12854838215498911738829253543892518052410997362905199083364697635211251018\
5515075958872949645060516745889627222018235281392851485451672389369/
    (314942738569403439444313659274914922692053547636343821668920232363505210\
82744010080124148630567325116333514049774349376657420453007498212020600678635\
43719375875882650987198233351590844101517053133117571802424722562886439796736\
000000000000000000000000000000*Pi^24) + 4808773048881678158696027978971132008\
09571400077511804876200764210029367277824067817601981560659186901009660479171\
7065210088355771201448026396561812348135934147336544453/
    (118877783617076104171823442241026612682057078137915047565365411734438866\
11268599959850367576358321841870573840646541040156408719530105087778185880273\
60480059120749568790216225917866146859984842139599343279850770184661107659591\
4593825260551295976044127846400000000000000000000000000000*Pi^22) - 
   92860795147390433092388732729956027934457642638039687945146154397024826427\
77064194188338210534898446201689523419569162755633542415053910038831176459992\
2862517649671437472755718172171807247430037/(36955168074436754522411625135678\
96475957230303173052073223217617881968939568423307993942388800156150264637720\
18566390336050012881995128607635632855885241430015350847198149728527366253562\
41423056733930797341664712398251306861042886191435956260027377561338068676161\
112618829369835520000000000000000000000000000*Pi^20) + 
   21185475434425437343669848864665531840737929985483918457313123035306540489\
79204277634500981736103074433704030849824988131167078959355926959639578047324\
10239717623928929226765890657092754933251406935981746938536645730359223409571\
0611927/(26586419185528231854545462313608996390031608789233974267679734155940\
52670595329623527972414985056272042000249025391318127635854437628408237180124\
28161133911396478072319383032795214538711045373720336857730281363020658712636\
41889939737231455820469333805549889830275003563702153930716090310325010535029\
2081690293165062986137600000000000000000000000000*Pi^18) + 
   10837650697997394431179131861596368871760131934686067657497831704334237430\
66177096631435862680881039170277246892391213643907694111885306307129732717886\
51472416694417296317621054963723229482875361328312978963038091020053239121658\
94480785133536785623/(1010325783222240573987324267619249757838465988940487970\
40654672628432286650028239974662142898052887687960710184786253029848714100546\
53939754673605473883725905221870919733351623720440621297353051210199941240603\
55507357705269751137238714812890045920393571016367113141664923490403300416304\
468446972583171717356265301894854986138006092513280000000000000000000000000*
     Pi^16) - 582672897506057252027604908646224075113331347571743828919374893\
27509449818703453100804976401885955954232175970555723656214427597262544657488\
50807947175507609069801063941307530821068325098834386093072891619151672421600\
92103936825244975344324015680485545184235386353573264263/
    (225637941816191720232968507209284775917635957851546284837733906545510459\
68563700964939077595104313855924671828678455003972689774434242862265103303055\
42623662893357589555072180125707128026101568034636120172776640634732453456361\
35874471406961674916663706742215887020313459852584338057678424880560276909491\
74196494103751551709806628352610619554504724302071769071616000000000000000000\
00000*Pi^14) + 33065730637578479746299474142111279717265880688572215712197259\
46824440623717038450480512030666624299092247297421930121646173711715721354425\
59433522597836493503676690886218428109363034352651266705009111280774442078504\
94315627461316515259690502677725420231364378172666689992522470454328096555038\
6403/(23122744806617381324568711059127603323147807709651506443904983718084759\
17577507226978612313019003844363856098219306265230777417887510425548678842341\
09674419620656409536936454358420571647053285980728781770201413499731441938697\
45304969084465500943359421139257325009278496313294460241082915526037790454556\
08701432093356691779277697027434832113067666541191433426117865099336339617991\
98965760000000000000000000000*Pi^12) - 25924143583775650545460205484326522296\
59964303936260012807748676794270137871352453774485000286513668351819848736250\
27863618526975908882808711624812132033868057826057352937079453558424323288441\
01957075331535171433927041960840703692404592860867706012117471375631597568398\
559706600620469644775168372352874805065672197183073/
    (558231328197047682756640739741816118596869989870800766753294647111291269\
69981895206055417959401956220146994576760351933633081325405756630128198221484\
15418939868043572395215599161434284437890664120182774658964486483771550841273\
05481549645526555143394947167285227478306140798062983005191688280966089603734\
50048701037746906140821001504161928352702286197828092961490182428925846658362\
52981590443717240991572085964800000000000000000000*Pi^10) + 
   77921758403683121687804781431229388437445069085953389382224375834709526672\
58395180976911095842375488013653813257351447491667098644119665798819464747583\
30329130270615316476105754576817193397079361419410121951613781971391390050967\
78219958252951625574063136447651272692584913713381412770923840197958754892084\
727523370374717/(799029432073316511913952463183421634141708185616239647250814\
33750790253693287289102352436796078737300494326465843507585189018488047786142\
38106467999429799066766871388999588629098437858443368065232503201499423465652\
91734525913972000056399265241053148988655079902201876072675275627615809415132\
14118533493279122442722710817561251284449451600977075619169777810793238961820\
17767980852414418857198582405918497209057280000000000000000000*Pi^8) - 
   61959802407599259950496390462737123152452158142589390241938209631063606675\
38458455289672175638735278201136506567286884912137480804683042671707790998694\
24733694688259808947962359118233007148004764794093858620330094934273336941288\
37956413516969398425999057102827319911548429064171582644676881886973441715293\
28043163405296263399115655508699/(4743550872549760591280449556024410028025885\
97317526356581656105224077773211181434752523421610245643315939313363636880007\
28066485386833327362372852784299499555954387553883817221965126567132768991533\
86208785390340351271117162476115277861555243986315284968178744012992005988562\
23942309577060971664460582163179971552935269460459924271552234185128343249607\
79947069746169146590609329667702846255843208660040528873561620376208276665139\
2000000000000000000*Pi^6) + 2286818209243744489851959642982307002926599158410\
83907479693146933303280490816544415769518371567678359847477341923878372339333\
71879870825184888515227527359130102661386268208452156897967212009033789519791\
46172901141342375244964700056491593053431256653537443950022959824349794300735\
999405760547487115463273015284705662991/(224237066596593318784081344673930098\
12793319220453912659998906799200292071118221025567781304405560160238257798396\
85802994317550617207929345816720463554768883461023792391861529505578510124514\
88622660640927713268369621464260513049400000988550652105375793247114081637998\
03184377566401575947068557180618318742325191865797750248477252651772909653013\
58876897381041261840045517035527286356003466728615992155135899237550653440000\
00000000*Pi^4) - 236024158749529627930630235637483603747334456168518509249505\
71425299930681810787733795366211171080445646957570443222103727578496386477324\
81303150938357186634997762812524794059218611873922165700288531052091942992270\
7651390495451134210668650502820256073345080414080209351399/
    (639161918423560157372848562729009234147561945773860820079833680288683020\
35195638312420347961760483892106610887420261734678442921093311811514055609769\
32422074603710560460607590919325870235915037360648831404026163666971994398544\
55576304845674481534213516960512290675977433345733423004175113919848884149653\
82850799669087739769861533029682681436266954711190173778788786006109716480000\
00*Pi^2))/30}


==> anc/O(2N+1)+S/Z_Nf0.txt <==
{(-3 + Pi)/(16*Pi), (26 + 20*Pi - 9*Pi^2)/(1024*Pi^2), 
 (-126 + 174*Pi + 193*Pi^2 - 75*Pi^3)/(49152*Pi^3), 
 (4140 + 8880*Pi - 15348*Pi^2 - 13480*Pi^3 + 5517*Pi^4)/(18874368*Pi^4), 
 (-122580 + 381900*Pi + 837300*Pi^2 - 1289300*Pi^3 - 1091439*Pi^4 + 
   447525*Pi^5)/(7549747200*Pi^5), 
 (1563480 + 6714000*Pi - 17252100*Pi^2 - 40746000*Pi^3 + 49141894*Pi^4 + 
   45780780*Pi^5 - 18083925*Pi^6)/(1449551462400*Pi^6), 
 (-222059880 + 1271579400*Pi + 3613033620*Pi^2 - 12266517900*Pi^3 - 
   17757814914*Pi^4 + 28941378130*Pi^5 + 21727092861*Pi^6 - 9162734175*Pi^7)/
  (3409345039564800*Pi^7), (3171011760 + 23555952000*Pi - 71723746080*Pi^2 - 
   333199608000*Pi^3 + 542885550648*Pi^4 + 1355261623520*Pi^5 - 
   1384280129304*Pi^6 - 1337978574000*Pi^7 + 518021476875*Pi^8)/
  (872792330128588800*Pi^8), (-2636096400 + 24895105200*Pi + 
   79219113120*Pi^2 - 487774106400*Pi^3 - 852843285000*Pi^4 + 
   3053792290360*Pi^5 + 3630439618136*Pi^6 - 6122444513560*Pi^7 - 
   4288974330849*Pi^8 + 1840384320075*Pi^9)/(13964677282057420800*Pi^9), 
 (5559930784800 + 65609800200000*Pi - 214704822906000*Pi^2 - 
   1706798293200000*Pi^3 + 3122732798020080*Pi^4 + 15272968981284000*Pi^5 - 
   19948322354095800*Pi^6 - 51815653479308000*Pi^7 + 47747674792873242*Pi^8 + 
   47396132831956500*Pi^9 - 18101156239333125*Pi^10)/
  (603274058584880578560000*Pi^10), 
 (-496645968218400 + 7222685259636000*Pi + 23988125937006000*Pi^2 - 
   241443239284170000*Pi^3 - 452965450178712240*Pi^4 + 
   2930864234437062000*Pi^5 + 4031113133564569800*Pi^6 - 
   14930904869365243000*Pi^7 - 15786905528345919066*Pi^8 + 
   27222797625410117610*Pi^9 + 18233204850331964775*Pi^10 - 
   7915669863827158125*Pi^11)/(1167938577420328800092160000*Pi^11), 
 (2787296269665600 + 49358959705440000*Pi - 164816144642318400*Pi^2 - 
   2065776940458000000*Pi^3 + 3923291222794334160*Pi^4 + 
   32721154659114768000*Pi^5 - 46361197897271310240*Pi^6 - 
   236251940186723032000*Pi^7 + 268046321968484065644*Pi^8 + 
   718649496677642926000*Pi^9 - 615263237145329762916*Pi^10 - 
   623636559509281432200*Pi^11 + 235728636221685481875*Pi^12)/
  (149496137909802086411796480000*Pi^12), 
 (-2837783495662315200 + 60576452126406216000*Pi + 
   201778747825504449600*Pi^2 - 3107566895728375080000*Pi^3 - 
   5911562189814162401520*Pi^4 + 62328030245503696674000*Pi^5 + 
   89382763214933595881760*Pi^6 - 596840165742039299652000*Pi^7 - 
   710285728070533874332788*Pi^8 + 2688501047332900049538860*Pi^9 + 
   2631613640469642289362564*Pi^10 - 4607029942628752806862500*Pi^11 - 
   2990942157677468764775625*Pi^12 + 1309268426599376039671875*Pi^13)/
  (3638138012172943574917479137280000*Pi^13), 
 (356597653882854384000 + 9094131200774299680000*Pi - 
   30038899805342890862400*Pi^2 - 561876995802308266080000*Pi^3 + 
   1062648884610900631044000*Pi^4 + 13932441993654741781224000*Pi^5 - 
   20002293314753598671462640*Pi^6 - 174087341108384502887088000*Pi^7 + 
   208625406705598959725168520*Pi^8 + 1102194201726340597528654000*Pi^9 - 
   1127922427503232413314046876*Pi^10 - 3106694796352524493370982000*Pi^11 + 
   2512129123834667330105351214*Pi^12 + 2590737342046361982559266300*Pi^13 - 
   971173742724208860654943125*Pi^14)/(11409200806174351050941214574510080000*
   Pi^14), (-5491025370413030448000 + 166004632983882092400000*Pi + 
   541029306660436634040000*Pi^2 - 12171024630433182313800000*Pi^3 - 
   22742123903644972954327200*Pi^4 + 365896598220831803825700000*Pi^5 + 
   521165244159524214764514000*Pi^6 - 5649100224613410554739750000*Pi^7 - 
   6885817029748362284443224360*Pi^8 + 46819207040545598624314349000*Pi^9 + 
   50706666062879865301800728100*Pi^10 - 194513286041291875665429285500*
    Pi^11 - 180463482287010623903232340206*Pi^12 + 
   319234142124859370913055662750*Pi^13 + 202614683135946238835538564375*
    Pi^14 - 89233886735707696636857328125*Pi^15)/
  (4563680322469740420376485829804032000000*Pi^15), 
 (938391146991441535392000 + 33397176671939336256000000*Pi - 
   106969904782051711720320000*Pi^2 - 2869098805616518579104000000*Pi^3 + 
   5271786469822631334556780800*Pi^4 + 102890141125717999328795520000*Pi^5 - 
   144488682885133549916265312000*Pi^6 - 1981982524489386054179544000000*
    Pi^7 + 2355690689320882868185315724640*Pi^8 + 
   21374876708906309003768152800000*Pi^9 - 22562204399707743197488161172800*
    Pi^10 - 123272970849585219046190213680000*Pi^11 + 
   116183975669541868107557485762704*Pi^12 + 
   327775305305306832840663235099200*Pi^13 - 
   252942132305492678291871933104400*Pi^14 - 
   264752932078174137625582781940000*Pi^15 + 98556910328894483095041052265625*
    Pi^16)/(21029438925940563857094846703736979456000000*Pi^16), 
 (-155394189350732306598624000 + 6470406921313139884279200000*Pi + 
   20298820779309274250944896000*Pi^2 - 644237716951136200599907200000*Pi^3 - 
   1159426487470456162673933817600*Pi^4 + 27184334880173756913462875040000*
    Pi^5 + 37441712501857940589355673030400*Pi^6 - 
   615920597406312013511953377120000*Pi^7 - 737394576503418581858954301538080*
    Pi^8 + 8083939286151916595206710203292000*Pi^9 + 
   8891745399143918867683322258656320*Pi^10 - 
   60913223839020959285920727787464000*Pi^11 - 
   61938023356886006851232342745704688*Pi^12 + 
   239331994588192630847481782926880400*Pi^13 + 
   213684392930403426579039783004190352*Pi^14 - 
   380703883988580770014135383951190800*Pi^15 - 
   237579775604713372691749420127176875*Pi^16 + 
   105110725506673319593388326238765625*Pi^17)/
  (97240125593549167275206571158079793004544000000*Pi^17), 
 (344658385327622963268672000 + 16696275491606487560784000000*Pi - 
   51162197245362439004504736000*Pi^2 - 1908396918432031940168256000000*
    Pi^3 + 3353443144313022700702847884800*Pi^4 + 
   93646325534078783973438771840000*Pi^5 - 126013527688531282433233414214400*
    Pi^6 - 2584302296129015527191445038720000*Pi^7 + 
   2947512886694682727712026276981440*Pi^8 + 
   42496143753135725779909660878000000*Pi^9 - 
   43492244872629368821077100733533920*Pi^10 - 
   411952846480704125142412609087072000*Pi^11 + 
   391369473271880097081811721638702944*Pi^12 + 
   2208912587183296832097721173734094400*Pi^13 - 
   1942475465461536631413106579427584752*Pi^14 - 
   5601595538289187295174864184144292800*Pi^15 + 
   4154644618393775505851430554713346250*Pi^16 + 
   4405698003009276640285707242239312500*Pi^17 - 
   1630215031442982020424151720597265625*Pi^18)/
  (6223368037987146705613220554117106752290816000000*Pi^18), 
 (-1805904761210022513031992000000 + 101264771459781609028217668800000*Pi + 
   302381839841825904791539997088000*Pi^2 - 
   13176351246073953964062105669600000*Pi^3 - 
   22547043029826270566695173241152000*Pi^4 + 
   744314423610103051803959582360640000*Pi^5 + 
   975340325878260593619959519459731200*Pi^6 - 
   23199798857345391433844810282804640000*Pi^7 - 
   26711620734978466698070836639363700800*Pi^8 + 
   439479520445053419416040646131248808000*Pi^9 + 
   474622609600170794900723628199437876960*Pi^10 - 
   5182443088226552783132606566883784996000*Pi^11 - 
   5352004748469079784950507079841404737440*Pi^12 + 
   36609605305304644024267199595719579514400*Pi^13 + 
   35696346279919871803666484520944563156656*Pi^14 - 
   138288504259608600641365483955310789896400*Pi^15 - 
   120070444515693036962048824855438711760814*Pi^16 + 
   214933454616669430963676986801739145664350*Pi^17 + 
   132413932097779200697842535294520418050625*Pi^18 - 
   58786281703205223493628273568619944796875*Pi^19)/
  (970546692260171503033792971855671032233257336832000000*Pi^19), 
 (188552554107834316310149599360000 + 12181876275428018759588788800000000*
    Pi - 35377424389814520926191021142400000*Pi^2 - 
   1791039072418016434645144312800000000*Pi^3 + 
   2978072491010546421716012885128032000*Pi^4 + 
   115438425598273892671366932298176000000*Pi^5 - 
   146933315003754853108030592402866560000*Pi^6 - 
   4341672644396621320587818863381536000000*Pi^7 + 
   4655916455401019181633684383830965494400*Pi^8 + 
   101590883601155325905883170798566584000000*Pi^9 - 
   97328965015814936106947092222276335888000*Pi^10 - 
   1485822441477880712510802305222954666400000*Pi^11 + 
   1333986362874605156945144268101045806838880*Pi^12 + 
   13224665210527084220043346689487904097760000*Pi^13 - 
   11453230318564880605521757863123786256420800*Pi^14 - 
   66752596672330883653121453078480975195280000*Pi^15 + 
   55252876428294224301856488042579575422831716*Pi^16 + 
   162631581966724743013205035185677953194330000*Pi^17 - 
   116528745702624231727209092112137641932697500*Pi^18 - 
   125022202563610959798844577657382305614875000*Pi^19 + 
   46015866656808256643855211590685881916796875*Pi^20)/
  (3105749415232548809708137509938147303146423477862400000000*Pi^20)}


==> anc/O(2N+1)+S/Z_Nf1.txt <==
{3/64 - 7/(48*Pi), (544 + 496*Pi - 213*Pi^2)/(49152*Pi^2), 
 (-255360 + 413280*Pi + 441572*Pi^2 - 174195*Pi^3)/(330301440*Pi^3), 
 (20106240 + 57738240*Pi - 78883648*Pi^2 - 78305760*Pi^3 + 30849525*Pi^4)/
  (507343011840*Pi^4), (-10545131520 + 44866483200*Pi + 77199246080*Pi^2 - 
   145411485120*Pi^3 - 111777777876*Pi^4 + 47397301875*Pi^5)/
  (5357542205030400*Pi^5), (333470269440 + 2160744284160*Pi - 
   3820587330560*Pi^2 - 11431218754560*Pi^3 + 11390509076256*Pi^4 + 
   11739812533488*Pi^5 - 4490509490775*Pi^6)/(4114592413463347200*Pi^6), 
 (-233396488765440 + 2083072961249280*Pi + 3960429161328640*Pi^2 - 
   19240691355325440*Pi^3 - 20682087659216256*Pi^4 + 42046727700493152*Pi^5 + 
   27917224922914668*Pi^6 - 12297030450930225*Pi^7)/
  (71890158648031602278400*Pi^7), 
 (42160506509721600 + 529174685181542400*Pi - 975667586876702720*Pi^2 - 
   6376960751466905600*Pi^3 + 7616578586804561920*Pi^4 + 
   23285232676267161600*Pi^5 - 20232052286997895296*Pi^6 - 
   21347249664739550400*Pi^7 + 8037473554920434625*Pi^8)/
  (368077612277921803665408000*Pi^8), 
 (-89733550037689958400 + 1487168892561339187200*Pi + 
   2760842471470470266880*Pi^2 - 28020296005176803328000*Pi^3 - 
   30819739153719449722880*Pi^4 + 161714281716615543552000*Pi^5 + 
   138763383545582143952384*Pi^6 - 295342721258803128408960*Pi^7 - 
   180209309476636829193300*Pi^8 + 81280180332876646996875*Pi^9)/
  (22826701203027598576113942528000*Pi^9), 
 (75474500908139465932800 + 1674082250663865090048000*Pi - 
   2945789210459995137638400*Pi^2 - 36189995697731704769740800*Pi^3 + 
   43632130914514569350676480*Pi^4 + 285856558351099209053798400*Pi^5 - 
   286624202062107848558233600*Pi^6 - 889650762596951148053084160*Pi^7 + 
   712561144224995293902433632*Pi^8 + 764831922768163828445490000*Pi^9 - 
   284983280020318273566046875*Pi^10)/(613581728337381849725942775152640000*
   Pi^10), (-12401098363850111896780800 + 352886014116745505773977600*Pi + 
   604735319507765184849510400*Pi^2 - 11451892073403655575384883200*Pi^3 - 
   11643039913996676019148554240*Pi^4 + 128032526483082065536803471360*Pi^5 + 
   107036807947490213747907420160*Pi^6 - 589987377706093743140298885120*
    Pi^7 - 442392577554129766174336176000*Pi^8 + 
   970488398655779066522239122144*Pi^9 + 560427571163610700930157242500*
    Pi^10 - 256873937903842649339481406875*Pi^11)/
  (3311705115079628970254155138423848960000*Pi^11), 
 (1620723120692375072224051200 + 59660232983291643091432243200*Pi - 
   95859180687055098199670784000*Pi^2 - 2016425806547289339059188531200*
    Pi^3 + 2298426207635233897657175900160*Pi^4 + 
   27679984666577808632015392604160*Pi^5 - 27619211321865076627213521387520*
    Pi^6 - 181328257486970556133008201154560*Pi^7 + 
   163806178857146225422315644572672*Pi^8 + 514915667534049133171587780418560*
    Pi^9 - 389675671585216005274186363512768*Pi^10 - 
   424022247991087755456315845642400*Pi^11 + 
   156776349962549810129304040498125*Pi^12)/
  (15260337170286930294931146877857096007680000*Pi^12), 
 (-1675530302239288047358181376000 + 77446972280553554889714696192000*Pi + 
   118939040464239617969669485363200*Pi^2 - 
   3912687848504347506559709872128000*Pi^3 - 
   3507344572338936965835001849446400*Pi^4 + 
   72413797249421398128942240104448000*Pi^5 + 
   53863147247705204533287256884510720*Pi^6 - 
   624755839154535520926576490856448000*Pi^7 - 
   441603668548816344494573881846517760*Pi^8 + 
   2515999626670142267331101158907796480*Pi^9 + 
   1724868759132686848265161517109282048*Pi^10 - 
   3864204624148209760427409561053474880*Pi^11 - 
   2146977366131685445494838483738162500*Pi^12 + 
   995538632563546743633791419148934375*Pi^13)/
  (571347023655542670242222139106969674527539200000*Pi^13), 
 (78359581595628143559340720128000 + 4570064625515602014813114335232000*Pi - 
   6542923665036574359953052637593600*Pi^2 - 
   220428590627161209070290833768448000*Pi^3 + 
   230919493090088336882642434863923200*Pi^4 + 
   4636093387647494759722307597369344000*Pi^5 - 
   4380304992917896589693135186857820160*Pi^6 - 
   51940396411389062098465297533763584000*Pi^7 + 
   46350132341193129395371968685255393280*Pi^8 + 
   305490131688682765043317232436120698880*Pi^9 - 
   256484356175374196022188214938871849984*Pi^10 - 
   815703318865784776843717445008654433280*Pi^11 + 
   591055484391930284275933383732823917600*Pi^12 + 
   650617195781066728879043097721748550000*Pi^13 - 
   239072558916132748739453686613119546875*Pi^14)/
  (1023853866390732465074062073279689656753350246400000*Pi^14), 
 (-5160430321270102720820444015886336000 + 
   371590734353456975039911774881054720000*Pi + 
   502841910340274112485347607489544192000*Pi^2 - 
   27354064275808925172186281252719951872000*Pi^3 - 
   21052418368926242455048526090681607782400*Pi^4 + 
   762150069776512574960488111185573445632000*Pi^5 + 
   483110184853193884377962015750161432576000*Pi^6 - 
   10587033240065469810450449166108319993036800*Pi^7 - 
   6481537573059042909245246936143168868843520*Pi^8 + 
   77943895218222206960039864141957168590848000*Pi^9 + 
   49250434109874421765262556655873560714080256*Pi^10 - 
   286981661579351284104270560544351098859586560*Pi^11 - 
   184684125785146691295802835519216688287025792*Pi^12 + 
   420003737051922426266741897184242825971005600*Pi^13 + 
   226835076464288301327125605408417377034390500*Pi^14 - 
   106095403548407054881386061016255054713546875*Pi^15)/
  (2650880522549573239972555595169910084093234189959168000000*Pi^15), 
 (8468681127651536350072662373806637056000 + 
   754849439558144881659634499207829651456000*Pi - 
   949262364832821283269386722006429335552000*Pi^2 - 
   48592099129003528897094570722884078010368000*Pi^3 + 
   46278787871406304916907776297931507970867200*Pi^4 + 
   1439431945892409333815309306936856670529126400*Pi^5 - 
   1270121927635424584131674425828867164445081600*Pi^6 - 
   24516959506239742628761523205368350265416089600*Pi^7 + 
   20815145860580197728627682501524974228629094400*Pi^8 + 
   244564797671381260115747672106986369263148728320*Pi^9 - 
   201649240516446897339820737058239565759035211776*Pi^10 - 
   1337787718018650049225068288399730720665520963584*Pi^11 + 
   1060766517005776893887147976734956812348971741184*Pi^12 + 
   3411993651062440595358809449705451745556574687232*Pi^13 - 
   2386377291274010952800714369090423365350361132800*Pi^14 - 
   2653510643361447033971023927923943554259759632000*Pi^15 + 
   969996387047237965882315132332398824605115359375*Pi^16)/
  (179157109235990357850305197343963203123357139494200410112000000*Pi^16), 
 (-1528326768312911390617720621268276871168000 + 
   165897468550670789549987283205596458778624000*Pi + 
   195832380581377688041154171207219247316992000*Pi^2 - 
   16998528016214012486571328271178969221431296000*Pi^3 - 
   11041814744429394702460470138276819760683417600*Pi^4 + 
   669285940710500788753607531578655712150867148800*Pi^5 + 
   352111585987437303042541826094492898196822425600*Pi^6 - 
   13663020919240107706466446301335941802148600217600*Pi^7 - 
   6950735723902971780492849171497280214303758090240*Pi^8 + 
   158708348518728848084043779417325221034286173388800*Pi^9 + 
   85292238529298607878099127441552322247807512608768*Pi^10 - 
   1050028069534420594259619589168103579501105989287936*Pi^11 - 
   613514090947537848596433460087194719998626986606592*Pi^12 + 
   3628742834176923874848935215936098595717017666072576*Pi^13 + 
   2229468819334319135289869235509304813480748935687168*Pi^14 - 
   5125586018573315681606341599878326803592169025734400*Pi^15 - 
   2709313191977762627352656640723780888752856053236500*Pi^16 + 
   1275627644985948835716204850679952269531652258796875*Pi^17)/
  (1364460543941302565387924382971623754987487974387830323412992000000*
   Pi^17), (401179596462943337363199872452457209528320000 + 
   53090200113259545744993792388567954851102720000*Pi - 
   58138978868520376760822427731549179141423104000*Pi^2 - 
   4323756467231380119359699177504868839121223680000*Pi^3 + 
   3741161325445427103665639257939595009974075392000*Pi^4 + 
   169388762222537556240372524244144931980548505600000*Pi^5 - 
   140413770399792939698135027523844810302757116313600*Pi^6 - 
   4060864420727654639150319958298823506402979348480000*Pi^7 + 
   3278472134357401275655496107766033671505393064345600*Pi^8 + 
   61512621885588893194075185288568783370744666416742400*Pi^9 - 
   48385986395576940298383490518347817410186693364940800*Pi^10 - 
   567705855439922605042552747558472836341182866265210880*Pi^11 + 
   439041692241599202713547877626538218766644240824008704*Pi^12 + 
   2940544327017980599425418384919822516598085824686653440*Pi^13 - 
   2222475109598901279942126314910279496739509991764512768*Pi^14 - 
   7229762513014921681656237790502896483102106619218964480*Pi^15 + 
   4907007735065769206003781803025048968541535519246668000*Pi^16 + 
   5505942646322106092532531645703968978941217382332090000*Pi^17 - 
   2003667683796402680932348310523468083942823094334296875*Pi^18)/
  (15718585466203805553268888891833105657455861464947805325717667840000000*
   Pi^18), (-1205662779286105165278193293952034090023649280000 + 
   192083757991296155276682545321376705802099752960000*Pi + 
   196599012053275562237587122657321016240348594176000*Pi^2 - 
   26514339574306164938384053374637770306990511226880000*Pi^3 - 
   14358544468591756153706652894146159082380206276608000*Pi^4 + 
   1410308676971046001893953605681688624183888534568960000*Pi^5 + 
   603277829948942740404310983249489887808650201163366400*Pi^6 - 
   39799423086767488641236414628954740268127348982808576000*Pi^7 - 
   16353740616164631410929320265112543415245560233748070400*Pi^8 + 
   667239698093106174001570542491219002285573366843913011200*Pi^9 + 
   292966252199352777298354894196365054550226287869506355200*Pi^10 - 
   6860835771589340934287502979591823503869729866832559472640*Pi^11 - 
   3372694503676365700262968917591139204762464688110948581376*Pi^12 + 
   42072591460439091291012131614616806983924253507422311546880*Pi^13 + 
   23249126639200043499130044654073799243704285100892730048512*Pi^14 - 
   138787614066022001031738171833344969336053990635259560325120*Pi^15 - 
   82354588227406225756452373053163667583799008877017965596800*Pi^16 + 
   190828138837385681829130587665983256021456551896630547380000*Pi^17 + 
   99197454283068775719412906759831657451096264000212535287500*Pi^18 - 
   46947522310960453994903544404806431614532194296175094140625*Pi^19)/
  (21216317918863248583580215470640652692207623570927949716440679343718400000\
00*Pi^19), (863763513031533003599510286888807115040206356480000 + 
   165692281635474880575426705039940603553578903142400000*Pi - 
   157187857282102124524398489389540872472455576289280000*Pi^2 - 
   16300576742526910429275511751186605402329680644669440000*Pi^3 + 
   12901160102379385882421647118973138284109968405692416000*Pi^4 + 
   801207438715926180731812439558882482705018186062888960000*Pi^5 - 
   638075538094685318742464019126534994305204152235458560000*Pi^6 - 
   25564531767150863742001553184352487538885469052090712064000*Pi^7 + 
   20109121669045329404835580780785821578701300710922990387200*Pi^8 + 
   548954425135769782093927548112154124930949046012309667840000*Pi^9 - 
   415821469588666228698606758501150104689728346945104243589120*Pi^10 - 
   7699705022393225420990564851087513488299267941945364919091200*Pi^11 + 
   5667009458271544073794535837665057274409749815439251388497920*Pi^12 + 
   66973979591442280068172084578421631649246466986688506400604160*Pi^13 - 
   48926061517361683272591615205474967506386988577578008987303936*Pi^14 - 
   331813435701542146576194305670886398010695691240875094563225600*Pi^15 + 
   240426440044081343126754556851156382181951184249377099698326528*Pi^16 + 
   791058002602279770175542384933843266471376581137949096352384000*Pi^17 - 
   523011087647181606061791083804115593749737461638622909124168000*Pi^18 - 
   591723044825217425137160782827952449318089408156672209442700000*Pi^19 + 
   214475017370394161382966767377539674807951877150595355778515625*Pi^20)/
  (70607906033976891286154957086292092159666971244048216656314580855894835200\
000000*Pi^20)}


==> anc/O(2N+1)+S/Z_Nf2.txt <==
{1/32 - 47/(480*Pi), (1904 + 2080*Pi - 855*Pi^2)/(491520*Pi^2), 
 (-1199968 + 2377760*Pi + 2380034*Pi^2 - 959805*Pi^3)/(7266631680*Pi^3), 
 (1225534464 + 4940615680*Pi - 5309649024*Pi^2 - 6096393600*Pi^3 + 
   2306598525*Pi^4)/(267877110251520*Pi^4), 
 (-3833676887040 + 23796572800000*Pi + 31368950321280*Pi^2 - 
   73559541561792*Pi^3 - 51326869635207*Pi^4 + 22547525425425*Pi^5)/
  (28416403855481241600*Pi^5), (9346323897630720 + 98645248628326400*Pi - 
   117717170559206400*Pi^2 - 475851711303800832*Pi^3 + 
   383143381062209136*Pi^4 + 449266947532996320*Pi^5 - 
   165603292616136375*Pi^6)/(3055331742541343096832000*Pi^6), 
 (-55216939447896145920 + 839931527647090278400*Pi + 
   1037641049677877299200*Pi^2 - 7437853503488546890752*Pi^3 - 
   6001356798269505386784*Pi^4 + 15325002416716090722720*Pi^5 + 
   9096162792440335050870*Pi^6 - 4182482237981468045625*Pi^7)/
  (769063663578566553589776384000*Pi^7), 
 (133316926081447152844800 + 3131731760474605223936000*Pi - 
   3385354833511993501286400*Pi^2 - 34529069878577027886612480*Pi^3 + 
   28816378158033561991182336*Pi^4 + 116057195274901208945909760*Pi^5 - 
   83079332657038838598462720*Pi^6 - 98715748540632179104569600*Pi^7 + 
   35916347155031312183589375*Pi^8)/(94502542980534258105111722065920000*
   Pi^8), (-570336997172769018268876800 + 18566057828098222332706816000*Pi + 
   19347444412699290349554892800*Pi^2 - 337373562421609678877060628480*Pi^3 - 
   237445577538281080066707130368*Pi^4 + 1849539648621247808471436072960*
    Pi^5 + 1178300223595201670377751082240*Pi^6 - 
   3167197852138550169940611676800*Pi^7 - 1711582243916717928481383475125*
    Pi^8 + 809846948656994744056126190625*Pi^9)/
  (20258321133651167841476589635827138560000*Pi^9), 
 (449837271282455814535800422400000 + 21278115054176860541291069440000000*
    Pi - 19249647695958486041898408345600000*Pi^2 - 
   422185843253474885011871422218240000*Pi^3 + 
   310740012124493585756583200963198976*Pi^4 + 
   3072920021853820098560287769325404160*Pi^5 - 
   2213735818798680598805781681144576000*Pi^6 - 
   8887560701879442961258726888852992000*Pi^7 + 
   5953971297249091202149673460607014000*Pi^8 + 
   7145389066898763992411651145574980000*Pi^9 - 
   2578571460135079866214489364992734375*Pi^10)/
  (910165851892679668781860219158441681223680000000*Pi^10), 
 (-235870480927103101889794906521600000 + 
   15039633174114451028610152660992000000*Pi + 
   12652954840213004694591366856704000000*Pi^2 - 
   473272262517873224608969033126379520000*Pi^3 - 
   266889757675979889059761260862272110592*Pi^4 + 
   5063628457897824279126151986948814602240*Pi^5 + 
   2686273338674661070520828407505363251200*Pi^6 - 
   22057954464417124317393468610455019776000*Pi^7 - 
   12192849088191340642040796710666309700000*Pi^8 + 
   33903315048013119172946853111819995100000*Pi^9 + 
   17228381298960713726696853275187368568750*Pi^10 - 
   8313310877143061312596481482455240234375*Pi^11)/
  (27086535752326146942948160122155224433216716800000000*Pi^11), 
 (3569247981798600322609582661487820800000 + 
   317026668910841080396027236938940416000000*Pi - 
   231400407148802635971857095065600000000000*Pi^2 - 
   9864059043710971959235549751779535093760000*Pi^3 + 
   6046555077898162477482170763379972380819456*Pi^4 + 
   124761137729562697742467844845077456979230720*Pi^5 - 
   78730775780749642469748649524568164803543040*Pi^6 - 
   759708712051006188499727461567859493863424000*Pi^7 + 
   504835375528959284791280448685806716426112000*Pi^8 + 
   2023735717651197227340327912564098240309760000*Pi^9 - 
   1296820028918358608016470294958133105866960000*Pi^10 - 
   1569202355934434953124923000376372825358000000*Pi^11 + 
   562959579082097074465262146425003345216796875*Pi^12)/
  (25628630051992944409890918351740341633323260234956800000000*Pi^12), 
 (-422373500360572245520755378745552719052800000 + 
   49507669946057583410165980737963133239296000000*Pi + 
   32945469278777501600049832247281282606694400000*Pi^2 - 
   2436113007797400234619468146142269451649679360000*Pi^3 - 
   1062569125513932480892063620689714364525661126656*Pi^4 + 
   43445220785701231634275518979355934402232603115520*Pi^5 + 
   17821753994880413828839375151776164366265393348608*Pi^6 - 
   357233148587146794959762398653934466228269506232320*Pi^7 - 
   159352025289671717542004826897830615482866162355200*Pi^8 + 
   1355403544035034529606668781843966661646602493824000*Pi^9 + 
   681425691655658947380728502540922541182262197680000*Pi^10 - 
   1940122736562796621324292149724939735845193652360000*Pi^11 - 
   944009650876269901081825200097223315274395801784375*Pi^12 + 
   462053450745454138030383874171351612224942026953125*Pi^13)/
  (190349781238323660495362945291433121069950784761398663577600000000*Pi^13), 
 (19164291062434535783549549661167159554867200000 + 
   3033248896851075911729585947962192758308864000000*Pi - 
   1754276013448521536126075158204219431007027200000*Pi^2 - 
   135116928383690612677506182886897941130290135040000*Pi^3 + 
   67492571842756004354027907698045274773670019989504*Pi^4 + 
   2614666961618494282598854735854345542672606696570880*Pi^5 - 
   1385560427670254778756398866239124738024619815993344*Pi^6 - 
   27175935474702172536634372953154614530517678057062400*Pi^7 + 
   15837400740860607866913949356175508818408012175032320*Pi^8 + 
   150098553932427518637744453280281520857538091249664000*Pi^9 - 
   94611185174571163157681080344859657553297610837120000*Pi^10 - 
   379368359858639729809725262445997796075298103709440000*Pi^11 + 
   235170996340603627980918363863343390898104693150210000*Pi^12 + 
   286626407657774057010615227687945235906866725036500000*Pi^13 - 
   102355238658016418483358718611273938588829499705078125*Pi^14)/
  (584754527964130285041754967935282547926888810787016694510387200000000*
   Pi^14), (-941614205337142042405400987318964821250552102912000000 + 
   193320464421178436081375010977654956523251145113600000000*Pi + 
   100778279512528541639261808849277404194359499292672000000*Pi^2 - 
   13904955298322469622791114176966266909153545404861644800000*Pi^3 - 
   4611601900944390197962030553148696443148827667990828810240*Pi^4 + 
   375663194658329138230410374148718564985706697139520169574400*Pi^5 + 
   115613678962982857195191011066592883901621567556236806717440*Pi^6 - 
   5012915835551100756484628196126757441393123670899938183610368*Pi^7 - 
   1687066411020744480818954441825883704183889370145894558564352*Pi^8 + 
   35063030824965534218756415246776661413266677612191894318776320*Pi^9 + 
   13922390805971965518449167704663250397319524432176901551872000*Pi^10 - 
   121279581676757567193560639779137100863483768313959207432576000*Pi^11 - 
   56997178712706976961460859685323136947867290474099485796900000*Pi^12 + 
   165070099056050194589150725239635153922660740380203860896260000*Pi^13 + 
   77777499816807726138202713366769770454786726287817167866718750*Pi^14 - 
   38480031694821494760804502852062298831806530844956832837890625*Pi^15)/
  (19615804894615796469062109698409304557733045569910747380267807229870080000\
00000*Pi^15), (105225712733619355659213364931076400535870531325394944000000 + 
   28480754667379933171334121786671364287831922045123297280000000*Pi - 
   12935951133629022206127662501222366146371388283541258240000000*Pi^2 - 
   1699878762855121198940430657095861817863473691898372371251200000*Pi^3 + 
   687859756788403551671292975589561296224778321634323213833994240*Pi^4 + 
   46200647309050494169872346893310160734447266493635183606811852800*Pi^5 - 
   20383234296848916969908582066733390648439617579289998330219724800*Pi^6 - 
   726571033140882401115795845447194573421245451227252663633349443584*Pi^7 + 
   360340895776218431084471693820046601464286884223764383256912330752*Pi^8 + 
   6795248509761181831165100996835357916813054350929890547005327933440*Pi^9 - 
   3768525155779642138766287979568340856994292344812026786193748787200*
    Pi^10 - 
   35299216182592500142259062715177901982862748151818682854621511680000*
    Pi^11 + 
   21393669058703157002700931465967468667805704373496925298202770944000*
    Pi^12 + 
   85945828764872916897259011270868866394326887815041342995486791680000*
    Pi^13 - 
   51879939819533822200752621765160946232897099103994207430016545600000*
    Pi^14 - 
   63645886839838417564838154644553654150242769505273090853229000000000*
    Pi^15 + 
   22641145987386534293527965811105627830318056701172845014146630859375*
    Pi^16)/(15908574695972567862781123462287533270757961821562175411376233805\
882473840640000000000*Pi^16), 
 (-167795468995812038834807229028620529370523924671483609088000000 + 
   58070944368392773161645853902823122961303092738188388597760000000*Pi + 
   23616750234208075796822268348030730448842350268793141329920000000*Pi^2 - 
   5823736793643970077425535081511612599794949800461633304553062400000*Pi^3 - 
   1455359451916272025127939883086385972715248555499499925659744993280*Pi^4 + 
   223580621590186196648813055865029457749767078535015272294555163033600*
    Pi^5 + 
   50872090711838657276186971362282864087705981510103353239873676902400*
    Pi^6 - 
   4418550023671250835820743251918839867338580154787797313402989652738048*
    Pi^7 - 
   1092731045910187203431441690844357045763533307121947079978395870691328*
    Pi^8 + 
   49178411578412540423137858554525972797943707431961535964777806708080640*
    Pi^9 + 
   14496868688884515230543536108321961382034354591432081442953790721884160*
    Pi^10 - 
   308165141610927361793835067622982247471028875615948502294421601930444800*
    Pi^11 - 
   112732500862680304623435949387264375048287217991660968310937506747904000*
    Pi^12 + 
   997725679700984035543776568020616491802044899372843950533928510425600000*
    Pi^13 + 
   446077896092019772716265767478776101775993303729645708449993504894400000*
    Pi^14 - 
   1308135569330953401918547930648715473593430317559674720551823823682400000*
    Pi^15 - 
   601372311693287868568503267157033723975497187268572353356905387065234375*
    Pi^16 + 
   300014290938107238896102330000082858422318204281193574594167719130859375*
    Pi^17)/(18616850452214937815740981920507362934771797242064920153408923848\
99590618727055360000000000*Pi^17), 
 (19869086030092222370353087385758262016304788583509744471244800000000 + 
   8893669317892650905386904139274324979769805134912026927169536000000000*
    Pi - 
   3159951237890121208878216171444972952403173651148840836163174400000000*
    Pi^2 - 
   675160495175618683211222837510790906919800083027430738661044387840000000*
    Pi^3 + 
   221948575410625156804170753228814922750463205707881998544111054880768000*
    Pi^4 + 241642390148931165986261569036000123809268342284611304750396196100\
50560000*Pi^5 - 
   8950324172411511472286173008708093767592863224832369370397378728689664000*
    Pi^6 - 530316919503832063702816763299390077866936368476335669775007450026\
265804800*Pi^7 + 
   22472821029781533967120738311931927872569880306226185546713047806711221452\
8*Pi^8 + 
   74932611822493478910780711657467792985674585867168276375339435716314660864\
00*Pi^9 - 
   35817400138341230698519113813739741640995955191561827633190847814119718912\
00*Pi^10 - 
   65746116490801886529647780236445228911216040068841185284896818453004943360\
000*Pi^11 + 
   35137583161619448474137317812909459745230868562866404716810151836366512128\
000*Pi^12 + 32719255455581948382577044183313129493924592205947848028740993141\
5497523200000*Pi^13 - 1920394278988119399250671671408277064742189036995847964\
28584899407329830400000*Pi^14 - 774058623364945166607430350774404011898672005\
439381243334378344979430272000000*Pi^15 + 45690101554264225835960714581713223\
6036944566950867715724645259429127190750000*Pi^16 + 
   56392636271330912684926873964637841754192272874821168070335026601422356250\
0000*Pi^17 - 1999448793901386595309520303857251254870834464941432780949428933\
23508544921875*Pi^18)/(170143119652882759685619981967900891333466409354679718\
26603483684074338582670304346112000000000000*Pi^18), 
 (-285035545006095782741910230469072014654380108087441033583080243200000000 + 
   16114552844175486715845307232422098595526630970430289802856654438400000000\
0*Pi + 
   51072711628238050122356578621256534095184764714189427039911752499200000000*
    Pi^2 - 217705903457865480073672195750808349892688477106664788292940659792\
28160000000*Pi^3 - 
   40782584865810803107075294926163112498784018585059139859733675773966417920\
00*Pi^4 + 1134647022827295298764306299025940566895574276356482020878430308726\
462218240000*Pi^5 + 189339653893278823851304453291081007357901186345689441670\
627543144172879872000*Pi^6 - 312333398122842947683079140878596574129214886490\
04190428555413709506177348403200*Pi^7 - 5611066414109630561246411917712822390\
051428646723425453188322714841892444438528*Pi^8 + 
   50614484402716073447158925336110517484421629645188191047466436397771309044\
4656640*Pi^9 + 10839739250971394856884326907091716960533716409580383169054933\
1086004158831001600*Pi^10 - 4971854581336644164886990409086906273789032466860\
575706728545705238096824238080000*Pi^11 - 13382423489366441789170624163292891\
73929869761399892061831239649914820083859456000*Pi^12 + 
   28779544984383097078217311038807550379292134521422395203326582360971704265\
687040000*Pi^13 + 99233034229765058788894951118683590116485053100612677178502\
55704151220506547200000*Pi^14 - 886962826040652351646144988334337457386463919\
09496034769132513685261877247168000000*Pi^15 - 381806542071747573078249684935\
05776027278875823534165526681964191436807065853500000*Pi^16 + 
   11300123152968119505181722181201367929038312820632221241949252632546770816\
7772500000*Pi^17 + 5095357662208970539555275596222028765158792363722491273663\
6184689905572955332031250*Pi^18 - 2558791086298620651941542515967775235915080\
8789040482140849940193486594600830078125*Pi^19)/
  (19081074468335773427015161241750574840552524103181137300324662054146216638\
984431555642916864000000000000*Pi^19), 
 (139556628594171809720742754521508776805681980372372980119562197401600000000\
00 + 100461638632088623641799193665943878608008952890732441125969576591360000\
00000000*Pi - 278922477178611893409188448685212689667967763027068348019598434\
5006080000000000*Pi^2 - 92842154645207538930610393812557813685374046462318601\
7499660877962412032000000000*Pi^3 + 25010714780072130492902337567981650829890\
1581766254414635839327435254818406400000*Pi^4 + 41445470480105729215441855549\
269488720716333318224984728747658628811565563904000000*Pi^5 - 
   13157462177423818364689275831750033208443540622863565232189973449718568373\
452800000*Pi^6 - 119317568770604468058443455787813731704564173860833088381221\
8117823685321304309760000*Pi^7 + 44261998606354310444332566024906382978622720\
9337981352394297063631946541472443006976*Pi^8 + 23654376378674747221242917477\
180346587045566508774778889946301816301219285451019386880*Pi^9 - 
   98819946981268075925403448507037098480854199042717967593161811531800281203\
41046886400*Pi^10 - 315016045309827827972777280655652029358537320146389262845\
096383369365757512885731328000*Pi^11 + 14627336101435134879936288266618540037\
4703466234285117926507942627880878653094756352000*Pi^12 + 
   26478979594450124088826871968603779510519954364194142060494099419844342235\
93386147840000*Pi^13 - 137010233367289825587850419482520624451264255101945414\
0445973103492222627764045414400000*Pi^14 - 1275187480314288705921438158224208\
2297463420830449916326747184765162057728434823168000000*Pi^15 + 
   72772566263717694762098278391937937171390578618869604061343077402195661899\
38886608000000*Pi^16 + 294670204291285934045024040754075513972250259159237997\
02778088184535044937881643200000000*Pi^17 - 170570087831225446556438031633571\
18809082151412544515483729993770417640319458586350000000*Pi^18 - 
   21172668204629605508988910375124661329024034312523415506651318217947212885\
421106250000000*Pi^19 + 74848548295959487084700376163215326171128383421569392\
51017462105163376919061956787109375*Pi^20)/(762021789967457447581277479350550\
95683230560258464189922576570379438330769448225860615552788070400000000000000*
   Pi^20)}


==> anc/O(2N+1)+S/Z_Nf3.txt <==
{5/256 - 103/(1680*Pi), (892928 + 1162240*Pi - 460425*Pi^2)/(734003200*Pi^2), 
 (-107267883008 + 263173447680*Pi + 248420847600*Pi^2 - 102280303125*Pi^3)/
  (3627502534656000*Pi^3), (3072024415043584 + 17971806342217728*Pi - 
   15524752117678080*Pi^2 - 20652562309478400*Pi^3 + 7535745339247125*Pi^4)/
  (7488558192503291904000*Pi^4), 
 (-663625114933113389056 + 6336545991170514223104*Pi + 
   6482454832642275409920*Pi^2 - 19009214651523694510080*Pi^3 - 
   12196391316016299532560*Pi^4 + 5536316646332996398875*Pi^5)/
  (99693437871295664354230272000*Pi^5), 
 (2334191268208301695324651520 + 44856131420847961810938101760*Pi - 
   36023347447832484356705746944*Pi^2 - 204099370204634524987466711040*Pi^3 + 
   134580988368288798692000440320*Pi^4 + 180496081863948128306700672000*
    Pi^5 - 64286266571614893896697481875*Pi^6)/
  (31532348507838264121072277929328640000*Pi^6), 
 (-55824920808067708937727639552000 + 1683262175520215774779565670400000*Pi + 
   1325718111494310647350073178980352*Pi^2 - 
   14632290744258100167615329599488000*Pi^3 - 
   9023537772068490299915087501721600*Pi^4 + 
   28997628066767580140932263834624000*Pi^5 + 
   15624771928539985827395544470706000*Pi^6 - 
   7476420111106972564741598755734375*Pi^7)/
  (60474840124899412149000486098061754368000000*Pi^7), 
 (3545956823274475289565925948260352000 + 
   202712491972302092321659433548513280000*Pi - 
   119881253718216870057104242358265839616*Pi^2 - 
   2124490782254867151495052320256819200000*Pi^3 + 
   1227220554350608005721823297727469977600*Pi^4 + 
   6773872350146917489118246353772740608000*Pi^5 - 
   4026206105155457804996132361363836928000*Pi^6 - 
   5430224671285124461523059666617638400000*Pi^7 + 
   1912367302516108379155426893502462265625*Pi^8)/
  (416144307854667826832674064976870389097431040000000*Pi^8), 
 (-411036502058504369783693390237136343531520000 + 
   37163159172301438020112155934275154131025920000*Pi + 
   19566069337471147941789704708730345402283327488*Pi^2 - 
   669475682775926319360423231948691317245419192320*Pi^3 - 
   297603313612668009666864320896445278342820659200*Pi^4 + 
   3571611931725899909387388168839830681593839616000*Pi^5 + 
   1724755496229187692106903338156441538456387584000*Pi^6 - 
   5855822845454235247442054841616480211739586560000*Pi^7 - 
   2849945781443797288862801638134011317884740850000*Pi^8 + 
   1409851182283376955365568946416069183415365234375*Pi^9)/
  (4793977632503346879339040116128318348855523178394419200000000*Pi^9), 
 (1718168584893176718625092165755916769329519001600000 + 
   302557669943425934256703284061691848711107457843200000*Pi - 
   114837121218747725286262388232517649449783333352374272*Pi^2 - 
   5725615528717979936447843457670392257747563641349079040*Pi^3 + 
   2400713406074981310856622996523670693933445691526348800*Pi^4 + 
   39832646348897170234403894147274560467481287943258112000*Pi^5 - 
   20300656427766585193786920937119779998744073497214976000*Pi^6 - 
   110009899177486289359461909935916896121960743640760320000*Pi^7 + 
   61862685439665194490690251820857394864440151221836800000*Pi^8 + 
   83835657090687497271297581366150938826645292896016000000*Pi^9 - 
   29328087902242027761393420836321825934122032642294921875*Pi^10)/
  (2663837719041654938219045610102651564874712163864522377920512000000000*
   Pi^10), (-96433481281811064390214128964627221695414117020467200000 + 
   29138042622901688254538320374275581686612584727104716800000*Pi + 
   9102266094037394109847229889304016002264794145533959602176*Pi^2 - 
   916998898120795305830775807213705232988050595136301116162048*Pi^3 - 
   260802989849950357110164395893904315345433997216575976898560*Pi^4 + 
   9633956940615494858273556798550969487390021275406261708390400*Pi^5 + 
   3217385915467104636597100660775344704576522074193584455680000*Pi^6 - 
   40641782032840913244300370545550397007567414379018048241664000*Pi^7 - 
   16941030288294711117485496647710180052987836042151163740160000*Pi^8 + 
   59634143946343404482577724046028181445843642962302203827200000*Pi^9 + 
   27139518585051911255251091204959189942333979614396560318750000*Pi^10 - 
   13737729237845940840995863477660570510816438653789928681640625*Pi^11)/
  (18835477950934235292652231534823749232391127433384805440586371825664000000\
000*Pi^11), (16851240929531523317492057211756077383181368917003075584000000 + 
   12609062980628247051695157230037976980569386672872845475840000000*Pi - 
   2636500257516102251659105100758520350036131794572249262326808576*Pi^2 - 
   374063401295954666130718968379007926938402411868151014166731161600*Pi^3 + 
   102170974695773618230751908228473566432117111241226388406093742080*Pi^4 + 
   4536640192679405271129599749213167027036057575304163552036651008000*Pi^5 - 
   1683162427105588716384700239052589867450100493726914049829398118400*Pi^6 - 
   26596573700868625139669941421131384184980675325840227653648384000000*
    Pi^7 + 
   12730027195330927443052094233768767800176525778503941008601907200000*
    Pi^8 + 
   68125709546375384810667567491513742690768072317128985558856499200000*
    Pi^9 - 
   36975530437001752870885331371554212517191242096216254341244979200000*
    Pi^10 - 
   50330721602307202275206140966153173578526227131285306298392800000000*
    Pi^11 + 
   17526487664400435843329566117292033718698985248882025441684990234375*
    Pi^12)/(63880297444858047784206531423576327636663719996795367034083393010\
2775480320000000000*Pi^12), 
 (-9822582420764053426483242112016878975873581150774865772412928000000 + 
   21391427956241735862746575649984334588718793017776658340590387200000000*
    Pi + 
   3296008793512161086849255024137053566801324922470467590716149010006016*
    Pi^2 - 
   1061522549943529094623516339667750153826127341837330085569795711534366720*
    Pi^3 - 
   174124133466703141499747971735934318914510838567598728743428153189335040*
    Pi^4 + 187237605375725291600864644053890729458874277557925386635705768986\
27993600*Pi^5 + 
   3900056643351801185496393314742975891298171253970289246614845917652582400*
    Pi^6 - 150355662808034126918641361872359028310855041063296016328600906650\
091520000*Pi^7 - 
   42203362376966123534324946785119657005454204266648542828986629976227840000*
    Pi^8 + 550618676974334788579529318517057151372617491282554439714510765398\
425600000*Pi^9 + 
   20800235969380485041181437774655709362100875663279682538302099655147520000\
0*Pi^10 - 
   75079634820420923117935264031457445178572203961507927977361951995264000000\
0*Pi^11 - 
   32580324746050096691395701135009999271561331290382376509504595128289375000\
0*Pi^12 + 
   16770798979365892064636430606236466396635215736291623595331199627075195312\
5*Pi^13)/(9009636268232414350333907299801094161025363603567220617452219936798\
0187968025395200000000000*Pi^13), 
 -(
    96587384784511021009844662860653583627940317862263047878192702423040000000 \
- 369011785345910582335469195319348701451412214053351623994193764606279680000\
000*Pi + 
    3097744350814411586801100971622088855846858042055802203880066930220562644\
9920*Pi^2 + 15610640539597138102624317737140261169218066946925820393951457408\
862038670704640*Pi^3 - 246188440764726369506444892035301232796167127140845790\
7614762974888222026366976*Pi^4 - 28939375825410831729881918958060216654333384\
9538434400212975391943781577339699200*Pi^5 + 71348798790390288762238058873449\
385101678954091793178922817310185544762156646400*Pi^6 + 
    2908322441917707897671859240082367532977748644821163719377601447227458498\
592768000*Pi^7 - 102244324386196656096814674698915570680073440684008462077750\
8310594318474674176000*Pi^8 - 15601249571068867647151809392252052994767653945\
004184282954131711539117083852800000*Pi^9 + 719270273915059034263405098061978\
4928009161952533511632974556362048748598067200000*Pi^10 + 
    3818096331386375153679476539432144355981826184136475493556636538346863093\
3504000000*Pi^11 - 2020022216216277011798516348664746786193831463386502100837\
5260812697759414144000000*Pi^12 - 2761266176249078993632463176519043645888496\
5078328450140802622724679584082000000000*Pi^13 + 9581942767569691058017032721\
712283217005003747994834664490632198044252915283203125*Pi^14)/
  (13634356083348061412861400641472562170808036708245280068910682840471126117\
0346649643384832000000000000*Pi^14), 
 (362392726823994091263761701908338538031789371580056077886417791003751822131\
200000000 + 65190047730490403719050897364801349017470177175840025917119682151\
9874044775628800000000*Pi + 2825948297178955752959988809331632273376774122393\
5197009672147343634394163663444377600*Pi^2 - 47689725161508753618742681326602\
749969468031446728934293563670297614202561922555340390400*Pi^3 - 
   38504100965439062738456646312454384725227683631111576273700121402037820911\
51857781047296*Pi^4 + 1282144414785520851689175047720273192021370403388097096\
395311897092257402137165098343464960*Pi^5 + 153245512318423046197304775820825\
678002078206101443090478599664791513056893406052719001600*Pi^6 - 
   16817401031079419919361669078514668908155972636410496197978831915649134229\
816273792925696000*Pi^7 - 290841836814179112386777377240329946998562487748680\
7955985172168361888103826748348563456000*Pi^8 + 11443861450703805492651944953\
3632092438433099172851368346454193250829884230479921293557760000*Pi^9 + 
   28619717581677472215547786294299189466115921152737090933140618825155875251\
463727664332800000*Pi^10 - 38104368697878323420509675490754949529153573315671\
4930922745934040113209208258379644928000000*Pi^11 - 
   13419326763003932590694640446960528027913876110204224828762355138268095511\
0345482655744000000*Pi^12 + 4931819602385013616294156538998853721086183749449\
21616121747422028781735107882073632640000000*Pi^13 + 
   20655795944141626142329975517527294070750273223469845988519187846198095895\
8003281759843750000*Pi^14 - 1076893345285319094398161974632253514837904022196\
05313461870871827975472133458899210205078125*Pi^15)/
  (22198818436435457967598374116540948333126701062718298209003026416731454288\
196196270601976668718366720000000000000*Pi^15), 
 (-20609259517492389771621818367707297629216888631900133952988885078909034797\
54948608000000000 + 260874306195792603697520499148252683543597262718591046359\
5490063618178908069554028544000000000*Pi + 7629898818288849836979121188658223\
903192834026587985687324543799296230017489474521399296000*Pi^2 - 
   14668082725956520060039879613926883409621441372044584150901616685124152096\
4306556555689459712000*Pi^3 + 10478330929681065110495921938612958056800287140\
344567613808052422630427211255992073440876036096*Pi^4 + 
   37966095300177362291838309139965470220781043504781827471786941453361929371\
33073462785587973980160*Pi^5 - 5568572834170262802754073864032688255491852102\
29110443014532820010171462281361361877320964505600*Pi^6 - 
   57752060995410279588740789149684043407935505002520890045132235061634214232\
920613023715640213504000*Pi^7 + 137398066316972540349335650371566430029351605\
06933949128621321237583566435416339702403024551936000*Pi^8 + 
   52844544071612782730583325982415470689187874247206657126655253979294060662\
3318773154458852392960000*Pi^9 - 18068138154964740501557847327750761963682004\
3656895082503872446000849181800284968166641736089600000*Pi^10 - 
   26925406846022063779764717704266289403279383395475781716493334253258856513\
22203616299033034752000000*Pi^11 + 120966650904525066575045478264955328933094\
2960699267476930913534343314759223851342864427515904000000*Pi^12 + 
   63910333104857424320657221356563389906503177883070019713057309686546950904\
46387070614702653440000000*Pi^13 - 331429537941263614585458751493731634094487\
5526022444450954720393609374853117908804790887910400000000*Pi^14 - 
   45490850919029183419670725306682746200856199991582209470160079410337373637\
93932766338405200000000000*Pi^15 + 157410008469061650824640118756707064851499\
6145222397109174756064717337558981682119354205389404296875*Pi^16)/
  (85689001961458792811170643015385865048631718221847446454945595781643151446\
81920661674108032041037331221708800000000000000*Pi^16), 
 (804264562934881223628530578824278345972399825144219048560063241941427246867\
5613943660544000000000 + 9439566940614866899912124576105245144739843915421256\
953843184726840354508784416419164979200000000000*Pi - 
   29139849986704855640307602864343143580888499009570244895549389845759054146\
9421878130393321832448000*Pi^2 - 97155516291990983391718391234166271944009104\
1681605586435151794766626121946585049220064710219530240000*Pi^3 - 
   25367223256138350819705058007940560563518492170226141626576551111595998959\
880674533723046656077725696*Pi^4 + 373221653342486458922866307925042505062835\
64490439608021509749045036749656928131474997689103856705732608*Pi^5 + 
   23029903302892075235765044036878340606537277854586754200838809636604995928\
83957023247812893725845094400*Pi^6 - 7288355188372578064635881291962161258626\
87341178736542246096084866530131129809134164445697597039548825600*Pi^7 - 
   73356863019623731481013643736742955897495394931645615327858507291165204295\
641822836747478773954248704000*Pi^8 + 793957768129054405780055442812900837451\
5446206507708734490900372491475526061601378598035643128336089088000*Pi^9 + 
   12205049898615913385248495397331637012568902934281568163082799428694769348\
68069818255779539099918008320000*Pi^10 - 482500398874721831314411897682322879\
17350466532541499862724454940399095037777160007124026586396465561600000*
    Pi^11 - 11134527428997936042380976901380491755076299557277953073664101920\
323536992338108963026304603730739200000000*Pi^12 + 
   15003258187483301483909383774468677800157786645600610452361002078235730419\
5071892667457833660330278912000000*Pi^13 + 5015667762559917257118721868438085\
4384640761494111871625436309583933043019816096845612805883529871360000000*
    Pi^14 - 18677663102238951629892926941281272828161201787866691945038016302\
6972791377914831300318191862063334400000000*Pi^15 - 
   76117582342784412302648313652086324182527148527061435497933214514081047557\
930204182355211281705249218750000*Pi^16 + 40080888840690679221711493318204229\
021592023379680527638511436419168026416794198166261633033815191650390625*
    Pi^17)/(31201062941917999038315234789998842227421691901649193608465070986\
45751422933073172400009175198040361165281013687910400000000000000*Pi^17), 
 (-45726532161213375993698858564239179548267771920710385471228622409140082675\
10528352049254736330752000000000 + 511411024389470210313875373901788981507238\
8109158532989168283582069592216188841844653973572388126720000000000*Pi + 
   30884475741177831481233580962071082220773022590848288672152895166604144375\
4935065637590732218675622838272000*Pi^2 - 36094708517948290659413869782876859\
1658510699408107301797829823985749290481333769037478951229839415558799360000*
    Pi^3 + 289313889250806457489179220308546472710731563160010606187939726158\
5355819778711663409042811068894674340020224*Pi^4 + 
   12140633216738628017149731492061699054440988338364993766859258987110027238\
455824034468366051977350195699045629952*Pi^5 - 805736270958368453634568560568\
61575496108714412490380722311634657164854067845757754515036105197530758263078\
9120*Pi^6 - 25638354657411917901792294547411079161674400510385559444825503698\
6907560427712478433320265623585417844027188838400*Pi^7 + 
   36505060725231442443170599022998391449737463066726843446912511913176357076\
205893394818943789599142583166042112000*Pi^8 + 356382246898658851786236822916\
72332132451226592664747330484588052775500944310027676355575829285304736293605\
86752000*Pi^9 - 8346345485802029850355716928195511275774780299978913439326491\
45934344469950829032037312166348355855316313702400000*Pi^10 - 
   31061685129890217415139006219950189169010793177367185208832184232318467965\
003141841418710414620268645509916262400000*Pi^11 + 
   10427885061619522356295481078294172169524034180021845571333374207514845083\
288282974030931546301578336966541312000000*Pi^12 + 
   15322717407392439700049395348373760652132505158704766413653055354371131840\
4102940237196410133257986047274385408000000*Pi^13 - 
   67459336527016954848528023282910781439021382612262205433237226223723273485\
172473040462589169137172946847006720000000*Pi^14 - 
   35569262185208408166646247385093280185127829088651818202916029751273612461\
2994093385926311890799016997001625600000000*Pi^15 + 
   18141532962143413217350919339854704432925103835590638664407997830131976830\
4570139203339076476783295977612368000000000*Pi^16 + 
   25000624690074710545711340976230922141329413721833011383650642808858129674\
5715685248879235987385251036304750000000000*Pi^17 - 
   86297810390589448426413235594091954574958882039351084597424964286589052525\
190040416639343954495654761063018798828125*Pi^18)/
  (17695305139921243472051327182241569559297744285986855550562818375206045535\
0806699111606939816249731343749300448725908299186176000000000000000*Pi^18), 
 (632696889026611742841459270724211587505345778353429906195336882232051694650\
1981165469649195376459120640000000000 + 7298165166365893426803566943774501721\
16891736042312772595998473299809406935018301862548414267392738197504000000000\
0*Pi - 5720977512448568979476342761443194952165509660381109349497923903235575\
87487560974103866640644157879934926192640000*Pi^2 - 
   10219476930502275787420581875871184036208661530877183575491407267891279026\
69959044752239143066969667460846384578560000*Pi^3 + 
   80431660522205876182273358639187168300828762621178910608515362459531685099\
34949184678713540289962742173361191780352*Pi^4 + 5356780238828817934405372880\
39703510388828732854853359169338332018692566216605482624055254080957412087262\
91695114649600*Pi^5 + 1433579960763839447254972346975195445126209614373473616\
933856659083793245936840334897255116235602393373961405931192320*Pi^6 - 
   14636267300255030004687306231199513853138153410139760749852137900481063557\
77125990312986675519666738108167075669422899200*Pi^7 - 
   82874677498084833506571258740977948271381327388475176377720853554149911108\
816588015843823876776331519183526379808358400*Pi^8 + 
   23328184997656543995168770880104146973821942770066614695332992231313298105\
995074823183215351931088161246633630105600000000*Pi^9 + 
   21494024497873228397021803738461330198133922309993593028919178424156339045\
71596038359652457911225815164182144326041600000*Pi^10 - 
   22349571596033122786917646862454206646239329286161190350832421902178859703\
8074952931667335988131599554766712321605632000000*Pi^11 - 
   31877424783604577244915352618252662151743477822805599667148419326665221105\
185139953579733737619142634831714569315942400000*Pi^12 + 
   12510745091136269042116993530657742605728745081682736455181620758545129505\
50015555928478672751722114128205571696885760000000*Pi^13 + 
   27261847328988614764671685796443306718398521021532035779448252460936606956\
8336273329576683637945138356423007477432320000000*Pi^14 - 
   36951761942534076404646775120975921073859287503143483933002989526364277852\
82236902466481815401916486853568610644787200000000*Pi^15 - 
   11871830905871556438229065148560890012591863817745994711854229566930512141\
39126576715257742908632417700397257462937600000000*Pi^16 + 
   44639211402850964133298749267577815455720345252570575219407330674353913866\
31610863092932155550832433610932994470640000000000*Pi^17 + 
   17802783607404810914261702211998576866451036498470823689685482026712315048\
59918212308564211107165285449724496057988281250000*Pi^18 - 
   94490526931647501650032360633071635512223412182120563572430724366046862364\
3015161570297428086488468162474742214202880859375*Pi^19)/
  (27430724090629658024572417037564540987108760540710529474073743935565805524\
697788043916008525217991953724731557688126177778611477544960000000000000000*
   Pi^19), (-4149220330904034445672713035370411547798534172883803611973056367\
401210831910325597719309622466479190232268800000000000 + 
   49601469176766446299648208550990951133074774941984460857309783234139947199\
96919123712927279059132139173419417600000000000*Pi + 
   47773695253681731485609996725842457666404796408195811465553168792503317433\
8922603232615233101293259187929723227340800000*Pi^2 - 
   41767546769373518111670956009979943902667373582769915894952753761607825892\
9637326558905706034893260577267138297226854400000*Pi^3 - 
   16356969616444785844818023663491828565030265141954234998785650856868433403\
184574405835924333408512135016184860461074743296*Pi^4 + 
   17072640190165055200689890199812534490915010436235932573386081310045322019\
954429863481904548368503367961430893459826446172160*Pi^5 + 
   78200044665330462801194686735227708362573075083955062057339348733079521823\
598018379859500363920314165974057399689559408640*Pi^6 - 
   46547385919565688553945427107577016459339368119283544945686911565043936169\
5625436588206932232491521702718347559949769795174400*Pi^7 + 
   24646775709544604836415555720205487775458234291464997267466160875999301763\
657641380660228246687127048963194286016250354073600*Pi^8 + 
   91117231535655946349428939685303656127024661172043600115662638056343940182\
21763957828083333315457775823316047230154894737408000*Pi^9 - 
   12385267505619436570149802321780656987339006774592213023536750998453536719\
65901530318911494905512601131153086671584535511040000*Pi^10 - 
   12254489807589055280778316968787722934575298278286116477472447196888927087\
4877934052089978950182830517585820006830983400652800000*Pi^11 + 
   28228328134979420365092256699066377182672355626979253257795270242907893151\
801521847971404618363602210402427771097863264665600000*Pi^12 + 
   10420130661562307633551765455572914317158106695761556448695052590128362390\
48713164641712080228540896616845188388067074899968000000*Pi^13 - 
   34414959766051714179466236538855155014209687795664887408512379230793553825\
0097398885774722521199959676060959420369579540480000000*Pi^14 - 
   50284323127331098811391913281079968336554271028427584399609756178078585370\
76296567132203496658178592655753677047975431372800000000*Pi^15 + 
   21752542115766390679785357594534605202070338162117945188755034072879582066\
76267937786067546231294186124185516259652691558400000000*Pi^16 + 
   11471775706900421944147842659340847222290403492542295454767630858049843466\
833041608805301590993898655190108882571134205952000000000*Pi^17 - 
   57672438635216867970297886802444307864099101914935316669832985238102418605\
20179514836878907878940163667264533232042341600000000000*Pi^18 - 
   79792271888468211826646419018213219866553116626588271664280522566734811200\
72378593640876420651823761059196212947266712500000000000*Pi^19 + 
   27483431964534000062381360423688097290371547134778302940135224125695102665\
25671596931929907068752623109715688730344570159912109375*Pi^20)/
  (20968172285779773948846913607130864317757610304478961347540427805207359469\
46897000610079990622714961258999313034489251985497012346175252070400000000000\
000000*Pi^20)}


==> anc/O(2N+1)+S/Z_Nf4.txt <==
{3/256 - 53/(1440*Pi), -3551/16777216 + 24151/(67737600*Pi^2) + 
  1423/(2580480*Pi), -23459/4294967296 - 7271/(1548288000*Pi^3) + 
  251509/(17340825600*Pi^2) + 305068697707/(23433666373877760*Pi), 
 58923461/562949953421312 + 5546747/(187280916480000*Pi^4) + 
  90679/(332943851520*Pi^3) - 12949559391739/(67488959156767948800*Pi^2) - 
  6970670375/(23525563104755712*Pi), 
 (-12560235832694633249374208 + 211666813676421598150656000*Pi + 
   168124173135230618943488000*Pi^2 - 624494249957546558392320000*Pi^3 - 
   372408996171909636690219000*Pi^4 + 174261775338803307608578125*Pi^5)/
  (52039974568816336792908201984000000*Pi^5), 
 (118498197232142378517004061507584 + 6351875081623842954382604092047360*Pi - 
   3255231247298222564304001957888000*Pi^2 - 
   27814362420787071243684151296000000*Pi^3 + 
   15172921470553108271916821978112000*Pi^4 + 
   23379719536542344230904430862080000*Pi^5 - 
   8069739897539623340154509501484375*Pi^6)/
  (124363582514914113693509064153272156160000000*Pi^6), 
 (-351210556115141369672896957456005988352 + 
   44986273313205118130473058549081906872320*Pi + 
   20330301445549890527768574669650657280000*Pi^2 - 
   390064758336328862320324653193415884800000*Pi^3 - 
   184153428352009389483595006456143568896000*Pi^4 + 
   753407432681418678467128458563074575360000*Pi^5 + 
   372864138775745574659892337135945081125000*Pi^6 - 
   185191957221844001785654044287605517578125*Pi^7)/
  (80520266051547470575675660023625209515448729600000000*Pi^7), 
 -(59283051938914964349113803908904862093410304 - 
    32792545858559182019856557321950400940311838720*Pi + 
    7531968559571145808089847331519600906574233600*Pi^2 + 
    333061490080633086576743435438648278388834304000*Pi^3 - 
    126568514852184176173823450684546308456316928000*Pi^4 - 
    1027561768438568608592012473172535898653327360000*Pi^5 + 
    510596479602908578838050014047911755275980800000*Pi^6 + 
    786809877033157552969422436097594590637952000000*Pi^7 - 
    268829157734047838200076516547496226265873046875*Pi^8)/
  (6015752817787805136078127263051463973117070655094784000000000*Pi^8), 
 (55065616558034806166706871006783603782142634088646836224 + 
   13592694322453366400373131248667139496128915215586479308800*Pi + 
   1958170830094587635982782579299495546145787137493880012800*Pi^2 - 
   247099492129391557675989860472990218560527469541635129344000*Pi^3 - 
   62912217017345967639141987218420996318037244481862893568000*Pi^4 + 
   1301359280783022052729216582287075484707294463684037836800000*Pi^5 + 
   477644596419418568028567576003441226490641051328419430400000*Pi^6 - 
   2069832939025276652475879867669280078907433688150252032000000*Pi^7 - 
   918371481772222133697501337028361613790757094759018359375000*Pi^8 + 
   473740665632172054617763077067591645489616649578872275390625*Pi^9)/
  (28165845324578171671751689001659048839940345588252425127829962752000000000\
0*Pi^9), (-232132998612834382988953098305427135336674719248224870337609728 + 
   37510108858035101881147857109290236911822817507858758577946624000*Pi + 
   346875527832279905439594581297763352120278037357886567350272000*Pi^2 - 
   688159126094800130517993172647772620908384618698679407041576960000*Pi^3 + 
   121233013283491270474767340897893426449013386673747622512033792000*Pi^4 + 
   4673355167214479896821357034956417562130859716648583296974848000000*Pi^5 - 
   1600278630733811247985446519878601004123561184747964233416704000000*Pi^6 - 
   12569867739836316386008264280344855422918204621223229867950080000000*
    Pi^7 + 
   5958347334895020728493611915147499220115709241264965027942528000000*Pi^8 + 
   9193820276203673426794374407064298223131610040204500631252000000000*Pi^9 - 
   3123535705280014467860861049291387798706852281780721935788818359375*Pi^10)/
  (95524126428162974286685792228858644232071602778411040791933784713854976000\
000000000*Pi^10), 
 (6820164073264703114931550412141498620722401948645553832469396417675264 + 
   1098890616065962729534052812030584923544679518551954647642208943200010240*
    Pi - 
   89276292486759185281721656867366559861400953279464003944931242541056000*
    Pi^2 - 352819190404649788670750016513986494733724784638457094614104806522\
88000000*Pi^3 - 
   2948705496286374218218869088411470982477030440252782016087136608976896000*
    Pi^4 + 369218668033509601394377260966705574130581371020317540577252375726\
653440000*Pi^5 + 
   71005528031076732107318805466084696026626208680883701152775418150912000000*
    Pi^6 - 152881407581473082790776420460325741751308362827083508140979021414\
4000000000*Pi^7 - 
   48240854443450151378335177143299024345913788894617025351854140452966400000\
0*Pi^8 + 
   21697532863795034439443935259882030397642161281548753030037960301241600000\
00*Pi^9 + 
   89555149761406828304121511682201077629794527334138523535302521010539062500\
0*Pi^10 - 
   47426306291650997695391890759870736481804321056223196687425128624633789062\
5*Pi^11)/(3704884750045424465357286549226907009507373784698374316737654521746\
14464183664640000000000000*Pi^11), 
 (-71899311871573656154287717353110639915429117429892682408448846019813489770\
496 + 11366158444110048699876189543922903986075504516305594136088140628519251\
334922240*Pi + 20513432101235551944471398300359845588393656157124627392914791\
10327416022630400*Pi^2 - 3250842969796193276686506094185338410487645102959630\
65300814450193741119488000000*Pi^3 + 2700650292025121290973900762008477648016\
372724047305800559728302266026819584000*Pi^4 + 385758600690625444894225990115\
8675151967092979733211500243713354832500794327040000*Pi^5 - 
   62880744286590787367559477540947045803399909531401844213454083537285530255\
3600000*Pi^6 - 22281904022307294626461817108522157680774383823417360289882969\
285062138265600000000*Pi^7 + 727912321320331489581361992711714072044525135494\
4422045185118944953726140416000000*Pi^8 + 55967478344808152540676232717435449\
187881653277996191742017596212725439528960000000*Pi^9 - 
   25780821820410807958717332871472314600572472972430134029140828515827897734\
400000000*Pi^10 - 39861822511582083243386846568410171897171364098081403691983\
154262423254200000000000*Pi^11 + 13492990559389565007691566034459706651932100\
929252260074440241539564104547119140625*Pi^12)/(54217982914405550202177590817\
0870512171743029574465608042098363404067863607458621764403200000000000000*
   Pi^12), (80634882587735640382417427532942580044980995978825391885430421660\
4714456250205601792 + 1389280515448144064049270742710277063344386798468652657\
89162314640578243266191567093760*Pi - 321048632132849440160098510326506987008\
64721210280354215379507279695011295033242419200*Pi^2 - 
   71145643436071079611411001919388195658177062145926155313067869142402809327\
10665420800000*Pi^3 + 2100088355625146900344805196447969911118798475004641860\
29096490551227096986090995712000*Pi^4 + 1258828935294842752624970222497298455\
28254914093879702920634305290348748169270798581760000*Pi^5 + 
   83982869076863451115494957258882592582379291046154036051318357941411065122\
43510476800000*Pi^6 - 9996585781066434928950586463495877888463317500080486420\
30055212909262593737810247680000000*Pi^7 - 1630753677142924829464544974655302\
07446506978553310657635426239366042198423153672192000000*Pi^8 + 
   35796791209672412277991936679899603418189558103177279882028764432187558800\
10713661440000000*Pi^9 + 1021188097219453651574612009002331767240516707706665\
669602257110416888782137252403200000000*Pi^10 - 47111668110133095421872279030\
66893081820852486114122508644996610134412548712606240000000000*Pi^11 - 
   18468823821789880872601497234164006926845910109515267374125755313792445962\
01811728515625000*Pi^12 + 997094832595682427713610925439864747616902762403620\
531409462694355909104346565765380859375*Pi^13)/(99555459271785721306087980285\
40365720567241349333314175537762047265040650954916721792533418475520000000000\
00000*Pi^13), -(4445887760392963144682405781272611947740600065125229760345755\
803504027716321505192070627721216 - 82247753445310956777856253996802667732427\
9335204883062455760653540371540898356278414964844134400*Pi - 
    2399863972419560894291121187267212481788551614933972595458485518912889045\
70149071207558178406400*Pi^2 + 3313976889519173730591014756467538048549852319\
6985884234014297936549137639440942758193115693056000*Pi^3 + 
    3895715767074825520932871133367112040269531315495661829097258653355250900\
428810814316877971456000*Pi^4 - 598497044519424693566745561750848897935539576\
124928212009653009762216897261989953017392765337600000*Pi^5 + 
    6844496217796889171337719768906784262793824888149286628821695273489444150\
655922482179578265600000*Pi^6 + 596569887904382290636467067993741801010013301\
2915116470366603126579321384233785416604719251456000000*Pi^7 - 
    9434412433696019421447892731656474631888098598520339135871945100522747479\
09128355849579790336000000*Pi^8 - 3187797639812646457117901695381644508452826\
0366364253830454474149655553592082078669938570035200000000*Pi^9 + 
    1015653242825270017597183731315262811918192879629328314309113906787973775\
7925072673682253414400000000*Pi^10 + 7703700140846992039963829631015199165447\
4307041298232326768239353367543272173842838431268864000000000*Pi^11 - 
    3479220322450779416967193907622345240331563003935913212680323700538116483\
3531900456857025680000000000*Pi^12 - 5392847875624034997142707404645351692389\
6949199795306888330432746256659667194828517486122500000000000*Pi^13 + 
    1820552188290673907745452757659730757086049125128700630476070282503995543\
8466351863406764678955078125*Pi^14)/(9350712175822792871866177963786489988463\
02582976859114274658414017389889617480201347406021972707317467054080000000000\
000000*Pi^14), (6154928008307279297203884795039532251204574722780567024175436\
17732455091718736746439420641433509781569536 + 127502803207650315672059187068\
65192836806882770421382403744577317028362173022857354466588329904252649472000\
0*Pi - 4118437051789098336213746774888532404753978077978683270139406090520488\
5730673994577087990801134155464704000*Pi^2 - 97503205318231866754976497844555\
05166246491009811359708532101606158587297188573362663557187836165373296640000*
    Pi^3 + 941247159164697260900700877919792047994264093490614940917109117508\
834081941505364762030075010452337721344000*Pi^4 + 
   26457167474975867576876815722529251064275819369225554452205462933806777591\
4467210858504741413105294114816000000*Pi^5 - 25241484656061797281408009459004\
59410431758614250996873289259462950002294713766857820069831092253753344000000*
    Pi^6 - 344970846464045045279143543063587405239421429891040918157314912435\
4560654410611052781599316992098083799040000000*Pi^7 - 
   20969642928704126346075399469943510616409239888661341370818956071584579842\
8797277218843340978328602411008000000*Pi^8 + 23104511744380208601744419216014\
77468972593314335817979832181421485030068502950681547625797883843837952000000\
0000*Pi^9 + 33945120586318638741736608038868560391774208294413680923144749447\
96897843414627203427215703900347695104000000000*Pi^10 - 
   75013497763138901011101690355016908970755430268457310054449582890911797471\
538303568521031074779431567360000000000*Pi^11 - 19919207720605397312309847516\
10661244628923343934492342040058905389832223857968653490559323541128100364800\
0000000*Pi^12 + 9355417137699541174643735158409059488053405996886994997670171\
6753119477205093955891539909311764104186000000000000*Pi^13 + 
   35289070593720337887315844909257900519006368595576932742075399818619292768\
568979075694880144201560658935546875000*Pi^14 - 19334061796154069806933453273\
65786993089114394179568975666857881841597632518534148062212918156629661178588\
8671875*Pi^15)/(2417787297145199479061289403156629613408680939811884737166441\
4595346033737796115183707106133287150833979886838667542528000000000000000000*
   Pi^15), (-3673978460333283127424561783455737066377967632343237410853336186\
631410740384258406758821724085827462480955179008 + 
   84385157620300788855918162560148118877295394391846998908267507814027613421\
2035266240876149621576661588111135866880*Pi + 3014624378043056214468173725227\
88288546818277955481968457219700746065603864076140393489080467144181658626818\
048000*Pi^2 - 442594712991933792556705910756745349615070263027787844273323074\
70165712764225182501944576680329092076030855741440000*Pi^3 - 
   93568541415025129942486333320771025309062904430605590861055021490816194004\
92809582465744295797352712917097644032000*Pi^4 + 1100380663426227667657459698\
03763489985914486026948323533413775803720492833348590355443395967402539862715\
6801617920000*Pi^5 + 12832505855590007599673354067175646573321078364097925746\
7889508558811306463173567093181575817304147520177307648000000*Pi^6 - 
   16630086182744391726891869301199914856854772465027101650352797642533370469\
596467733217060038223762117793928970240000000*Pi^7 + 
   11227106753059098317743729917855604729103329426021992469580822698050144243\
5062587236100848431038308506480410624000000*Pi^8 + 
   15380726490909197890964250789249881164377165407824440356512078080262847584\
8585057580211720814264182573383821557760000000*Pi^9 - 
   23895420707328536191624854216843549848871662764048530602372378034888197890\
890983714895182520777822326948364288000000000*Pi^10 - 
   79033743901990402981025579766043388063369602876623078771888449680790743038\
9810852903722046260223849057233141760000000000*Pi^11 + 
   24790114114912502360654201657511682526420573975854058881884400736196963103\
8825605598184412323165512625769938944000000000*Pi^12 + 
   18651546547478194209679336162198698782210016807469454493389977067247246063\
92833638672958094281759825711245557760000000000*Pi^13 - 
   82983271202468705376553782754608493148692459460908150474093309542614785209\
3833939614241129246273144031740400000000000000*Pi^14 - 
   12897920884212016165556340388169147163070508590542828915186057276524701970\
36298757854728075461453179367582500000000000000*Pi^15 + 
   43449126458714837367319529238533154495278806842606032070767554397019762539\
8004362027949978611696962117482929229736328125*Pi^16)/
  (27950951905126854695741780834178135739943571802214660023003399681599342846\
589237450545125929201522488862651438471279423908741120000000000000000000*
   Pi^16), (47351311561872729836071756386668761039250278059960799270875054415\
68445865513372055445009603884972705273318653318433603584 + 
   12297763455298046847659113780510407163420531108950957966333995155277119377\
53655758589713338277879058356475965310514872975360*Pi - 
   45919217387403874419081952507113243056101278316330316251041217911074191263\
6844011898400084347488887044712147177415324467200*Pi^2 - 
   13429786095189009328833795803754349385922136044962655503362686174043520593\
6351948573072247477055376152199647134761856532480000*Pi^3 + 
   17583011101171845482618334968116432590804458264962636718710624366834533254\
101598615939681291443871273909853777510159876096000*Pi^4 + 
   52367487157986467126358491232025117699979672615334844790301794475133058051\
44025504474632180348782392963956409473404072099840000*Pi^5 - 
   25799834013929873633313466779673566695312506705648216098480646525577857964\
9232302146348850419607295679861160215728409804800000*Pi^6 - 
   10205694040369863670601992337924759658837119240560918088457652168149133408\
3629105303957005650510581629970507414921050849280000000*Pi^7 - 
   37895894652111448275630870947801040296590305164789174029024221397836075992\
3862243525046731411999194519110538011808366592000000*Pi^8 + 
   10988199301869330767415652808467466167060517120655986943363240807070193650\
05526406169107597071054508708876749230473289400320000000*Pi^9 + 
   64997641294535509241265778717676198793318403553237866747398434651373858061\
363166447685601680643985368851995812886583705600000000*Pi^10 - 
   65493572111890289430059312238551046745225535249693889424999576169702434899\
33891568543040430588703903803843253426999787520000000000*Pi^11 - 
   89785146171293568176615455836190535806804563661153645500109704314330246677\
8932557999239376864604441096736490585558351872000000000*Pi^12 + 
   19812380665403254820658135974690392059699004633713413577023111701653761515\
742073038979277579080394391225687409928104837120000000000*Pi^13 + 
   49889245732922337932736802494105663937071315764516773668808751946571109252\
03664465441399787761042880410835418416267545600000000000*Pi^14 - 
   23733565628071360114722950573523334518642540449195274154958114120021675685\
526710130338931763508613753333141171724778000000000000000*Pi^15 - 
   86891602199803667111016262524720939860582104124110240959030744072581088291\
49151999960088115901838854523039141975196307373046875000*Pi^16 + 
   48158746689131839750704678978502517415225854597729844102504911467701205015\
33627212141324073728859963580528910165739917755126953125*Pi^17)/
  (74267096705316588767844209646787818837334731480807300474502575539219546699\
82098869405077155918676840723895605697817948640171749417366323200000000000000\
000000*Pi^17), (-776405262975816221528212025669866074073748457464843346075158\
532217396668493448149981059065957653323665283128743423693213812096237568 + 
   22647321514467528072541622553482553626421277751378344542468359965257963336\
3190761976447187908275569453414564916356763354701737324707840*Pi + 
   88292245278591259668790036153723628963595577985348225810548387970721531503\
546633004524047179208275033816159810764856004334181993676800*Pi^2 - 
   14418551349902554466287806874151024572485790211747644124601136647831121190\
557642539974810883839536919469229934760612640095626569187328000*Pi^3 - 
   41257430993654385225995242784658208717043837446820664983861757857704388454\
17495988644022806177763622382543284276224426082347905974272000*Pi^4 + 
   45086636930813679082106688282334917071297261517581685396103304300651714329\
1874306727195710323555050038254846752054290821914526755061760000*Pi^5 + 
   11008721830469506968125025300009851668688360811119272839227576838294437357\
3446986224498888120174521648829238736632192946127028564787200000*Pi^6 - 
   93866790590980719193153193312950733127221406336186205074449466324445281539\
92469434564905303207811670915968582531984492735002555973632000000*Pi^7 - 
   13985539110616414830489906818156122403094142827887373091891280001959660969\
60492987806262054273601039182800435382070932879957500624896000000*Pi^8 + 
   13424536705386951485840540406929322636722098083592759352001602323866376611\
6944556000779735665720831394872680000245046230940681901178880000000*Pi^9 + 
   66527783126725147031012581554768738030560077950497846948023884425654144278\
1375071859617708754337371756882869133285417002309622169600000000*Pi^10 - 
   12123428354554456169711572049506944922935068505722188768627460916703803253\
73654288568713780429690719378742625680480854573730796404736000000000*Pi^11 + 
   18497124115579780722010334621881687182082424928983577052537829109895328703\
5785075147402998924288823790759130218338038539348474855424000000000*Pi^12 + 
   61123050784726504545682461477039982213665610996931730295761132202615849385\
51576271162875423538240213781063100257643299703385206292480000000000*Pi^13 - 
   18950058012266125231515661545657447493462508576753561727959736667859108963\
99330939878484016833305923010651183170951264802667456102400000000000*Pi^14 - 
   14200680841936999371970262438890221482375914202932134517484963435358108345\
179190496372589300110014994476995744840568562628116709376000000000000*Pi^15 + 
   62414399864320179448744195598746884661720319479463038574592132524375944846\
85702510309179735845163304589311981019251503840074656250000000000000*Pi^16 + 
   97293549239145356932049203101464664881164518421706488521279571805747806967\
54048768596957449524208350152062265009920520839122789062500000000000*Pi^17 - 
   32716611987234873258832537830084606966521995037386974672118703787039596201\
33251534194589807682338310242385158973885333347169507503509521484375*Pi^18)/
  (25952254929887950039467426986338480235307552045113411448284952764183457286\
23839398185124706401436365445200716233626456376625398414521031383092371128320\
00000000000000000000*Pi^18), (51646185311564984636272811481254307467555138304\
00715126677971721188521496828588561753491387577729211110312581973604908964364\
03546296942592 + 170868638992472215696327059755562079073425037156740787921492\
68386888531451922755646506072989636155145064538015405673117933001557471783813\
1200*Pi - 6751561248085548757470082644130564481380332921881695488233515318481\
5258857171356905855457632159047901439302301149098398915716961487814656000*
    Pi^2 - 258330107678663837725616151908852911198979537127741765938931992046\
48343217641601264497061456087264116365613451917262996718870261786149388288000*
    Pi^3 + 370741325961779827607218085020758681170219959130121132394479872426\
9239402753359141767297916650530120767240381113672898049777179811525951488000*
    Pi^4 + 138212456087178991184340938987540898869074529709329163633623091294\
85042628898409556919342225784927025308520769504650460448652797719676452864000\
00*Pi^5 - 8841873778831509123527663510263769073409308598804315657285830856021\
1651645222369704859116971213876374562778516730329210352437158035324928000000*
    Pi^6 - 378063444349208703923513284934729063592453353042190366537763490194\
17014106107362985487285412264061569083245458764454580323957495952931028992000\
000*Pi^7 + 789820147700760295902121227757127281188402279957390308511118623226\
65864227836096828115221926171856512709358257538782622230249446740223590400000\
0*Pi^8 + 59727798728293423680597856654940842722137178358495734243034377119321\
26907750102903001340869392323464360878457452008457487362628913075322880000000\
00*Pi^9 + 8711675619414362803847102862738539864017815748935506455472253844967\
08061172015484969710877453826497993462586681494929160061931393279590400000000\
0*Pi^10 - 5632056553361705179513412158228452299962068522959802860849421909982\
62599032328676813569563274211507615176436138437598218068584413431175577600000\
0000*Pi^11 - 3360422138431773232146888499493085984029059285608810707045112635\
97078187820912105336071159173572363023400731539626913438294356252443017216000\
000000*Pi^12 + 30832165692808763194066026152822739657598101342390238041177000\
81646167112955534597162935038313834985659783306191588017535086975649715322880\
0000000000*Pi^13 + 4035185314605000793270343615290259673526365080952875008525\
57586909365769645654831326684028405953749034489531902535834197382986241356595\
2000000000000*Pi^14 - 8842013973380247847761206317539700259773087254666090948\
59630535475423596426912338133687273324641306904025499805893126171556855726237\
94176000000000000*Pi^15 - 213816461235092122161979881258464744158808868107943\
56141581863596080464813159189067929098268662895510424905650227633197304166780\
264728560000000000000*Pi^16 + 10265916925025932521350525114109023750614442686\
06564673096531994603645255709088363693614989802496320784804541434607376759398\
24723282828750000000000000*Pi^17 + 367034623273597540789394620243128651281778\
45654106266984588576848077231209537846324107261819656318105301890282683319493\
982791379196534881591796875000*Pi^18 - 20531871243201714496472416475403589784\
96566784756148322564540854570106716710741543530004818757774968478674243530220\
6723459902756430671215057373046875*Pi^19)/(3857011670597580788649630054344671\
49010089543731977355500661450303561861382125271915362105005522399943010316750\
29777180599500593217487671406012431275277680640000000000000000000000*Pi^19), 
 -(60340717919329476166105084529500542441435485531795549457614466295904217242\
608839966723341647135184522224374376743190008654511081241292046956756992 - 
    2253272066375539052009177951313429900796588781530587201587040150052876121\
1168509682423476025079044583327091444306793179440440248054160877701562368000*
     Pi - 9010249436253084118657874801244116691707258158890244471633914564447\
50108138707289858043506320396222204236142706774416797837388269639283281965875\
2000*Pi^2 + 16217822773386245774504050872391951966801445927498699795857948182\
89026117294537870165118715769769176428955090739649948214055778351113634940735\
979520000*Pi^3 + 577161987091494044330255202574993934796679891567101664805670\
11068119242541183429613549393033323486735370855168514437952434521990748384402\
1242036224000*Pi^4 - 57078708930972219183229991036248732608200261053012170509\
09343554358576697511135335632744815189162599245992458591296417725711604830593\
3285173755904000000*Pi^5 - 24130419815872286487585339533905034108128004960433\
71237188659255221194256156251021517749405891087066593502572319506686122535786\
2818345328740139008000000*Pi^6 + 14775587113941221408096411189303808644616859\
30014671199945507747741506985786938812636765586372425598580982805103133716473\
180345681068949840886497280000000*Pi^7 + 579145974881144531087402786936756028\
34989435804079991472413556348771367754001981757910023571597286233315478619871\
3277859090117141032856722025218048000000*Pi^8 - 30668526677826806575747124098\
36015736329654751598543267183738966408046779085195270413041047115304773968094\
7990854690359561991160266737650782699520000000000*Pi^9 - 
    6770752206407015910032461077824992034639188749043059674357579681463594192\
00524353264272133084268059952946631971614808915217337649078440730977894400000\
0000*Pi^10 + 4504419014940699791651492978749703736423984648409058318269594091\
53670622883660272566239187164571758318752198495698969473478470759052626992184\
688640000000000*Pi^11 + 10960156869420506010590080066209403605876382180544173\
76449637241289824319209366669330937014234268761551235457507749273640775241131\
4523312672997376000000000*Pi^12 - 4093688509098699411969626156081806967891210\
83284584921666928150162974154655383116302423017195253222178930058435911813679\
3166493858340099374186496000000000000*Pi^13 + 6094250549866679193367281405532\
59878577487592555449455819818759168915145660470168821234718743213549501987562\
588511594911955609084014587791015936000000000000*Pi^14 + 
    2047460585692351138408295118146152036206094645378678681949239454271771345\
23040385333244975413028015674592433820348449629763270263225957476623974400000\
00000000*Pi^15 - 628305602820592324960262517991675923490451827456312951722277\
74738068213635938063654104774966982430402809394421563739410873669039007421903\
85348608000000000000*Pi^16 - 470457826951356469836778922083288535764942022938\
23395384042817688983978815794427841228310159273873253112176122855357617104213\
472763999811908608000000000000000*Pi^17 + 20461829786530336355312557136321119\
82656715782249087276349468582433552553898179191441445263232131186757504976174\
2506274256527294106857222469062500000000000000*Pi^18 + 
    3199382538335281427228026107410848662080264008215980126244162660956705160\
61166619858422840615480700539682723907614926177552076157270038694277343750000\
00000000*Pi^19 - 107415680768625353547287697953086303664957275340377838445529\
52200384154951839641638251495418247433295064043793862691813381974381223493724\
512279033660888671875*Pi^20)/(10377600312042040805163700183441112303277982494\
17364624512100325275253618707212077530165491859568861489416670686968219008704\
509938593927233256712022266036341096579072000000000000000000000000*Pi^20)}


==> anc/O(2N+1)+S/Z_Nf5.txt <==
{7/1024 - 2381/(110880*Pi), -36637/536870912 + 20179/(203212800*Pi^2) + 
  20753/(113541120*Pi), -544635/549755813888 - 337789/(500716339200*Pi^3) + 
  1236371/(457797795840*Pi^2) + 2668742164021/(1149811896744935424*Pi), 
 5801187395/576460752303423488 + 5924971/(3738681999360000*Pi^4) + 
  3436777/(122079412224000*Pi^3) - 1597594430386891/
   (98070110085444953702400*Pi^2) - 3837485883169/(130823042474090430464*Pi), 
 107833085941/590295810358705651712 - 
  913666181/(188429572767744000000*Pi^5) + 
  54327751/(234392471470080000*Pi^4) + 3139720516596984781/
   (22320344128667964326019072000*Pi^3) - 59091571970696479/
   (87033953697162881579089920*Pi^2) - 2267017033832494472101/
   (5974376607870707776490569728000*Pi), 
 -571395185385649/309485009821345068724781056 - 
  570045751/(38371112999976960000000*Pi^6) + 
  6845668381/(4287819611425996800000*Pi^5) - 1521005844912543991811/
   (3419833846017990822175338135552000*Pi^4) - 
  197323610123141241013/(28950974357824260928468470988800*Pi^3) + 
  3592176527029595633386192978501/
   (1162700795258482745483759345813925396480000*Pi^2) + 
  93857224216031083072523/(17048162454800765273245410278768640*Pi), 
 (2304473164704752859770840403083543028952033394688 + 
   170409685214903327021482704421440003468118965878784*Pi + 
   30238972490013876575769437701993665353564196700160*Pi^2 - 
   1490353660429402580005285778634879583743324979200000*Pi^3 - 
   530474247466600396611355877089561875638092038144000*Pi^4 + 
   2831039394809564022432992558673682050615084613632000*Pi^5 + 
   1298310447759173737211503988587779331714626223980000*Pi^6 - 
   667977590989018926710775868457712667664501640703125*Pi^7)/
  (17852227747010734765722728903286263457342756534646179102720000000*Pi^7), 
 (-5626299085041724046020021917720319336239919643625076555776 + 
   310149640473703887868314624564434645928408980476683249254400*Pi + 
   20967873012308160932284419264345277528407962317186138112000*Pi^2 - 
   3088300948194559122993905757371147233796482322194432524288000*Pi^3 + 
   667622389053754917902438606873094332914153748146339971072000*Pi^4 + 
   9346616059675038388106536189890433830083354425083455078400000*Pi^5 - 
   3890969800802212368355038168231186416260544626573590528000000*Pi^6 - 
   6908581869052228118506357186196631767850829674367847424000000*Pi^7 + 
   2294978996837552355613463411804157183503328610223594197265625*Pi^8)/
  (61094563097261045244115571516800109689678913341619945852158359896064000000\
00*Pi^8), 
 (4587048870354767101662449421311388247865189085491158079307596383125504 + 
   270571693516797962006844590961313924781594027004106968760315947295703040*
    Pi - 
   47260457777528868395346959457038180472879968568285537444697824926105600*
    Pi^2 - 
   5028320441118851665821899766828588991226109175759958396803207493844992000*
    Pi^3 - 
   522470558815717050064728888280712522678095118315874950973386945200128000*
    Pi^4 + 263882741192056526989744309869688436271135960433298612631128425837\
36320000*Pi^5 + 
   7257888843858681208524039345200434213215087013553315121324204176179200000*
    Pi^6 - 410758301320688570023615559773438578833161191509619157969846322626\
56000000*Pi^7 - 
   16767978704827881574676710638044633497841620819915380148129558647727500000*
    Pi^8 + 
   9001210068935471437775596230825420756122911267890190042877992994267578125*
    Pi^9)/(110689149322344780323020166038631048926022772332963775882779307933\
6502473240084480000000000*Pi^9), 
 -(32156148529578565700282081375742313641959017448999105657286287921732157588\
897792 - 19520923836672688468446044847336556232615721802322544729350325014645\
22494155161600*Pi - 660968026586014063394283961094740351450544174796374569416\
347896364574186877747200*Pi^2 + 350213580799223605476571096926669870056061278\
00017063931162072299638179456090112000*Pi^3 + 1157299406901437758728202220712\
529246889871280544226870425394326860634097975296000*Pi^4 - 
    2354512472044395393383997206839982462238339515728722492921423794374459684\
55270400000*Pi^5 + 4701581447592981355539067049527123611933099875171935225264\
7429417156659799654400000*Pi^6 + 62584897711600237700903093421164078498702911\
0364610762509787576507164415492096000000*Pi^7 - 25011024908291570963639311890\
6678901006436207549152544210832221974124135362560000000*Pi^8 - 
    4439036931693290736404847592642324832603088125470898774880464716814172566\
59200000000*Pi^9 + 1467298818744207892932017077603550605756567803121519718232\
96024240308003015478515625*Pi^10)/(180774803477275750051882793915460914769440\
7203496729329569698632114363161236957591322912358400000000000*Pi^10), 
 (596787246347743678817075946135374544061360402669086070298226244064121733960\
85419901190144 + 409707640938466848835258790015591800643970798751534601946439\
2298872624573831927052967608320*Pi - 1721376220173801125225108485149555082022\
363391546279692408874615927180572787908089479168000*Pi^2 - 
   13633813428986354037996721017561822053708063151128498460069996700084643696\
8087570329108480000*Pi^3 + 10355169843749153470185919439997383797010363127497\
326463386244296512436524460792468209664000*Pi^4 + 
   14346465988694915431743893575079097608488006695769108508185435651609274377\
73067655021854720000*Pi^5 + 1179229165494284998359292954592618619872404968163\
96917541079899182664961986664696119296000000*Pi^6 - 
   58806316178195132902760642197263459374767165012175871885581786721046612401\
98607604285440000000*Pi^7 - 1386938594410834645744455635206903918522626391069\
377513146080401547158849111880991637504000000*Pi^8 + 
   81431362161809245848440496925408193287684718580833222435452847664350904010\
31261373665280000000*Pi^9 + 3076933835764765605699992447899417034728758187961\
391410081914044844621432041276022345312500000*Pi^10 - 
   17012559557194793050569627705926240505251130421987249831846094562720926985\
63259528055419921875*Pi^11)/(926594974785319866182030937807478381744278526390\
934001663787631564861941085176534155118157317558763520000000000000*Pi^11), 
 (-86069187158211115850175555262248380936354752424410408969707943255046268052\
4186132601508385853014016 + 6523057525750548527955543504672421472587825857608\
5785758512733211933582239027692319986869584485416960*Pi + 
   34143656385248211917600396596110182839611153138970359174582716339693360689\
776234630475001238650880000*Pi^2 - 180484389515894513044939521976865995287403\
8377051638749398180709092537107932055549199134044853370880000*Pi^3 - 
   42213992790827207791269042779960669014334355252714044107762340193168011066\
6420361394661448887566336000*Pi^4 + 21231010502959096658135944576100903339310\
844496101391923203725109124530447314486527249301706123509760000*Pi^5 + 
   53899601066439949912850737994737926629914877138241772793487274153514228414\
0852948630578183274496000000*Pi^6 - 12295612025204660175840424224095248406218\
7678081042992722648340815582955606801803353391834479984640000000*Pi^7 + 
   23749399283210860554546574477414441550852541822093117668884913458695906990\
344944889933400360615936000000*Pi^8 + 307644720928761579530150791889020908129\
365641606775365834472474276719818493570580130732891061616640000000*Pi^9 - 
   12008836369000036360906015729436167635065876119597797380331571639549225066\
2401223866804367946752000000000*Pi^10 - 2133965621404479694262642294344284737\
13250034135743322935422376261565690376804882633165686385600000000000*Pi^11 + 
   70322211229871229876251959051291189180805271359787741550556900507997881339\
211647686000449898040771484375*Pi^12)/(38553830793378659529947231267550958768\
06684839025760136039760742705118051966900158843466421092719672037845080473600\
000000000000*Pi^12), (2143894784373559214078955335392772532023028373408758410\
340850390501832969121943891658414584265589495026417664 + 
   18610155658276650505554710883384569076683219117078409051935513930688570364\
5606151547683385555027367017431695360*Pi - 1073505207711190237933061427315415\
80140763153820123235885557405065690101493254808023211603327740851515713126400*
    Pi^2 - 100341240949167276383823987309631456565663057517149928907455788699\
93291433234400758398572110092345994784014336000*Pi^3 + 
   18487508015392438059289870935374540837452237816440376455858635528801289823\
74547651484900346418295884327419904000*Pi^4 + 1798390434961680906694277092136\
70812900268486883639735034336776202176788628511358733828172752393973219154984\
960000*Pi^5 - 755617946921207331449900672204467766319741885812735477413193123\
9632584107292677996861707116076861781075558400000*Pi^6 - 
   14234578844516412231387143914140633580002333608310794862661206993712723586\
90985724094300870126692802500755456000000*Pi^7 - 1042607704141190295682757779\
22712953400747987310553961028647186876300348902250593421595764613940072901771\
264000000*Pi^8 + 502485084371378672188915647095056297710921287079236993298235\
6588534988138382777521394140673960052483833200640000000*Pi^9 + 
   10705167453873711988798588065578967622321395794818640301683518457870700840\
48814362147977376956409522153062400000000*Pi^10 - 
   64385407391786801506348024241929525845831604662374443189194475273970842023\
14731400275008925312878984428544000000000*Pi^11 - 
   23021114886445462967146967779061300462475409844425429566042912836697455051\
60314821042130931819150762316492187500000*Pi^12 + 
   13008394966782167965687695232090992869992569786357343071295712401131078144\
26262070533803286268591862950469970703125*Pi^13)/
  (30556637164182216972451843976734113506184828031919252022222770601667039085\
54627499867466650735240114632320369553833896758476800000000000000*Pi^13), 
 -(54778831073185637262891713605211239554611567304162129661608930813894607065\
4851134376409543915921515421367517867612831744 - 5363590779045406329504464586\
85585231992701225655275115041105889843468748299191809981181761144890040744594\
19757334411345920*Pi - 342137310131146088357286192769380336885468616037398176\
97841639054066120347605711839146341031781222456527391751065409945600*Pi^2 + 
    2045361426459881259031042791567136776921314798347769137771591328915102090\
331435017531085053540801415899505681718044524544000*Pi^3 + 
    8037745044781894369645197280718158148328210214636649450120721405395569086\
39841690613482540409229329421420901984374882304000*Pi^4 - 
    3631275024711093555204489430964528638321639012279041519379953168332259094\
1257434757353244309724301768004288508654958673920000*Pi^5 - 
    8188535369047431364093016680271668178490444385208382291194873013785221282\
357614965054097573900727255601239136306567577600000*Pi^6 + 
    3666706347750860965113568819106409307555070607926327230162258495713269104\
93656038569551246252768007775045825103264743424000000*Pi^7 + 
    9980372819438400603797021931699239476964959071101797505739844105626276605\
437151295783859359469711207331003449900793856000000*Pi^8 - 
    1995066265204369872167948721060978858183319211187166409300788880991737788\
253710349422360065957650070086902599087795732480000000*Pi^9 + 
    3787284438797581754220288447447179770620821959074020717794450891604455834\
67459239640223309549495057510072060768524697600000000*Pi^10 + 
    4841779820200796918889636351409702998083177431873656112657094606999102698\
282474295276950137031048847747972885303525376000000000*Pi^11 - 
    1861040631679614808364749906728890601552646311131873367759470745537874784\
855318891892359510474402427869272118446932480000000000*Pi^12 - 
    3314010846739922963111462077061503556039294463104322548119938826258874127\
690036288711868820551923570614460124148700000000000000*Pi^13 + 
    1089792094140207622707496980232261708211238434037044034213286496539993304\
566384948455135198244373998433959883812028961181640625*Pi^14)/
  (25864537359885303721187163138973755356488965713777439295078366099880924942\
47855880659483622416965218315863079336050393484593438908638822400000000000000\
00*Pi^14), (19541164810490606176307970028641743997995120981137887870933406064\
24182495618462961755656782963739579906837808735646463880735544573952 + 
   21941440310017709518423251869751155079478959423317247559813065034730275214\
9381601370812521013931426441227072275957691887425644448972800*Pi - 
   14661078344546804395891175660193046569332286764924502739777556855907646670\
6603866197483483038902778103514626236976567152593235607552000*Pi^2 - 
   18002894031007717260201684752567054535825539860532973381707195069604367164\
058614882030437381663719638905677102859832235645090261893120000*Pi^3 + 
   43050318086497172104832064629617802908186493075105186409488881051880783251\
05681150931506416308966689561645050194388567131694057914368000*Pi^4 + 
   49814855493918660583593729209582989223363870847085766988772877544603713639\
8506252987922813517379026711485552994773079671125840809164800000*Pi^5 - 
   53479944687543091080693930440712324668003124760289020101495328921395302101\
413131395381843863094188485242204597102291301897435348992000000*Pi^6 - 
   65036458721530327272341028260239121329004550147595392441695931827525129261\
61343630880498823178334929004946020496232531947419514961920000000*Pi^7 + 
   14883806785472961653155542418394857350062232038584644385880302742425905767\
2425906750581495371877842143447059277785038281519717679104000000*Pi^8 + 
   43177170741867205064659600199018041727360681413364085145931203290247005533\
259770949968296104379876770639721757431322356859303834419200000000*Pi^9 + 
   29869145505425200532056798566246108498259270441243438609656024706335786623\
06563546061871527155497368835720100447209771817230139392000000000*Pi^10 - 
   13777851045391609643371138217843801948546414327159948070650637082037486028\
7706462246799460605952391024650445438447106783551611207680000000000*Pi^11 - 
   27323840962862654374558313145549378476462410604564755515520484551684444666\
229336196496077234820495389368143471082234362266472759296000000000*Pi^12 + 
   16702158137047645605195996809383649564402396738117735449137650013282170674\
7021264447275899528560752923055664705504467480165611840000000000000*Pi^13 + 
   57293960917162711141226593753129715624100558718208977236199755110358070644\
887812419214822930725979210287674418417472279102182413085937500000*Pi^14 - 
   32918430094053947334710910815408827570092899644877739149192627651816296938\
455517077539526085827117275370862707916635945574882328033447265625*Pi^15)/
  (32700740529053995119162141543981481570464674099640121546227450672481197897\
92706932787753250347709124644880051213302083804479624167099815369186497003520\
00000000000000000*Pi^15), 
 (-21691498658385406883790984024994799062558922506418829979181799207894734761\
0655457879827675747062635163537453281454491142608532817731947331584 + 
   27637903689333673029894181708400260392945325164993611366343126661768532419\
256544050659987181029172218297702099787540366519660590081604585521152*Pi + 
   19365256789199260274959010641052872202384916637790983511072519734047538670\
313447468483206114291185634449238459777451993757897058532581808537600*Pi^2 - 
   13185773512405387824232162743399204318917602233898970529525969749942720530\
59770029955921957867538387072783222877537543215070309813574040551424000*
    Pi^3 - 703094178421099375817259662067915182299490481008241482486959798187\
73799086029610593990620660686351061195176194092152322794033660942628788633600\
0*Pi^4 + 31344677573170167632740342215580765650651141567148736295894366709307\
07332570371684608465859786641552015333898538318675537666126881945904008396800\
0*Pi^5 + 13638819990736016865911953570943685767374492436015101446064608350035\
34568310523054063456868560717091860723654071451344966720873583713672232960000\
0*Pi^6 - 48289240376611940794439219862415286273552378339568755113805718895543\
79141282724376829182787459951922788054607783226076731469241264716686295040000\
00*Pi^7 - 1238251748847688700440920925048231151527532214678641305416259556534\
59658110863696334128529686201581707986527892461034514564734208510449942528000\
000*Pi^8 + 467487095976597612436263230689594225395731171992144533134304987109\
09175651346772293257139279314523626950508044323686733086040975535999329239040\
00000*Pi^9 + 1620681670391988405619552229668226087599647921729912452423854746\
13888690614285751285496010130537029644393167782994992487588177434783409766400\
000000*Pi^10 - 24903334482951130509324753836740270176015440600174003641390595\
04813274319023282600967285546238623174046049425692572768554863517882425907609\
6000000000*Pi^11 + 4672676116340324778354855852181357738213561896627233771618\
83576569666656147335814895946902438021521680362478046126411310315120566560043\
8272000000000*Pi^12 + 5949781036223262083892160121606329170674969451209868329\
03198303456294529996526573424792980848046886285622071574234836580534336629425\
34959104000000000*Pi^13 - 226136212063271052902955856747204439267424892108586\
40713947789273139394428539717564294891247555874390842753901556867170736113721\
487288832000000000000*Pi^14 - 40373973042539636275732285979610521533024154762\
32996220489403737167146178520376930455374800992193776485716605511215315200071\
9121145100000000000000000*Pi^15 + 1325549915356563253323631073449971582683681\
78997068098997846605234402631768181594722761106181047858999879791869930838137\
39411587660700794219970703125*Pi^16)/(133439896255585611840992198034779887296\
44156266863342073602244297309849359700248021839978744043950392704253514011573\
107381777628301817955211779686257287162232832000000000000000000*Pi^16), 
 (107366870887635923913375287867677784113241499163288694220626286594883299263\
92611076209127123155076565860572215997928204932646957547696045702203936541245\
44 + 156432427098817064823793931733994570415001455977477939627730253217414813\
52495623199328182497871425740464350937683761533558612204329933419155560309035\
3684480*Pi - 1116826519177260037233162402528960853932119561490714262796904588\
58541214202973526049275018183842465409011037966046985550589723689337573978851\
039133040640000*Pi^2 - 187572290430589066393565693878192350238122051631480069\
86046604315082362773514492407117781891423000212625179482856956287430049813078\
026444693654307917004800000*Pi^3 + 483021770784414284695032628875554600886850\
93277777287738861750983653036335000807389887331706034517513799194611460196192\
82652457110267539368647260903571456000*Pi^4 + 7506945501681288967034642507517\
18064364200319844336027042480441082368134724682083066486545508982365010591915\
758680480449478744527575537026663064940125880320000*Pi^5 - 
   98726043745638084334086364785881649790479932918100570753967882441674925371\
06165454936671188588583648251201671427429925836311103919784464112512255026790\
4000000*Pi^6 - 14698128276356841957776402595748915315997369585236594513220206\
23583146226027485962610324962242792308130432519673601419871623673564919762272\
7036278669312000000000*Pi^7 + 97294869287732885191245605129144628787426108764\
04161525311776031014249182160771141561336666583010695184620050395695157096890\
98586001916974420514515714048000000*Pi^8 + 1573589303711754317206885505875290\
62521222791203484389643664294356868681606531140513344847910483634778413012503\
937596705403123517327232186476280136293416960000000*Pi^9 - 
   14949889743488944205929741765392200755571049889409567825522206222975808209\
28619341741297522140192139551599968361900520208202369980494417071022521974784\
000000000*Pi^10 - 92611396391918118820546936428735253264861184031648236684705\
99555140809992206431115778318849793226992239437777860966330816297421698081739\
21075597620019200000000000*Pi^11 - 624505474877341509863687660677849927445307\
90138540527853075710414703894543874026301374106451408287198605493975910371628\
534000420465028480637243093942272000000000*Pi^12 + 
   27471240342363304965516294948444295445114317331757125503132410770228882765\
46327829037842169602938816073110632813028835281622557284292658095894201064488\
960000000000*Pi^13 + 51688116647243734672598759020974254257437287673880789743\
55144662901302548119008097885637366211406212187617883095646023982728943325320\
13143052745621504000000000000*Pi^14 - 319443397826758597077343934600197412871\
58828968526269607206949005695341583989094794091061011279979790315489827464500\
22773457250440696696038852172275200000000000000*Pi^15 - 
   10610519203434610062267780326272691831412167494915892257926576612846150889\
33520253715525984040983529031704691061786727747802500989458780843180927409790\
039062500000*Pi^16 + 61768642681072743067382242589115877451678718592692999012\
43453333875186451558560872406868696900952304120477379220776134858561711224387\
57884286488159847259521484375*Pi^17)/(255607154709303286360730489274895756733\
34245980542301489082475722838221247749159987157773023853048476912758702864391\
59985066409154583938721463737049029126920091234034484510720000000000000000000\
0*Pi^17), -(24116797185695639897366209929191011168733598283930972761951712945\
48697931510053110619631193776855814982341186443246333560807741045765063061063\
2044799519520423149568 - 3986945486394022674053667525776841133106514069569407\
81982322564636118848997254233942208112885486661118181376224877820343523581184\
5108557112907544644154438303728271360*Pi - 2900371646900118435635781096218742\
87336879147717146675108443132349309193653845706856593412374825467578435389192\
9874005409657394130539703936384375247400601816924160000*Pi^2 + 
    2148800973064518389787165483005360091432356022368191605064772205038410167\
77751955710169178872885308059614899475942379312097355161449079090480345296836\
197569141932032000*Pi^3 + 148152590765441053050128682721570991435336734615603\
12118395828286905546245326354776690212941336272276304845752526570522159661441\
9095087326958960234793417986447245312000*Pi^4 - 59169908199601530149825825360\
68595169290974531945884820394021029842053053369694703976383978677006326698996\
612209278682541475904938164913047698016979812587519229296640000*Pi^5 - 
    4527820553388430385533410354347312776351503762690134471164217707766741438\
23451065404744464797052356680276985185729046557225924177173914350733343654353\
1599368552448000000*Pi^6 + 12453637907121505583160980920490058224859573181948\
15044364109821641069214658935421165741518584506306567926281753458068517631580\
47631691740526413843204823620735991808000000*Pi^7 + 
    7710461185003260049747672818181470972754171629708494524078583056909270510\
06589332897122146263476270529894033679116215757515468085450027702031959084951\
03294477172736000000*Pi^8 - 1969986809597922046442677824256531790919364194902\
33044536608323191235980713922590911157288332355203688021980290740946273865060\
8244336579380119205221729505522084741120000000*Pi^9 - 
    6328640590763441106046053958390039597466089123676814819794343811590555173\
23987743796903472639117740820335503334531679416426100362190797226997172024788\
530881363968000000000*Pi^10 + 19536904071442757575742162003265554010100853920\
88553076945209324896627651475014724309881370566254328638862532419981926348706\
4112853010695923664436425067036288221184000000000*Pi^11 + 
    9059375557249020030228817862601170829719649555485509857989103456689707212\
15149310024511773181523475181769722037693394824570216530662291627411995088403\
884970868736000000000*Pi^12 - 10419749417805272295256125961247295590470052383\
91206412765133803344235758044268711939426445876140842793453789200950640284111\
87694259438906574003337775548272549560320000000000*Pi^13 + 
    1935325158539822441287493615739656591940321209051911847880417784075139158\
31542796116476609520592138340325304191797485483204276519708624433332051101884\
87903019008000000000000*Pi^14 + 247015608022541268286834674447682156125403501\
15531457406034705691220317739723793152676561531328388618238523610941667559481\
1210632473924308270094040716835913990144000000000000*Pi^15 - 
    9305157309924821922552742754536196326981445488445654288163511987184647316\
99247955873021366340661332205487121868436677782291903156492844656218720008567\
06311688000000000000000*Pi^16 - 166618629584349432012055963216887919698518707\
59844990630182977580991690155714022954124885922992549172910077566136236870285\
6447560391369676636004955473437077437500000000000000*Pi^17 + 
    5463235348144980417770862198049773587571856346855306344658350579361765136\
76342444491206911359451175683493191792754116302762559970878598235773102230909\
78834071636199951171875*Pi^18)/(229644153407407732669470714948109593475945996\
43104913016791734933319412720586356827880112537559927473472577771959476830477\
55544536056582342952115359285088268781453431106525166551468867584000000000000\
00000000*Pi^18), (52854164894183508772053626774885985027289817502252223022171\
26629149509794110638187098682101081705448733994341105560722576307330984044662\
376378557399910790321230460441591808 + 99478127449329971660245473465796586092\
12744502281783218465808953963254735669748484599642120398236815981567801719482\
07357663221696676923933439336853192870933004944746804674560*Pi - 
   72507618526313254575157115111504082178765376110259844136560721874768461364\
47876862694560682952433521741933729364399429805128482543773774950270692783051\
97913120214149035458560*Pi^2 - 1698382561095459533588800246274199605044575523\
92469036066026427075795005308184003971097205052760804590865932015497756996973\
380358291680671421999553809295870934633729849556992000*Pi^3 + 
   42856873601638787726399072650357722711164899699326150773212199375401258694\
50192699094981032292748164181906854263281555790620854042424920753955766591300\
4889149362242821554176000*Pi^4 + 93855308401272444693268852979896573208154127\
74300250925185367563317668203029380952233041220121619782483478988905375124112\
092535166334486246121743487449302654281208891755724800000*Pi^5 - 
   12061717828115279524335488335327914221930244447736065662045471694282099860\
83338533321562417488131176879868367514582501372390292614720019616892642380445\
124473162877744751575040000*Pi^6 - 258608594074411934284697221194658294728953\
78576492737814210778675348209970737306996461738034612705386801973818382876236\
2580946595632140891524583285833662186200264102027198464000000*Pi^7 + 
   19015250174807099778989552099961404587134513004002652115348680444035288644\
57932196388174358287062384585710297281111483444150891752446632828481281722111\
1095959543153139122176000000*Pi^8 + 40702299682035957042940309296842672900982\
40678803554334300440067558456791161292493897494258832713443947450301977468481\
017224796160951965028692543410521006057797032742884474880000000*Pi^9 - 
   15669981915084985312644724336486039187156698594738952190987236657114915640\
04944764323843132198855919372688143495891199254108696880871999805870613131859\
14833888650892274565120000000*Pi^10 - 379849422085634178556124251181089743795\
31519539985935387237523103412077974583959728691956050301597545484656096013855\
206123525517907443762110591642552665084426924658597560320000000000*Pi^11 - 
   39062827997089165527746521016732479531454100192498681024523718930295748344\
96154999901744057757727355344764981937573826225973500949529163161465172862976\
0992281394426150912000000000*Pi^12 + 2047193590953618040587596123953200644639\
57228368023811822468490439100634122708873175687932228264401599698442064425943\
096590392211202679599561239615167552110663867824666050560000000000*Pi^13 + 
   13707188988116727844059069372050558294562494669784608249533882991237477754\
38998926097196179078463154728735101059953267976049825027926365112822296617690\
4418952567348663418880000000000*Pi^14 - 5745806362017466601434628767838629368\
73847256324042324439143446196684438637999223627165497707839989610333650943797\
713524564606000416742936508375587426790151543070883053568000000000000*Pi^15 - 
   10389499546099636689679712204132725759331438170511616111940349968568408140\
78781882691010742293936432119414214436299646293138070492966630379512715504562\
83254125517221410816000000000000*Pi^16 + 646840203010973843980868923726943525\
69547564592188861817390626021788380935460853453957713360385422110901996396106\
1727892202147892348088570465282302116039282944131494840000000000000000*
    Pi^17 + 20939812883594256632405188397899811050416495102475977218590360891\
51836678187719447835016421183393363838021129196876633680838098372860839273009\
41824469385757829628772019409179687500000*Pi^18 - 
   12319645676903271176437086534757542706530462369080862295789862709167095506\
75484955381245149146230487141553140613633849136026929083826570775341548305181\
16313102257515964984893798828125*Pi^19)/(209845026681092632152423566511461869\
32530358724207336271191894272137438934463522076876802689807720093435584607465\
41288956505503023684215394129234220624671348087608504778276511760615757767913\
1377664000000000000000000000*Pi^19), 
 (-17963026092964994879572931590229148627827094411519604271318995529456570834\
24512316710058017417897353644835976691940507089224939757333895912930811737423\
598318858032481786569012126154752 + 38256929042280253783445827781948541069533\
72373699942743695889109436417798540306937126402058622520006474257884591354367\
10114727844889219565750284171379916091162465117834127990716576563200*Pi + 
   27930776813772634654339017627631067735197514791290162818253228926384784637\
77356607778737733900183443617056834268554336994274190409822565656977843681584\
55066142919037162284273056612352000*Pi^2 - 2026302373053585337173327063978386\
08304274853327591286445645845971253371797103313912731684665521930647618235843\
55379648478621155154638689544578693386353827330783752722983552298380165120000*
    Pi^3 - 189686841251908916323652722037013762589874153452477369647649023602\
17124626617897128448391618051681792305335329147654488095552101120213529570876\
518379688832437109922908355537121778335744000*Pi^4 + 
   44987390962658473982097587896028538371016239986988589471318292010246994880\
20279948265347246610081085467210523859562063030699918566155941489829749984388\
70240481150361299906497310674124800000*Pi^5 + 8540573258664982345795584175323\
13236621074751504200955156108465442169112356406494925766541062474583712870429\
54970430588384518682407317907667744931851892662366463348995903369329298636800\
0000*Pi^6 - 10014921328239061038437811458319176997466663413246504467019840355\
31796957953689845797530596860722652568710953606265938276872155008784148936967\
2892920280859103233139239933630066070650880000000*Pi^7 - 
   22738420852370823753930139070938170883455793754927070018577344257956393474\
11843758849213739112246914128934814455673711846414036737762286154923618787867\
7125663744551369975025597979557888000000*Pi^8 + 29620739862708965810092434809\
02523582477157654908893030021517852695329294135493604050730118454381667769074\
33167788271829262174997455867862322053102937414182292029587783649859905939046\
400000000*Pi^9 + 338194304762087534781118481644372561894190987944719667275929\
34089377869595003989809202963029761782759896577604130102916919088597174915486\
6508236465227184402051283739456893670133858304000000000*Pi^10 - 
   58804635330474570338479424532792317063162172747494104059106145880482202691\
99883404217378667903664319284698477874678434396987502733361106762783923985279\
159499743463860303916841346007040000000000*Pi^11 - 
   25185722858633458056651166548158148908510221581135133759325971575920614891\
12992989750897328256852633436481024474120738220549575328075070728155076592697\
573308780407577769358685116563456000000000*Pi^12 + 
   62879968930007453887360732369088917984930575092935941918490153594744369785\
28574437097579595158791531196402689239915290547350146558937085873738951421529\
0515597423056743095129315108454400000000000*Pi^13 + 
   38834980059680979970486721311220575281055705257893919600003677873638215364\
80864322544018316278004933495874264449830062870904755538271820202396890468704\
671667944604370088594038063104000000000000*Pi^14 - 
   34012152012784214866239440851665100868502295766230434607632853557940362394\
81680486948914344050284675597569445398722593438603032056935135647239348686976\
77095902904774289053107817021440000000000000*Pi^15 + 
   62508113781906151172356542359984496016471656065244119566216120456462140187\
42193480972538282629494439695937670700484121330091582419263557223929763472145\
6665582734042498479894139240448000000000000*Pi^16 + 
   80353821138776934254726844474956974484162142730455271287735380554525092670\
71687573449557777835894692229880124607582040647945025434582932007487775600288\
09314178171038577786869252096000000000000000*Pi^17 - 
   30041929992512031422639643473009165592783490201220017391940409201081946501\
93682270752226475477820945847347681509105585282185227572017560916077953110260\
88244432435669877547446370000000000000000000*Pi^18 - 
   53961198956397962635686309146586149745726671634080271621514216232720963002\
41586786588080749186770095698988395250090845628611826097412904893977964368893\
57639728393701581677307609375000000000000000*Pi^19 + 
   17673265878534922327365477895984246632187329877152707360137570727804948154\
67945992431637198463848477365225090059316832343658079837991207621962918715785\
67355906138317481451884644567966461181640625*Pi^20)/
  (30636532205358746218257536282528766915844764990051854301745741228746053869\
87008578561254663241323893357838821812605061245674685862332234259654486206997\
09217499016291515214837011735016710225984952155513867468800000000000000000000\
0000*Pi^20), (104123710927713612549614409876507443621090496239516502094560821\
68168669132532659635278812188831108293426026418023461562401409259700510431884\
2741557679515332279804080273897216182455896762156991905792 + 
   25120846787967215613194033361086813812870677923685226243838898505561783565\
62330883503351924226732260374724246529707838100559330063370248891068417269120\
7328655579673758923512029082948655433015340564480*Pi - 
   18178809161068505989024756268054663405650677781092716167344330772669662856\
53840412759039971409075637427288680015550729055615981292384320075494356201275\
1505059305194402477752090954692699404562857984000*Pi^2 - 
   60093213867308662767509452013248451976642157510712518046389956486476042702\
85360745084053416340645309741124011969367481145297914902931669845953988072726\
122403412159813400157250630290244201992106803200000*Pi^3 + 
   14002378059533996648396232050480530491231297927732868752857488244130114610\
84355604262920665486663677618526217640234326944802340051835798164637376182248\
518930849831031518728675578205390031939629481984000*Pi^4 + 
   44283050919867553172283991745694382091039223782024155958465785648879802053\
94727005912120422469399854944085951124715289816006523122652853199912879142580\
80948891549725110180832044185881054959244998082560000*Pi^5 - 
   47833537577348579567720328419056566919835682874532576670565473602068018648\
49211016395647241381829854387339630152800318679373880179650354277965049168836\
2449192359591367108256313202288518062078427136000000*Pi^6 - 
   16407888502151874781463953783234539429717901618985080660711919073441868697\
05828071267130534683133184849719948070887396632299144695978947606298770352499\
1395820229775656959346703315990464692995751936000000000*Pi^7 + 
   93294427562175399584739950817157485804924464262771687159446634658966290223\
33609269728983387902294687150488748828865313213818735513017085394033694200063\
84885366975386742772553830433692893141729804288000000*Pi^8 + 
   35697616271879669611893802023251261775328306583841580269204874196324155551\
04549375570138607462353581273536061265262674314122003736771431353605725209542\
49614262031705992712069297349846973600641444741120000000*Pi^9 - 
   12038708251594322994190070279400965372988557530518666841024710288327176702\
67299971404691022871108985213016571704764997561607052227505602083835633739739\
1161134757338565201465116460962184341286289408000000000*Pi^10 - 
   48258336671979028362687549470191369411580048317980609734554107634261087579\
83732172328704735281020452195941792567141380759182544313845139611403162092121\
173145211439392370618888687470133481859291545600000000000*Pi^11 + 
   83341420605118674469216660742574692040590001898114252891669926756185150612\
36997715115197043913774934543893088868542808385904361312752790618349891854829\
1735640668960985078345554232324688668258205696000000000*Pi^12 + 
   40705844489048755571260241266347013005486924095027014549460021297289114868\
86227951307502035486597708862522712944252170596424217088040126340822422772647\
6741499015602784556001307543001948923482278461440000000000*Pi^13 + 
   40476679946972257268584592727926210399630529988061364413443259411928096827\
38967326003518900285774370867717617209931856582782512653487539654422401238643\
30641193425909242535434622105739955275825152000000000000*Pi^14 - 
   20512924492032823656650108958051755975101068739490056901014054637076159229\
27647772859873677155751840852951308554402678498317717788532879520046970432702\
01380279790787117168749162885574567195259699200000000000000*Pi^15 - 
   13794507538048133890807293556374462505851231480980003201884261620993495979\
74866390223216361321322137237308978366781789999111577588576342529407963783656\
5768294859316885832524798146572205432491737088000000000000*Pi^16 + 
   55131943289768654245008791819562725128778405317194567268673517530870953944\
86281121540737295933425917879122621318418457731903833916312996571344132601185\
68497508796819312159548578604385749648780820480000000000000*Pi^17 + 
   96678919213075315058156349304422115225043924840868179674621686653869161716\
08686934232272379867565807536320917657333638746824859405129214805780797410595\
7905626674474146342081924334334997464220160000000000000000*Pi^18 - 
   60477884129159764029127471072711015336105708807615634750698846364396245531\
42980470972421003122105278162406673022902721481034430355304694948448318766267\
47719723880249832559065194916614425627170000000000000000000*Pi^19 - 
   19172465921971658622536772489953128600081324918694911338088211979250467004\
41276282771935198933235501501003419577782351101361527692079002339673301120370\
84554728291092484965298193010740345634203109741210937500000*Pi^20 + 
   11378095258873101932401199647693700458431603954920775756026942977398199252\
13090816651244749711817804596259448999293873635269137076818133356321790938490\
99011104170829956956700692804620405087706148624420166015625*Pi^21)/
  (79004201441981276370709115786666804666258042444507554011839759452474722162\
06712782587940072549409036473632306445524733950423616355444500090527139196939\
57594161766802004424590792209834625408242885425283189051342059230933811200000\
00000000000000000000*Pi^21), 
 -(20172036233838265241785750825818256987437869018375195432338741390067552599\
16411895843929658378420128995567371057810244597042195808188597357955620926194\
954005526233833267818305319059132105370799722219621723406336 - 
    5485485211998525181590011969122865031057984009768162252194509892138389500\
42128886006422772646962935467706441437582305587413622402625836149901029102625\
985064082390588840972159473324091957962864542499092728433868800*Pi - 
    3933461404701134535457109700632096970652490108794050611048190655416149401\
28615757695977388696205506218703433702322746160372212638551226318337063666700\
201617245562833515349364379642541947929328089569851127680204800*Pi^2 + 
    2163455399471197102169283290943652727055262300683361773983165985846618578\
10154607911399250079787570689511784937262430351746174518116944643300149456456\
41322534028006622590770066225842483714082224006201653455749120000*Pi^3 + 
    3416242454344775232397245431662360538974620817651875169031059586931257937\
04615739950633006890832479558173777043286466484987268409691734034872858123005\
61456889301380311142104990284676114569689669803024074892378112000*Pi^4 + 
    5241315077606424739396123509019916559662071648789589397385318702840035310\
16858503125796783524311424268419383529780736419391572486505723508101531548601\
702046223049125115786453065435756162766954920599220751486156800000*Pi^5 - 
    2225383853972795642163955502547616620215736282051213305713888891465679548\
37044194262054881856196867144395935012202886524928367818300591096009759515545\
0148414679346264557035081663776498923695997809741903162874265600000*Pi^6 - 
    4024181976600325237774741810416788913787298206624426913955920252501588868\
96996941085708440897979557144063801664465060951709154654189952559762746898972\
61671530955490577038179685861783121959451690350348162165637120000000*Pi^7 + 
    8659776387636208239890373067827591048838192764105863358327605782593005140\
98014831864235687735785324217273095604153241970367989332971902342845154731532\
60786313495624304515967477687528433840098768428755950464139264000000*Pi^8 + 
    5709692826794364909606164166503699366470372779667023278851398244989626330\
38409315049912409235896684538634603267931810160522977344353807536702673062969\
509955483928613662752231660808642723931267124286598303606374400000000*Pi^9 - 
    1943522601865274711623765331202348458811893782258206796050686021208241942\
71236662303867006589630462325750808329166397375459887440454218924516046434005\
5593744740496277738021660079896893887490794432956608315339571200000000*
     Pi^10 + 6537196582460661568613189768704293070527089213954624336303962159\
48114464141151689689935990121124047071404260284731947567534902208258028681266\
97524826913888775239956204692538241042649671176619918424527767758438400000000\
00*Pi^11 + 251919623174265779195532039641368400636237875318427341891232495634\
19199906795437750952291689623826762663889091304677552061970936501679510720177\
08091832568053085474421542148429227484113788281671512802133042580684800000000\
0*Pi^12 - 2859097592343095655231041225954821335815511228968391686077314368588\
65185732055702003954103546868086312114395660877083474864450767110365093763833\
78802666753219525239551227890854772228795772906653516907427932405760000000000\
0*Pi^13 - 1712384577023793186769532496861607527562657631163783559756419122403\
50461401047978521468501104003058281405169627519822997772866859885231552933045\
81991574122183004496383944794103024237337550911893935062326381117440000000000\
0*Pi^14 + 3461025359013451827826989393236794285037767709035513242859674009739\
35210809794283997149018216296852479941221950449560516987890149865440925567776\
87212888538820641180838322782323241442813983347012357701304215142400000000000\
00*Pi^15 + 278903371346415104546369743887896464030582365822468439919367735825\
07293784532317742115893008714294762099119265234774757413163836070778043950691\
63764562229289489221896537659082636677534682847258755348234512629760000000000\
00*Pi^16 - 191309657199733182111514921234435959217516127996209245451034220166\
50665375388227581713727972931748430772541227074388675347224755618544959833238\
93349427378556886901233762025983766924540604056378995100723288473600000000000\
0000*Pi^17 + 3474203746522974151845725366279796392221037665093715409738956644\
09090855134187610615172968658563018591110390964015168745930706070148543022642\
54838783568326239067438508885496232581576552702229407200884243300352000000000\
00000*Pi^18 + 451488401899832275395835929860888106989333278412275430557043005\
70396343134808665678702673144089527830481430425870608862977990045647643358566\
23855796708314603850708253024023126447390790371595707034219037982720000000000\
0000000*Pi^19 - 1676675137177993005066723700444674788878664540290561284109925\
11844270313717226355030149720818171931569847562820713392324620201388836497286\
57186537815637102402202498333662442293632964757353392012654360010225000000000\
000000000*Pi^20 - 30214258790766242951053418567339337296728349713412487040742\
54547836666816699656474488692386182084253778643403990498687560263111030087970\
28247036120900987328658793514986779576900566455444990759720884527873046875000\
00000000000*Pi^21 + 988564567861395258442725319711461837609775162400702874163\
99685617013335649224038284945954370144142133990016459779022102392601112956270\
04475512015562667178487594829266923445713025971420177978654381684755362570285\
797119140625*Pi^22)/(69962352288782731601757141103250204686638888208335770041\
49667382352474225400394212656118834711743637022393926265623552992514692995945\
12605794991881530128970160499396809868245944417888076184095190138550567070897\
122532995107163798685456793600000000000000000000000000*Pi^22), 
 (120550428529358799894144872800324327420714103339127481024187018413234207891\
00328985911697148764334321539059589641843020171909039042744233478122132870298\
7269763728463843719771072732920960849177260202533992048016093412851712 + 
   36943025791173157781419970812108545683344890461822869014882287970513180662\
26369571864433569886889915747664218945985438536758564966932617819880587478614\
3770196180446687067023452487453753394644621484215669667597032159581306880*
    Pi - 26071671502963001388127554121575334365473163564752298268426738921337\
95038937814787707950171808746941445983373403573316065778399504668953841753379\
96125232531508799607190634601237257924626796478904446558192621735660264357888\
00*Pi^2 - 1227052583454027905373665500972063152259051333033785561581885156949\
54442044070330458417651906998442837139121731429497278399757003260698667231410\
76983242123135974242249995977169302568910915631867864038605998035205265662410\
752000*Pi^3 + 253026848346101320088537501213861968864510922105348999250822412\
92180032437787282543033814001172700663537759092646702176900617725736758964368\
62457503981926205460899324977930899808608629043374918228834104966586385499542\
257664000*Pi^4 + 117306444905917141580487938530271007169059563664982630283918\
84969331371395001679737671714310247002708999624868715013474802301118985996979\
93720572086164590178658087503919883784846482394416236451912244907938977276810\
315442421760000*Pi^5 - 893991111566056089983217790201625542382045699971730708\
63364770753944573528381394469989120041732059488290677193043127081854480229768\
36500675857777336733115596424547284347031410768482043088608313633507013858737\
5496035146137600000*Pi^6 - 56479942051006189099135406107440986407659765205254\
13982203948100201286472555404113711646473771133537917789689680386048134559239\
31984212619294676082782669273026546983677545055030694447468265379394356392415\
62968670698003759104000000*Pi^7 + 1331406893257163060236033194251423558951685\
19791389908188091543068777259810683922211727674739848281285565941300194276065\
43252506647134932387782152925926717179826286231459286079028623232547689769079\
79092861532112695305699328000000*Pi^8 + 1625824912242111501457784030079615282\
69055347737628467758231460242255177382103651273524658845782822743533599217978\
73243209579802833530901104918273200986797054251903955580194195431221728899822\
32211915107566234086756176961208320000000*Pi^9 - 8975401363527613234408568643\
76744505981515118932682753984350785961842148112088915247413410173205514036639\
29404188404588505207521180923126738739495272192042455574412460897771699453331\
86359432127475007878719585345646834483200000000*Pi^10 - 
   29990325199304892258608877530459485284823159364789981334056226265874927599\
38040310709310993996429265807210078052181954953187577729537299740212974358397\
78873465252131802023099157130234266608409512439281117372720197435423457280000\
00000*Pi^11 + 721816201131202744514577643246756989959957639791469992758090468\
92096734841502995138978001021433068855912009020059697120725225161529739700406\
75657491514419626864437260120849335415469251866410728226387268070547124622301\
5936000000000*Pi^12 + 3622612542668999917881378514057744045759709986597520594\
46114567439298632813596070271461348968274689235749046559021314793414285404957\
97909378154312811455566786047939644222761271189200443603591572995798186387350\
1433416845885440000000000*Pi^13 + 1589140586186961935532619460531303174396549\
62219057692705232134134798911443249644986250772536226535461262048380512305482\
16212636573532436639408303117042837734404125606565572114318332693683981692051\
4630541528086039075225600000000000*Pi^14 - 2827329844565793893291691904889418\
66174521328506066983429345240609759263433248300622932688420252832869622085725\
37585652089748303727236131297063682959589703399363365829750383259465803307941\
59886365043779605717357672609611776000000000000*Pi^15 - 
   50573118240920123617412025780487971740913060474506830355606652694375044801\
44208164519182076842693393930955585403205440678183950111396446138365637072770\
52455491629717491926467574870112503705865662854013836522339018085498880000000\
00000*Pi^16 + 135131352694490191952796957285456638042806221122096878466243460\
11461877897093221704406389855932301399116968292293169215724572428741656499646\
46882278591499012382289328132268925810872943561595873154748544688700938786510\
4711680000000000000*Pi^17 + 9195191117901225303216367275452197192034654395725\
82904460034987163816639928794321328636234453521795868594261836682792019333478\
37402373308204848708177656804697413981725251940020281078112195169200689455456\
7587363829265203200000000000000*Pi^18 - 3507633390558207712227719702537108636\
97462675743353257044040911309063973103011107633832094621382644384139827629359\
75619359088025026264346048975899767692591809454704217201291030823414689922980\
330212166519739536076986908672000000000000000*Pi^19 - 
   60053228290283879107930988391989191059157927346314844413673378296641504197\
07529466454991824710969622731399135239310708449164379335737428015334770760296\
32354915043830725275887043100580444972655370509899374126467121961600000000000\
0000000*Pi^20 + 3767173513829086696015998730417400561993641124268700928632368\
78911007261474498947785282230018757619873641920874273472688147407025129671835\
62173539912048708967188553822215023995921356426782983612689071430870233202569\
625000000000000000000*Pi^21 + 11737348838016735772337749086757138842750226814\
32802077456897382350814662876829726649965498997316150940820570846369275006584\
72364219667832105989780074241189420931604306129365711014017834428969408531424\
88299568348534856796264648437500000*Pi^22 - 701603480696786231262228765899741\
64661202236096746400021318905253227770773904946944113551516346485562440992099\
71435598815892976298021818217026155984349541783286062011029854037000094490497\
320768608989159233518530455388128757476806640625*Pi^23)/
  (19699772274738586123211010813446482665602234502225073111742568962982321362\
17824923662875437884292107390042907783066759664004825565855528851613995926629\
47713092250323128442961702493051917492256745210039765811375858761353103069688\
89997333500433532138291200000000000000000000000000*Pi^23), 
 -(43119411206393244965041893809442905590384425257166716753290550684128547617\
65475778470616494981130247041856877566481479926594293761017149743040951595787\
49349983590653918830580759053598807296220525781349665931150768261734154961210\
5728 - 1482788345870926641361754771018441523898130771510098450823554505210428\
71192285534585121787196433846152290219222753156314786409992778658667224544035\
81417896326100808230736940172213599228450122460381904549723394903969333760501\
83127695360*Pi - 102971082673298743620189623936259831578191522388432225205232\
26383730574859593698747695197339680583221652212635637298981840021518246636192\
32090465524191380370239611784845037449852977642612252926687393964038553506159\
519996402878277222400*Pi^2 + 794142235427042300775250928260272942944770729037\
13292122710336722410963642952939927108439567326684167081168324578042976913357\
16052502849569410040931075325080288139691916250776560705755966308272365634001\
328935940972258480771756457984000*Pi^3 + 111124067553919349587303205762457659\
49797349584647972175922155821440122981163274293239432446904267841815492987078\
59470439938231462531781253315752991500639908744298622564105801947709218841377\
87743895842647534452961775693223800147542016000*Pi^4 + 
    1058214309713140173644861505453415275914758386406797683566962079331037739\
99661964649937462425828691533824813286989566591388817604781846125315493866299\
24967230259750740641260688549568258520530103754187537401479187973113247038826\
642145280000*Pi^5 - 106167998656237824322719683278932082108140166726724395489\
95247993014739767576255233235669746643224134290504985096575851111947633557786\
25535442279173032376394276177058040628585154311155091476559828482381964559841\
9465584006438650170572800000*Pi^6 - 69627344665516875851625467122331857106661\
75656320381139466885728791949967924718767373932197203430739316637813336474584\
48964456777704643445179206261601000753397185295604508598986872038269319783625\
539356130590430621531905365152242860032000000*Pi^7 + 
    5849408046493514071022438421548834742257740855006882714405888631530505050\
14374283670816514949521598065965809033236909379792152072963032103940962932531\
01594097476754537927179660555989687641213925210862110473164363586804518894594\
8966912000000*Pi^8 + 19892596160046324867726500501241427590392964837229371406\
83507438987558299287864312022984556668341316140137386142453040011258428281529\
11322529551691123782540213361698911026307326771857299772202831607236504846791\
74906695150528067755048960000000*Pi^9 - 1834131452337339732756870736677368147\
29125643550666634850487260316263796283782099397990555350482294671051254030861\
18336584284103655411350690583915823489857727047402429743862690485339879193257\
933697555078283457882182489968225031920025600000000*Pi^10 - 
    2714623675788983625101874698287627664409181914508576153524095856156887876\
15463090625702198396895024984202774704727048990357389635846996203193912210150\
90757962564947597566896187692325205562714290701137892848500305464589626067514\
7137024000000000*Pi^11 + 3456714380016527774784858336057625448352602842194723\
95713096880484187301830526281383942250265258038033173714976016446541527956920\
77404089671551343563357115441030122868952483489711059162117013309953527220282\
7986407471862437662271995904000000000*Pi^12 + 7764733799494970788604922911447\
28289792454485971521838709154020157048190330385096486667185860477056904204462\
83742432542519072342196251185647904041743052689183280092198352836043704422506\
3637292547401892902286818053510040056326594232320000000000*Pi^13 - 
    3943640008744906376127398623609637661077650595973107293736060663111320288\
81664330097793225766692568797930445155663280543548779450259456234720388406827\
47951517640907666121586086024340653495871381705981790650962830281999917752434\
81907200000000000*Pi^14 + 280690839485018052488485723511332717482727925703477\
46776162359935174275336032256065022588316153661449910623900921405388776067938\
55617007423891190971668928867233375213539327137829489093802031140405878707619\
4037000171517527573756116992000000000000*Pi^15 + 2467438970732450479073273752\
28085330748585034853061973933762768013941952471856775146036496935441089571178\
68667701912805689366087914521583091893811625899194848318184523397317950917914\
688564392420279828885941100514752239298468210802688000000000000*Pi^16 - 
    4066627671713578274796745678655693648962224826002977322227351285861259979\
18959548278301549387437093699921128284499652844106313080885270452680590326125\
51150345371273539634482986134719522166192700106405953021372475606443023808327\
5816960000000000000*Pi^17 - 4176924611469301373779754224760298952855771892983\
48771043427828873993994643960637429459173881039892648006680600771009857964842\
22268361751599739254037217158868362486072701507577996790044011490739318429198\
880247425002680736402531942400000000000000*Pi^18 + 
    2306961509098679639733961734292043611419524109732412443758195475398926461\
46809706595351038894808655892635136974555266780391119037265301383828022423956\
54024542899224882660881903280223331125435766394483883074767631365856920714073\
86624000000000000000*Pi^19 - 413221659420217395344561981054668344394666719955\
93364679890245498847773706363067114357027884914659678757734795498331849286601\
36791140286439206944529496253003361627788903125128482563557839075083925670854\
50051480576625958772371619840000000000000000*Pi^20 - 
    5445403337885378733139452272815176495024317532470105857113799250175701473\
14757206821208833571956530294577870779358185880751529792988877732420326873934\
36012989603523341621621549832567413185722700736185870652471655890277413771673\
60000000000000000000*Pi^21 + 200972899494686892044239233540535649950323415510\
19838208674402316143827722307986339185051676224964725894204198830055609162447\
23976080641222456219416421910496038790429912434624652014276685524484151832411\
970292837996824176167507500000000000000000000*Pi^22 + 
    3633674217908051158128908128100163442860108932418960145993929119705673842\
00269608511250698470970524569780753881664323036858790370017737677361410250532\
54985264161922999443396762216017927169291843106219241952598971485300526315039\
06250000000000000000*Pi^23 - 118776182541368394703347680301605910618671280697\
52404737953457141744828332298061747812029183804750396911272830566758921491962\
96921203981876889839018791178942930163007935217180941294022684062204886004637\
545080275061306377401477433741092681884765625*Pi^24)/
  (34033063228978685553123699637090065840211272102380495522357080970028739169\
47283094646700105597929267387173063027621159468510185138582303106264881754431\
05881200999772844858376210613209820743813102939172573136930842063993424291279\
715010418261955896065155221589852160000000000000000000000000000*Pi^24), 
 (675081166665028320728349209895453911118862889923162101431273638179754422096\
61267476476584912952045452817940040369785468368778270022977004603675389907493\
52480413178424057684564167644232275953917896868645883595120762200921533519395\
8953070362624 + 2602548374702568230509307653365521492853978480809620715019853\
28359948186759426176510566335997905169176494947345295341616553382344097857017\
55854289784923945199126311160957145709966208468113818894256783990421820031254\
920502321166796575456886784000*Pi - 17704627246296205267498645440537381463973\
48145222473500729992873756512348589873893904089951792127379822671577023527571\
18781950758303323687542821080800821330929256472080302961797115940504466219064\
58818681684596286308979062126067944760719441920000*Pi^2 - 
   11952594671777937275281747484462148871550368770845368769430435885463657380\
98788562301448672304280045268626715167122497003574431913993603932104256724753\
33468168435844752240856302252334566635735579341266898878958123129010503274007\
99467132787097600000*Pi^3 + 2110472496553385133825784529476866168680353975641\
33334057275357576738660676414551562789061641896100299768724566054459583792647\
31165060158337064512755023949626878480281232341239181692114476289736171997099\
02777376691312421144374725009914105692160000*Pi^4 + 
   14492062924230234844892650091216117307590311217614700881017124454327604303\
15323705240557693955280262859348210938772887309766047785763581218362302956042\
01861425319040963570331495208776579618583807148812972036432217496951453971194\
4429066568859648000000*Pi^5 - 53209831905570171668663854486096151480013056225\
20884519398059390114485183074993558040471208806864635267278372713965881118335\
24433871729278283897144366900539646103664199811650054739032470710174207226813\
75536041759013198143476035110074937507840000000*Pi^6 - 
   88266082273581143586977445158856946030073508282377746227673838415868848925\
60892281600588360341846602266462554537059595196914815518545010605064129933211\
55151659835818616288602528173652320996352481706909758266824336399298654954353\
32828691378995200000000*Pi^7 - 1970912994433394140206870866047345668612197816\
91110378139629348866594325666892395349326938291622624576415496154647227783478\
86030137928952935553179501118549993055817839664122569219559176633744678270346\
58088687665409275387868261308359262852874240000000*Pi^8 + 
   32535562138192501434162683046028459696611825131520895221605534709250281628\
02267336307198645239490012850323376040362718406614940640960913685559899893023\
88111197851602988066128073520837821385659200760970449007609761638013503631814\
8844284161294336000000000*Pi^9 + 13157536448519808229933178147313088112919701\
93974868541247728280021915644068762837896230198075390503117102183026661404609\
96020896838538768138997224421657307562287571519719923055505919439711050875780\
449357319944497292748162319925913079376773120000000000*Pi^10 - 
   78506984832515437482844304708302202323887653314592933981620849440882851147\
45443584035985169790453366207512629515109574410951026104837786129366020731179\
04383270425865655878028313361895633765574253857468316597953006213393859311751\
82768984712806400000000000*Pi^11 - 287812767544811100792999335491998988863052\
96459161067989274693855055138173213844611285409653491524029449493142928725894\
83902759252848764183476410977847955156285382447900675542206633886231192073584\
087242930397865574444637499311331046790078136320000000000*Pi^12 + 
   12810535596834377140893478226454123766118936221980651569986445173632338091\
02471371041577625104619224415004375603592099021824434074765744297287187882549\
67328479738753296765245342620299519508574767973591640330164865880191851467683\
8572123448410112000000000000*Pi^13 + 3136150417989899257980354073189473543804\
56181368146501139473885019756750854065947347195348622276322512136298830709515\
54056263255613776572878562274359475999787024680413253441533280232252355587785\
208097043092707840657104869255637992750490583040000000000000*Pi^14 - 
   14185963730126162498949480850220880976047103458274368417712405746589843713\
04729217852888122858200196692833792940567878136156304122403774844573516009320\
91171987779913847155450126070857593741322682328879451579352374375105477534738\
15297653525708800000000000000*Pi^15 - 228662659300756003457955718789339877728\
03514565855183136125744289424498569216906314535219714083634858602164886577913\
65557073248313135238613472023324218377304082723465148298877371131077619269676\
42352552560379691886515118859523281684504908922880000000000000*Pi^16 + 
   10410857926321697292411319801548006251371736393049615217520073838581493578\
12051497781263155020743972232668483157196844447136995420627575535019809832061\
86503976560344044373227137337817308394516315284750961396683495167478129164003\
362194340184064000000000000000*Pi^17 + 26269177548152753542609444073095251520\
28379278727683713138269058018160562165015514639898547454345403062539896421089\
81197296473717042244847003235790513694845246315469816681551606236717524892478\
4828910909547870581893386214429189901562811514880000000000000000*Pi^18 - 
   47676676833845629807507727619766584507475271145165854596384574235552271212\
40320367710387842270578952974617334458477726067181970174650508471602815131685\
53527455275832903674664576942721794397615464429868984714035698914900459727661\
973596903833600000000000000000*Pi^19 - 32993453889962896168126463185647005136\
65242535474939554276238410842547646457213604147951081595106027092257695691289\
57348393416847308394712976872051598452723356206178755461857003103371582048845\
98319023878574773665393060811101073389207387373568000000000000000*Pi^20 + 
   12027502363850118691128952999816903678945533741290333190355614497457308078\
76325167266467669785995849577738319375390486385418747354031208958933863706889\
37606849313741047236840619151911381845919843521445835047733113236665294400418\
4604244705280000000000000000000*Pi^21 + 2020674626619601990399842460337393077\
28748621094804020715745560755042776603885758202004563149167095182946634955976\
32803381367568787288577522706639523121698553812916322415368522357924286785171\
2730934746266797946999346951656912000187811120000000000000000000000*Pi^22 - 
   12692317005751196894011619001162433208308154613147575710931209706267133560\
76515679842277371354578513395714203413533866296538185556104077681064072428484\
51585069668307763068169552024144707697532067074143182224186991930700155764282\
3968712187500000000000000000000*Pi^23 - 3897479395184467474869481513736452222\
61693535849846659218978198772764273394869796602369211782625144577676475201100\
03012722590863423457821759094277339222499920249245656442285148953912885766297\
5051392081842295794942445848405703672203560472631454467773437500000*Pi^24 + 
   23438832727668275156279239854592403506854724057635270737715474570531034196\
58737883885566985855027945429506786186708242848656468434161649761249286846507\
67711426223405506390411732615647085246977623013433350721424148021671338791433\
014144473709166049957275390625*Pi^25)/(26433530524428422791199899246205397612\
04543321026360703153932504212982780341753594475419097699347777958246223250209\
73459431401904259458370271284596066778913016551291126665674641406669838341118\
62470614672282818631066966060005491542687652253546350294940280333431777110943\
33440000000000000000000000000000000*Pi^25), 
 (-24070431961830175218252639414320702948223817682178280916304601232683263410\
64914856294048263562711397621433267473253586158605595618094023351443978989231\
88577383757971224350658872125042421343677940765144819549319576142669523526362\
5409821416077947534573568 + 1036399196887019132254287374294385109008942987606\
23976866022923296352045379714725606444056067912792819878805694796474894774034\
69327339073363177655615997389785123487582391489564342205937060318817354824098\
62036757212532613514394089659945067188327391522979840*Pi + 
   69066035769962888202054376324104614440889742446801527235179298951658406429\
96425696269235730618378203175161755009128995746594600580469961182443410053182\
09537779350655009434737096566493790104285453735324563418978988097914305825635\
087805236149000203141120000*Pi^2 + 629874077230194794378283479280253569168293\
29347807819018709546934014905185530096180063026792995852397611412393690920607\
19450075464979363015898882315884960915215846496176901107678691590363251472072\
4427772540633053674190135003415594534517517280020634009600000*Pi^3 - 
   90565136809216553884895992637330417350921463484297398339445583032673283630\
04077585053148467992747448906145744322420425182967858530141652681507811249255\
57438985327110310642615131331052567490678907793341712035084732888554463681633\
62627394589925898840965120000*Pi^4 - 2214913256643100187293187534971866611454\
90384728201186833304217079648230224998792153944239231655689028238869338517454\
92699677278143618185842913527407460199202480722424824122254047115039292633538\
228864312999599626015857622827911622917599569410751430288998400000*Pi^5 + 
   13162806559184337465402637923137226133455488146112170551516570990828074827\
15754994675967975757788366639703665358501835072248428115895836643117712493843\
93889540299025494232633647850163156736425539514597775080224687230570279173588\
79618171354206598269501440000000*Pi^6 + 1695428925900390540343319141790362102\
14040380415698388021261385743887613451004608194486536168646986873382931057601\
86286330775389344955367683287439750844247587800213781424751735290596692405612\
81293857341561825730495310321546709811742665384588826593407795200000000*
    Pi^7 - 100411188019545924253223461868807520065500253325863594540287997163\
82249061883711806445875784901584066269462822409822207990729755707579112052560\
72425595913862630084703395584332810107311996226230017350884443680115270389063\
076231680319206683624338761260728320000000*Pi^8 - 
   65781412081332261923390820437926724407981620904539429676921880548480277203\
88465489323571805358987425580997401563518099034005202899990648305390048597312\
66351089194012307972969047770568221187431756479166167721086309121515977554150\
39915736758682943526168166400000000*Pi^9 + 4205350510389195226921501884540969\
82122970348210395931783214260866776082246049824616245302654656815704562286810\
98427286846965018332753351737552369035374298710617230686653336699104383154478\
793404973297272953751871387645902708386080751515451735593692692480000000000*
    Pi^10 + 14728971433164766721696474321082811942604710495208649946259869558\
57595902057744997266781138194840810418178576431224529256185488417358745630058\
73652816842353147338170861713226490455941800071106775010664642371913853223344\
8803446877682340746176580465092198400000000000*Pi^11 - 
   10677996986617485963759882314335766211899987893522683058637578193818765998\
13320920092776212924599164042890249413084326613618161128283996019627236367994\
81363060400639416679934344059943022011166252423876079340300858501804216725705\
9217034330012023552485621760000000000*Pi^12 - 1851066860640042099302340576044\
18441419868702925459067365815144989416927980557660549548168502620363273259163\
80245525086801941803593575178819513221628732560026972128775471037894327830969\
76091811118538276749561604054121201413524485623286847828238122321182720000000\
0000*Pi^13 + 1723170923369503771967503314960526395742843670847854099765713319\
34474434141773479851487123777859081282655725634232029724855092094398005658417\
47536060538456459564097417341307878231011567211353842565529953308432365945772\
824636621379092526769419884387368960000000000000*Pi^14 + 
   90188578114263388784044801295695714755794267016980144218140039996346073832\
15286753543954703384848133209240162790388068685347224021052438225295042887680\
62448338164543227427879856153088141734820253221175265964651370621639965403670\
02642745603526960663756800000000000000*Pi^15 - 175682718234745321447198429646\
82900561756858845854669857090871051988829714620155542612321153363544744160081\
64560669411090910157626597798457394622924645297647355477378885833939195491796\
25909259786053619937145008816018802245922606556917972009025300951203840000000\
000000*Pi^16 + 74126343078852943539185185103782692394776043963635709002852038\
59224552792970428552170027678797614582622578592780084881333294385428910263320\
65951997425283557933874119072683634902545959440233147033126667440724192443356\
636131662196771715643099520305410867200000000000000*Pi^17 + 
   10209288872437026958442886573089658102881355001869818440590792250205494988\
76323462530536255310188751551217270513632161845187144131378513674704090086536\
50743946382562791185264565769672551638549143895696307230032585831690340232088\
0462674365552498803998720000000000000000*Pi^18 - 1385936004090978674311578178\
28961749567661892809969944868389180061859619051095967645540975521483591032245\
40345880607130437898439393851591965621697536529509558715723319888377050784698\
01702648016145677952161868357655699314378078018515343624338579642122240000000\
0000000000*Pi^19 - 1774729263531014284497085646903124683536053380794486032821\
34977824015000612320572931644215214697687693487308678842634716360780076714859\
18666091687791917415272886451920576517441636656821458844800928651136402862819\
02804637597714825940150043873925476122624000000000000000*Pi^20 + 
   80863179142748291102167760321902629286290897341379765705446908377049590946\
84019030413757690163750302006802199081348669674220630942783738464376491424077\
61639604337368239537964385899598022427608931332356976200871552406789311317127\
12937471507491005262725120000000000000000*Pi^21 - 
   14257001040564152018890995402088941721248913104618379557688760985735542373\
38612799096353510807627879066485632954108665196373741345036395592212135535454\
75590058755770262680709938248682279493804693260744221913131563426108454952510\
11163892180504215552000000000000000000000*Pi^22 - 
   19101747349898380162752718982217022535825670686698005834400304954833659073\
39072006095821363269398596273554765878387972641870299329453921332718263758870\
35302117439751959115037941540769647068777071151661812119067226540429209265410\
477938969809602355200000000000000000000000*Pi^23 + 
   70085592867684916010687571394381376564400947236485516393452659631535693218\
41968858805966409994893008848530930206568027024117372866726375195136553205144\
64805106396681631487307997084551854837998129270935175893340941070236720137061\
22320168420818788671875000000000000000000*Pi^24 + 
   12714704659576200130130060169063760391704893976845321338725839776730398979\
49906854106954100656058144410750498755167069587091798431039398248025068934237\
55395379083057270092143720025862149734053918735654881025175948153871649586161\
265049508321804901977539062500000000000000*Pi^25 - 
   41524286323765618712606259018385461507615355188704091694822568710152649388\
43164827008207938393314150221466296064947724329727319715947914629022135769789\
57395906789787595266544394575107084355559598700549200071978714267480542392686\
33008445216639412404038012027740478515625*Pi^26)/
  (47834275022019315876890996450677551018885308205848984403525522727633255708\
73918461383716660290327660901378698896290498128976153290713498429322256511989\
14841192862109197977437326912976625174508375137419719136648912698716564639838\
79870372795856599691991961889520370881075824755554543206400000000000000000000\
000000000000*Pi^26), (2080559510481802033025590890661629310613705937519565209\
02184457442407414820306848083508982836504816069142676379937835841882065453274\
58734497826688163172146426235872051841025336334271633638375561778763034475893\
5229172945504668723218131326853899326571226382711537780391936 + 
   99912448544885076479423133987092617006863259735586033321080464898640416446\
61538436210185201983003155488327829819763989545047727062578389651452925862445\
69878099406533175298464146419283345285356622719810363447825443103588451600624\
58611240963346326539503939814700349139189760*Pi - 
   65031452046213232696889803695574089822123199152203771768085440170459638518\
59375897310752467073425120234690775956394662031069637789908671154111918929346\
54052439863483846473191967827317539834612973951110095626081029219803263798105\
52714725998028950004646510649616905745203200*Pi^2 - 
   63397460579593990688455674697843881840029251334490394686547856301761836310\
20255750659553134508375116586788726219970715079240688124803998336832889466223\
66193475090791301351414938977366777740707789653166724591595139192892907494722\
27290811641483851423471137538380274440601600000*Pi^3 + 
   93321575249199704316638322646953668874021023543842847005292456597889743162\
47713982007112242787944617982060441103665434865859243229602978629992264003883\
88150305208228060512051568774532749464567835441359137859115699484499504061866\
1673152153890544779442610111238030953021440000*Pi^4 + 
   95619460168225328752043817559070383315327579886051850965076420525577786271\
07620470872512718041793659516844896706044795098498751193205302483750368787841\
45016227286023483312915232674189671186673650429737478892457134180552783330585\
7630384512902335355275025118553421992322662400000*Pi^5 + 
   83092950590600369276939128679763349660502309263154444287633782593769044204\
55956476481704533176774741776359559884495023998863822880610050250253667098586\
71241148214519099804350026022572026206427645227784746452967674152326046768527\
67434361958775496004781893907021008207872000000*Pi^6 - 
   72084628830040899802930883116166801878003022199102775625904316818105282638\
41366093594138292559182120205389543403823561119288208094515169885208298858158\
61483197998797970375038038335887487360913733070094479797392006018271712341167\
913042729296735085460957411501941338616627200000000*Pi^7 - 
   57107266405515836185481393534272808037595347400602677542554142483327718647\
74229465151738048404584497961881756469737993272564957375876911310619822753317\
78667224313652304748620186424357965848424410846069885842228962616708152585195\
70018864657727993895287321057417575226408960000000*Pi^8 + 
   33170862167351340001738105039023574765287853649808969431501687513595882273\
63801742268822315015246170095122871917440197508577389079890103684479719772278\
94522438986365346959435821637616930125759597923045748107853095132291426504522\
80182331594438444039391034968769592358757990400000000*Pi^9 + 
   33758750310607555938140252915181246408978912269576443984402036279021913704\
64540071430595306602085295753575778518068443994545616037403104103035719254882\
79741215861048078318194302755296558241002041098799034212200909167713053789471\
3671822495874588373718970143467835125399552000000000*Pi^10 - 
   10147606065452658860290390495286000311695379159478902464752228508756555642\
84950158328657702997298148450601775554857034659911767567802595791410667422378\
21007509382739364828789581060665267664536262422392814989457231029734417424590\
3467946160168623627263410405409250267784806400000000000*Pi^11 - 
   97088843464886066067118838438982283249724820940637489304904178450477127566\
90420729282504596511158963416864212608463092142080285811101257041152517797209\
25868044325888587489540663331555542396777388553585741962946201962447243451091\
31080468388220154225048744252801443094855680000000000*Pi^12 + 
   21472626910892441620688653349286590588656373777903539099570269596447304942\
62153452840217621518360029089637730554360363743230993861404922351954888420404\
86984925338559464011441808179317076265608707945265847364965646616287085657120\
69062359762990964022849701409994887543337779200000000000*Pi^13 + 
   15971699554851740433579299835279759410269719557750889537373285935717609550\
53524442582484418804299282105490598131398538968290850672046649133610712593113\
39836357100295514083923122623233608882025008642461503904672744249515491191613\
6570826934917076433187460578224850669142016000000000000*Pi^14 - 
   31862326109043591752504593852067182129464961691152902535345404026129688833\
83646002488882624864374042264564716015683958224264501136152701117590635503717\
27273635898034854105202666800428254992730505204104666221109367685060035427187\
587249541541045847698379165309560045751500800000000000000*Pi^15 - 
   15616333854353115522510774681491386308260384224489232921040786605465949224\
00945994464179489077395449453315475689167921914525219411401585110793894363464\
39578844793356760624988871923040731390675893368748487566355182189411952770121\
10162837350020680753366541234392150017310720000000000000*Pi^16 + 
   32923940694750867637708647633293676012153144449487961226642913673561945344\
26823005777204108789200435008335838506086808338169072974420212636299303174122\
00434601936508487976373915295752489513737915214896143846647609630783460259184\
6755241424332189377975771365983768554556620800000000000000*Pi^17 + 
   10083684414043410975098663549714042386365236602501066555334882520403777616\
99461548453395036723795197691499210660401959350105110908581996001360087861675\
97906022480743555617756418128641727321923439035522294170518445196525158601189\
878895634642542848541125326342605099761664000000000000000*Pi^18 - 
   22985618934367135147455077416371279873864293851321186041445353253223252816\
67289061919892214722066401025435121450767572960280914893258288617570184808355\
66685121238385387232991526998799632928309753693635959948799243893256646741558\
86863895527525399901938933159402302708121600000000000000000*Pi^19 - 
   74047992860122822549281672697497515499708481794257889241572312490932684731\
85101181359776584781728425830220154657260824825604843031789730781659410703775\
83692345403364318930284446080080044971739012629692344351534559347490424592807\
009312110287841990824342865172874659889152000000000000000*Pi^20 + 
   10162657579840438438063925592363506619804964663840925620095375549551371983\
32460333238297935195795567492904009736060989359216248451604494854007055647089\
54493042193843627790818252027009820196531562619246444215122172182947737280029\
569762308829689018689018065114200268267847680000000000000000*Pi^21 + 
   71775284809611824333691456402347735672172362743647263195593707093511928135\
57135378504399473887302295169215486127516238280074952861143468430801385621590\
58871280509736444777548798101039331399646204969225530776765987002645497861848\
0197252150920636791941207308548872496742400000000000000000*Pi^22 - 
   25035901712537323658990088009372799986912449739313187844371523990115890500\
04602498357902870825498010954529841127131085679955503189865805552240901385260\
89299794225497257215837146358004086269844828479035853648914841781270147076957\
314600783825836559095294152498884182016000000000000000000000*Pi^23 - 
   41437710485175057961519351706495783284827271235123733980457496159704837965\
19666179411937426342886797694594003808150686941487484473837592489408116843871\
49656438980898800027127887365005221823820536892899164859683520108204928391967\
17233094758430356524788757933060110500000000000000000000000*Pi^24 + 
   26031415057769591233099114089145811954524396169907053951811713686361063941\
96081826211964850660547183317769822486742807330803949975822367115629406746086\
90904567543746597758167450387004716928678425320815875013148229720550096653152\
423050024955704460089477267271444212890625000000000000000000*Pi^25 + 
   78957179679173566857867728059680693906587212341042895173566534442051324293\
69759479670661890824344791791670295865323560331321100422036045979916258045576\
73622415910958719175567127947638789017517468211656618884700537452914696190219\
27634964621160917421335158410245384408235549926757812500000*Pi^26 - 
   47728110787553319110147572492375438151951400773353163314959205267826811695\
44525046518197687756682296253343441798990057440003904803920616781191098882787\
94196662893924327356465494462018059380302599041826282077254480822746927154689\
03519213932361459839990200098762618261389434337615966796875*Pi^27)/
  (21494868085004790350223937517024757959278200046146456651537011258449684253\
81973349725199192894741127256845437425619826766761209029061720421067331057352\
40422038739473981036950284837163246416729403848110252354751153660032902415216\
68234945597955897465886543006428870054936955298487158250218333986298443857920\
00000000000000000000000000000000*Pi^27), 
 (-51910824287190887371707046842989034348157399697883142979349141234958663956\
80231501848229373954551766335870761612302502697158516855275287637390301386852\
29633819356764331241580294351770003476076482590474805181889567849907945368651\
4245890306112587181388863642979469040027863045111808 + 
   27708386373934668747577966676548062995238989774943883080874595721906280961\
77456648345456220642144202097396728582529549655124257470684770319495902518383\
37257059419569910834027606762412013947036965230091697125791828366558288913905\
1862605092999137311350478775889596545912303591431864320*Pi + 
   17618177089051926865006616145585749983333829117783763383987986311987271752\
98922770914549642475056359496092812475576969600406484212406283352430395378616\
86657927960888204685450360500743478132401246403607567683242574652371991955621\
8326456864350233826195222587438342333718378965473689600*Pi^2 + 
   48616328150082212123526663742722134764574140988496948898262381549279131565\
10948557454849332509748490264679299411700816497751234327113031848274944095465\
43504134832574421440044675124597314725844551985338849972621264330966207232876\
088657954398379792223603136866828054199979647329894400000*Pi^3 - 
   27570936331712883066026620334371532497772282515827920422756711453860149315\
72894937083697648737628454261712750774257683258580414697019496040308175284587\
35679456898905597373865259866238919417231897638740519017112396905303131762241\
006493789094649056208364496800952173110414024397291520000*Pi^4 - 
   14013630458850236301576031640058067191835884600130582222498877143345020726\
73489545854595599162381112825588483099997194644042821990725530674282242943619\
95129234600527505082259850957376587876014832635250917055934836557034826491788\
212674626766764951565105834300468300981355313599034163200000*Pi^5 + 
   64036271881744666244798032061877546915082857610372600346215192368102136008\
06943458350042015043970738192651018649989746530625619166832325226478804684863\
81118179374711166367227397810286665698581576404265933903681770936361245535127\
55624434201112276411117991904356785354529476679041024000000*Pi^6 + 
   12723946787394262365281627510497903283684441618357023867317518740309184987\
06609610968085207350774427097434456352462618801064726604227595064490451065165\
64710192502546459122378476933594592150290326816042305425149264966867987241062\
97962030711409382934740644020739511711642441104333209600000000*Pi^7 - 
   65935849574026244542212214692920709448561671387487589690973243508971909207\
81346020421421821880054961184362465126768903663955612433154577761310200845595\
28331352532038577749726766387926307867876075343472585864772422895516571665690\
7276465176088606772670579395154184513687268013658603520000000*Pi^8 - 
   62767787352349349211354461409726689028564191566890880607835351424003622926\
26061540112174645288656846166466595211979106143849936961850223094484117091534\
67099375765646882448173164373579093434071931817398039209486405674550889493602\
299601322492042865760357722541992218264126990411051827200000000*Pi^9 + 
   35689880652716563803767088349797586797570688356102909410424188940258547769\
94347922241694247740713821122386498947490151241803266819758776672295389400307\
54779773296498765287724371159628105042339625053819407180444495704051540429542\
383809353168573927058563571629977049200016427396890624000000000*Pi^10 + 
   19107508471109505842065885387534634193751757981721900817710936919705928053\
50253065198276645425544992731147606970190910656193401357880942450031429582449\
14525765066270416177760828249396660351213327571363124852854070062941849480405\
83369533451730531421298055740638491007243808486404915200000000000*Pi^11 - 
   11707928377609343555604515716826642232540325135337885275196376007853880208\
17010870062325329834184567693474496515918305731114354401382221540273632464822\
62767141472726056763421280178510800979960371688767567649612204574315983611366\
56569415798622495598975748238434558448194341343865077760000000000*Pi^12 - 
   36934621071480904509980189287510252804466690180936696648802176699489813475\
98625691503540814065973037347064876546677526720576308196673124754445009027510\
48245141314727821547863774603065314940647538199900039222927556303759218535999\
283649300121256183265534589822393718430759411825351065600000000000*Pi^13 + 
   24929849497379098980574467010490851758668808731151788256413639373975763340\
79195748255519852340827198895098824778667261168501936207908314572061005082290\
28190442768312822135213564483870034588097632052752611989673880315495242815155\
534597063950117845909852602318134462338360817076928512000000000000*Pi^14 + 
   43223513389178119000072329370702697396336750425437942945155975967256100359\
28653313328258808982367999420227581987641101271801942542078568362232657073998\
18897149894088574000290572064798510002654165372794281110812657973831391247553\
5182687437951341808828825645316319298647444429366886400000000000000*Pi^15 - 
   35303278675443595915910075797459430810793375423842146538490657264602900537\
70927264940197142220320914216559757992516897735869133948853154156454601412317\
41147072933077492891323554550953318581759177499464767650615994813302128408617\
8468813406804624676644594094263086299077652203899453440000000000000*Pi^16 - 
   23592540423852941484797963181695158370972036839156278869101499176884175211\
94282581172346790910335003181096284980488754117125918005591307238524784427052\
30066535846153776762736097303554690495060720540780781430705155450853295257166\
36252559306561434117100082949358474299682829111813734400000000000000*Pi^17 + 
   32662775977014112067899197575187175576159717373462210563437446650166419134\
25115516459070220469395564703736053552682636262684294212602355751176633949142\
45965753394376776716776343959060312355974761558365904809537150663967320220020\
72613126332144379435828438241239731354364934019350528000000000000000*Pi^18 - 
   73556348258263885868840086848399056818481235975856562840151936911494609541\
43349630488462560539834053377680584530579048344699632227967056161532128323397\
25349085470012153499938810521661187225882078636932670382153441334874443775832\
10226746532458510054232612524029750736201079534387200000000000000000*Pi^19 - 
   17777993269304795992793777971474791084866243585938817950554695115532545425\
92362964493878543651624903653107632969760950772479440390080435874602882470635\
79512321971311936333670231407767754015357289420708946453596769406935363872168\
400957175613212089183566848187658652340639589407391744000000000000000*Pi^20 + 
   20101442568495738235174694004514672403326461178822599215326718892527784800\
99253421910206075527289908899136627350855179695568012937523286931379424163232\
29664191698553940034338921118859699495608168298694782397754453814237164913573\
2955614269873225888456731832319271616467909801158901760000000000000000*
    Pi^21 + 31459457468842570407618023123757807300837846384361555073924774197\
92719438732798659356941388122344581291363900500166070192375894384588467653049\
57652732548269449766087833080384986890176026034446441004701874242780195341441\
34078488806872445003488445633395552123100046102732807109345280000000000000000\
0*Pi^22 - 1207041511423418896831214246729851991540678385035519926770946938153\
74299974503999536420802088444075955890715918428711421392006276865788322419727\
23397267629075052840793598110190084661188801948485822859492831043896026451404\
60390924679913220575804740128807107939973054263619978526720000000000000000000\
0*Pi^23 + 2090267350748523733738883619740290217189847127147631707249381526090\
01655193481401118991625422977443733364587261777554298175547920900758321449821\
50626149905585599769563182176041988163843959309247103574754059740724666307840\
37267766285621224547570250790653223566301408372583137280000000000000000000000*
    Pi^24 + 28540068779462609077029482936642001257082018777910937424659161874\
08679374099685065437309248488694734133845118340785960858977862347534862698831\
49283177211824894530408428905419753051401796524563700850973121275274874090684\
82205424808698148915807755818288013548771061948635537920000000000000000000000\
000*Pi^25 - 10412430711642247885057476593945088115941392464180397343427994530\
43231540655151739345154484784479022894501492199294956214640502437027086207428\
37413979292923458315612223633563864804743880742461025598878249291159328383727\
53723739144999238700143947886991281018668538791002105761718750000000000000000\
000*Pi^26 - 18954555531777173639968811259937046221197700597635681710607762131\
84047878398588624489686024961269552915908971402077934852259899688528728958458\
97378070663949836138062002884332309768438996253675064158314754600981971010713\
66340024261903593677515230938815046377103604687112484527587890625000000000000\
000*Pi^27 + 61849739858381520161321867598932543603286866476575750434329141687\
88999439230893583949091654235523071272639435497563382593940537379317849838898\
32739995852601973054140295110995882072249654647693048652932227531570301951303\
50549867169146463838111662986342670594528243890028576162876561284065246582031\
25*Pi^28)/(284736807578986081329750878526649102193171334867317091218735641917\
16719247801857195852734128821805959447851452292438467688767893486965978741181\
29525699881429657273411720124171163289955167508495197831165345444558126030960\
45473469358585309050682903277600556698382142521523048041216402195451018675118\
26183809544176533504000000000000000000000000000000000*Pi^28), 
 (482024569540892563904948708477721013773719018690861422967565345040448591489\
53944934876400486983563474727285282242309585083826617702595924169884356935602\
77001451690461130092236407487407219728634348610555212673266515802073678717284\
833023536933882756287502041080015709395477753547429389549961216 + 
   28549885582502842657275316421257107761654744524423600691962110030572945417\
56147104369487059509780910508230255995980795053924488938513753993849647251795\
84098291265322475116514002463151503838317237233330813967565535231034998602312\
9242395858183855913071152845888464453735106590842957164653481820160*Pi - 
   17700281355825930136423938795817103355743780775016628387682704187978293802\
40783067649228172523465901223912834369722189154061605902400369715952971945630\
62413726547934774699752060044046578116669607980834477028462309210050068311328\
7189707891319390927304859002740820894043931406261654531885917798400*Pi^2 - 
   25064194861131058659918243396221550743657546697757764652251652293514032075\
90441227035758945934508088669394944544593070385608092830587051615422605263508\
09623204357026550740027743629171083326281177217920852873092166622981987199531\
7523211057651330354474648251054896526422803437352412287443587301376000*Pi^3 + 
   30082026722225496770540445147285736286033776920516976285811586734996025841\
83673534576918160399478511681290415376935241111091033701218251095438799427049\
06750758639961111905138341542923398862169594352003063643340225465682023411084\
419125907371526632098978452145275194035304310365479915287750901760000*Pi^4 + 
   46233911293042115790946274826073964559603882617591904384292332090809676366\
47513440978783412342039440560382986868124200873534194138001239955525716773448\
38708615037403091439077197184171340228215718374437713068500706153261466399380\
376749370775522920556766784114509482061413824532630731802064348774400000*
    Pi^5 + 275385043092307288728672179982127816040340572070631918022432928865\
71637927925108033601514666113349181064603631598258193986095621080824783486077\
40364180947522653642196380409904747920424664593186795816937950855156968132764\
73680072254890181624704302096736001043524195753824734199728119591720714240000\
00*Pi^6 - 4236575152442749647856836848504654812100221001257805872321483450704\
62257790583854545436277799835889355116388889410134687644699523874234759708615\
19188637364449626664917405967649532137577226871261729926317158009794884708714\
26291071328215990986407793577561035705356444321884166566276286173857972224000\
0000*Pi^7 - 62331559108367018441701227478193486265851554134889081519467768240\
85526953632762264970017013735407370223590659164534987393131810113912772353819\
55331567899355880937631281852259748415354167187367801637258896414282220173843\
20162543627769677362568976158181078192021866706391897882531341376176101785600\
00000*Pi^8 + 2384672862945752972695002726176815324318252436357506400432094631\
62595282244407794554973067542918251738775237853624198937619698500799175067851\
17734956750917816285863841159456966982831443433485930460637003598291837818987\
52797285902456540122656821615539968132032619901968126445670704375042763286118\
400000000*Pi^9 + 425224028015362638336379770656699086347692932743965193623809\
41963467431132573340272281686553227134704534460586085231726200118231959368554\
08332251613474975941280221208479968422269310991246773973356370133426235279674\
51812264491515419074204465184225781836422610719246710058508401411597640709177\
344000000000*Pi^10 - 90286209219656257206389785494522932476609559259833299431\
55278315362486394662963162772704606095399856460451896396446992983431803863864\
79362212496490612284455704251766138178871344137165052310801677042895395194137\
02272363307344974568050563904194811355166652539307066164928984573351142086904\
161239040000000000*Pi^11 - 15671901546189950711178840729637123936451946043224\
57076151192620527060052629903159364613921509638957356472849957681506006695510\
97158503356584044987986221158691613066021365604713190693386694330311609681219\
36448593554111471791744246988850098344379928916155725269691544574027228545931\
448630619668480000000000*Pi^12 + 24040466049247688701284515516429899784573857\
11726388849608377569457727507132745983904644977878960936644904412118783240975\
09255192115689740147855151619396284408082876167491993925193364996533878132344\
86326892286529320893697273672434199307301064552790396398264922926188104730219\
41424329225143530291200000000000*Pi^13 + 353765956007730312911315863620186196\
19780255859247725676952448739453970418828689980262803338328412133447259620550\
73820258638725662670208111653766215236395269928548235188570392169886079492713\
39377310906152887437583665807013922153521765308660197846034558613572600579326\
328535823179974008092229632000000000000*Pi^14 - 45935840749373247201959610382\
53122645980808098060086471524359638876944854288537996878735129825002155816998\
49591519307998643324442482313986194443036594941229303150011953077054386531801\
75856723145241720491091245220665061618153140558729722815620418607036895252201\
644174629931011114959392858880081920000000000000*Pi^15 - 
   50579609099412861525021791808136167964713141768036332740065077001040738742\
45665295608900566327018651133000050789625009837207458146890336446349825996362\
57246337325565851870936805576768218081929872432420129623869849047202486995146\
92301886988097769947020051213514027616104392655056204683409568563200000000000\
00*Pi^16 + 631761119025112822460986875421050845685014612818572772239980102101\
47019264879569947573322099863577358790138730455953760548136303230792365039004\
87967506893147194983368923037395016668556844893998344883106457269496420290083\
85404336706339162797907108027385939629662648722338004991375509735667977420800\
000000000000*Pi^17 + 45738599900121919315614347537519343885075412875956131489\
36362403809800757281183650315265130194538048241564090840080513043659483107540\
34106607967855609098175468108713017287666683468902571529886563594698907664681\
00747767116395134062039909783319413110416243740840255195441535932792390308381\
851648000000000000000*Pi^18 - 61699958250397223189106528658134710192308483208\
35788974704047996545006476742909850365546824425884086217411414028074957856347\
38778307143757156258815551132323681630377628491953533660369863741217308999190\
43304717821776447768260035834135100984863514069174382920897773710476511054970\
10714963953582080000000000000000*Pi^19 - 274562142893254396820849922059398767\
47559512544122248763571895737884504274167323572556855515136189773855426866228\
54964895289816544021189490056364417599517981432156088327698150841343592531741\
56715630057269842270792917543266612738943822583575117148449902712353501548326\
146442760834310369875853312000000000000000*Pi^20 + 
   41334268376775577300870787991501026163208484266276943486590378967814675098\
93406013930761744946903071633411457772865983492200814353159198724951388978452\
83164298489850381502225911693923421327390360480633022818026322223610552401792\
53137021778341135109754105780775211806589808427518911883368076410880000000000\
000000*Pi^21 + 16116851246220748122093078811495968938308154018748512665065290\
47674161090986150831396256644422125147975450865732942884614481871421655591549\
51456499857106655284898726282384548200455249043873675561624517849801195767156\
86847697189846683421416092430405790770750824789868536095645446190454315941888\
00000000000000000*Pi^22 - 177464268287332500750483016727334652403117250555701\
67416121701762677570313209057680698133415943849873723344571505259251020768601\
06725900356963123073379951738119759627002158561023276364101416281866057176968\
32979428062467838998689360738554899892513628091619703329956665860917422368193\
197237075968000000000000000000*Pi^23 - 12823731325328516484752759448289658960\
65984024622118904921182113063377595805616172821058817391364074448949860975285\
11540183621512115703368098775914324038485433586193462308769885013466795219814\
01560481740049459575467369682425982434673537030897266488942199411297762166690\
611412794895923350077440000000000000000000*Pi^24 + 
   42851930817559377941950341396939689561979021712269934623692384754635583137\
09893825609180539470940735660590512278653605192688833045560025660791928532403\
78944656522190834739202841046606384538484534771200854884714633210475985656676\
04231501337952895977942541805919483919306987980723049799106560000000000000000\
0000000*Pi^25 + 7009256487396944317172788677466359517288921744118461312948286\
63056902591589893091806334782712323174079489983614497722575154660156864930007\
94461934688681245766620627839993748083321457571876124903141401811688888336000\
82907833855319141132712265607241096365407697421187926137199865321278392500000\
0000000000000000000*Pi^26 - 4399743058629288914196854065930900264627635176307\
67961198719243072326833166591641829933714412186231196288829833716448552376795\
13708406428348412675065726982117500874968355894278020461541158936660633577813\
52081810704275835613495873485094101350378767098788718946683513182950535232055\
20632519531250000000000000000000*Pi^27 - 132052762193626816936390267379297880\
90387092949182783279395213712967359001610531917973737791967742618886247731720\
48845051830873347990866608839135932691225364483343179114694497458932623660326\
03912537505262559715820797622371213602963490620708609315872580846372261305055\
736479503067548519063264131546020507812500000*Pi^28 + 
   80174333590920825449280327227867882483189911409361282344253248575867724112\
89865130774189406079893531598514355674202778353125242194312024576385267224814\
73350600710293480818021990341572292230905644446231519799393925549847034979873\
31506245405322689687921935802443338709136485067896783550476538948714733123779\
296875*Pi^29)/(14347339741016945981604013875658111573974842099543505637046096\
00471903753650238734875327611018681586844145875538071575380926799676991937845\
35573756652092647173073670129440451886244206289119141464176399920735986001012\
99758036948826028027984511019511662397171201741079610299739613331053936146051\
231796480371701873168209855125232025600000000000000000000000000000000000*
   Pi^29), (-1532388642379842484299965528910467832443902503955106547360952079\
43349298456639517694225287459545490197221353446339967346707118770390107657466\
56585749093162736298649618802390024581815985459270454276308754924068004472320\
97322127781800069720276291968514782212564195231618728931081207788109816506384\
938772201472 + 10039450637499017885338903955274664843342562321505793818758735\
31243323169762832091083483694342637770420475584974272904456302017253320978409\
23896143700918153081356839868495017863796915137972506448411486193465196526751\
39021970891206581294244309272090281097447547044338525984722812932652236862294\
73343535526707200*Pi + 607121246001019565790444900222440090003629739501545387\
59128286731305313252814429042372603016113863439165617063212500268002090954948\
00834693753413062713190242962375811131804620241099826834944943560052202746288\
08477064536017904430766086326544480980625432871489262281895288249291690669873\
905287382073987825664000*Pi^2 + 363772397367413165979007542886243154463764223\
83925821271606471743623186533010875538225086762020705916367292323628530277770\
63631802447260305577261482721201999887412002646980960890653610166311886080630\
71094229983701018121946448129970505762050587149101853245365251353208003427418\
154284157680584980859854163804160000*Pi^3 - 111718044301579356989822647153460\
73046621955538598398136459990257550467108408100084475034228229750923091094875\
89844482124114125231739664737159756030774443685717120641735595987775530685069\
05728226730292085721886494989793182892857289215608005226137412930863294597768\
203990147793415605419621019837978386058182656000*Pi^4 - 
   10678865576698410830846767962491930661363130918959305013912490932637923766\
73174948233135147431382616188731447251132157351137466583260875787403683480809\
56439377756122850137391257362382181738441764924508664302907999809286606364456\
45924076259595379109350810504473122207800685691813607589538866180527221242855\
4240000000*Pi^5 + 43587945867489327154320786812720782466924399773737602840189\
55788941082698930647150387263221815437091716895637917365884738277661986760653\
43816324371817286683756623916084092865649662887083041236665200298221655436126\
60939520883425570875246723654442774733839204992728929978532915820597156322714\
413504208316661760000000*Pi^6 + 114564366965790024779167747301944200459084630\
63039411323897749164307837711499460656329227515469889448789020733430154678401\
40876571191990786212869958101089037768263028552551615837977638304916008440458\
40669116800159830103463514225420381483869809899737033108447619946628613408560\
77634452550847480242314515211878400000000*Pi^7 - 5872107305854112739843358435\
30048257682707595937917292637391454257058717642581371383338311322370963938840\
71711995497927906110965933249312975505524980743963282566091236707604498437526\
81496372452646500613911921226051011335351861255015753224384126369563040217318\
706359728499251115519014089521168022980757941125120000000*Pi^8 - 
   69550091382527201552800064536437431634885064537404960703588500702969493790\
48437871748820286281893186160276400030251384118068713345237774244109345771106\
01404176613205140748649134681028305648263102910699248809562539533602752322820\
52889493142365933461023687156909271045074132375068568887342909450843025566806\
8352000000000*Pi^9 + 39972423038600578150255469002365591996002496153017637653\
70889031356283710763906185693785036306919832179377191201052233529368003656125\
24479967626418593599195688193613137159835412797791144633560273556396014816463\
49109720695231813445627291540531103797394615764806577757740233055202315479601\
4451965520665494159360000000000*Pi^10 + 2703748248895674730271784314576431036\
60136550087643396926866712845725486352319951050223446536768637591369419618587\
09880032308582593052592534686385071840149827050478275289526934578291127823950\
06263698253799622235543057395013766631977541478945705018493511602903687985261\
4195050466303298913633881830582089311846400000000000*Pi^11 - 
   16481043992560399995336054283027046990357432273825665494427578931890843589\
39134627284975007941252921438706405079800178424003691253022101392587263950238\
27619171968483569451752352215329338792351185867279370222876568114306728447997\
36061432543166739116774217632480631533363399516875406898098937639533761529150\
177280000000000*Pi^12 - 70324952652722859384059000146458833392217030393639882\
88784861177687213249194324588160445032215811319112554444089722485907340589820\
08101772351697808159164870722535269018079268443479087163189068790663815307452\
97488117903734339759500424443793773647424080915014340492293255941764547413783\
6806060409556894782324736000000000000*Pi^13 + 4467077915839723608711334106127\
81590186838400657771060387096690691871623733808036640710549830118904499446639\
24560651700946054661316304749511142524397456613788294595884499691081174247361\
17478666390820677184559282774547742064879536910517180715351941120531266854510\
82506719744225484690138249522303818470501908480000000000000*Pi^14 + 
   12232334829505841917189548036901610857029127657803172225906616346330637619\
29178947056280066016299093618894555542330211761863531705392759470818098220989\
98111410663656207233370395668036840619883284765926417595590205362667824113824\
69897237504682824383017798701329647664165060890644172731134014818848133210125\
107200000000000000*Pi^15 - 82559770346597648224906975011604254832045464152047\
23217129843981072401226082870685543388387378039954848836134806116389186171002\
90176766844083970376203762964572175894491467103426424992412418420844156580197\
63909786886621570947878278421218941234263525896861161127750436704635591433599\
99432458585527344757924167680000000000000*Pi^16 - 
   13483439021246649088373028153471111605969430191676287408209398366263904150\
01495492582531550094473788432668387028458643226729660267584410534211174488205\
10306881123420744662982826576270341074849522329566709175049930583505317932017\
88583707818704816608552626025404381300287090209220424559107422478150327899416\
1664000000000000000*Pi^17 + 1048603284109929875136072975638244783140820621699\
71825962340969986840666783141629685969168005462089199976627822898554807993290\
94127553643798253619945250135321455978693324547305146835186532877268062907491\
41805095664813452925624827021700413068897614521239994897481401099144931681245\
87220094813720323157204664320000000000000000*Pi^18 + 
   76111273453343359384842772223905850064907866465037506610525259048814699695\
71201154026781133818381938753421232632323875559294852750374395292877266150277\
33435720980300612157758569308072539064051545972306864007055150673533034616141\
06301965052611755680984936965727923365227402489694649456871753889159547484897\
2800000000000000000*Pi^19 - 8923535400312118275694180737170249035269125042861\
80574131634611848723655087316110830399993328795095609159091744214774104115649\
49669418905679810952677827046939751254603002599047589038738718604781675561774\
34935154545694113898421572729782944193942366848635554403829733521746535576014\
24935303563921516547304062976000000000000000*Pi^20 + 
   82339759380725205615285015011039131758105600174237189019512254731162576107\
12871268079541854438081543114627964199359372827405236611848336343111007670562\
46427581701159753689454387606493195884417392053981471718601642372294171567943\
81648673982194308925113268757892751039002427833946393233656780126707656907816\
9600000000000000000*Pi^21 + 4582722369891839401224972904620324134259393084909\
98757968288397548642521009041542800541909876744243691302306604202271906250002\
49442442432290288677603221602281082415360096706377544283521946886773511163561\
39173996695365840047135358106990677038455032237960377188865037850415423314406\
388654083808106658924593152000000000000000000*Pi^22 - 
   43649619368135778425172050979589557400111358806876721977047080794179314608\
50692146567523368347401551175695504418748476428892823397757537465695602049170\
47318141038832104353782280094498136283579632502914592457144183927258536004865\
99556572577900609680268675472009842692102551562168638014160961794145390816133\
120000000000000000000*Pi^23 - 82029647956625307818688972397133872300401910448\
29321519393429404624043546151566700516157649370970786901451040991890316156528\
89678870093070099161205759489304600517678826870858440752772404577876562217335\
43694215003727779159199348952427757663829676305614900148230183631813816462588\
00980907911583116997026643968000000000000000000*Pi^24 + 
   26964597327854301424428650200209778369707926444436912971576945565195125460\
67863724046719397424373501451615354920776345445770974493675105475891200804262\
63991257125057415458027285941795062233332560419230623890129992804216392167053\
54407168362949256128342581918605858978118042262568944637563949372521584368025\
6000000000000000000000*Pi^25 - 4576465688444288821381742163090240862449392144\
35502584465982634295719739827735735187491972928442992401630817405761005349281\
29886552865606914131390278656580745355821493695299355683089340274237516902019\
57334986249203946528363908008904014604209478264808651159374277562428792287341\
4250487682815181297315840000000000000000000000000*Pi^26 - 
   63813131620833989094219353005505490506157138921418007323205013446166987666\
19153922100954503424721057095490902918176725047131212244105631979887298877154\
93798274649030629423583221045227870471924905484894492291153593615322615957153\
52884515703855180091473667242556249534449105675927207633792355897395744000000\
0000000000000000000000*Pi^27 + 2315317958052157941202441753216796572631460858\
60431015814273379348298284307699349867787743848247343853227449053681777436459\
01075166454358332463403142409092245869834061113742888668174560734203854788440\
93408028213381658031642797978272491118011892692082985044001013079228524609869\
98498776987422599037023583984375000000000000000000*Pi^28 + 
   42292650533265148420675796391824720099618300408817929992518707028039514444\
98243254051311023595822073832953908011748346003380587936038825447611873959017\
90386211275095401192814645772465401893628941421011222215760996082000958165526\
20056949813791340974402665124323430062985015242376229857311234722848792915344\
2382812500000000000000*Pi^29 - 1378888886142414674683243520065265484492776242\
07292004132297831577401480077593397070395376828544067679570492248503915530876\
08283393904914991899041117371819232210487000628832750731586765274553207321093\
85671308288520382881538832220283855767376879110190601777380104330758007103774\
66558045135243475635189024615101516246795654296875*Pi^30)/
  (25238588143449449826508360346716033169530245577605714539080657803007809581\
19894780908253744979325975866856826914161652543456997561660507611025211192816\
78542777499275041868247341109840102627801788203593372920189044002337482591473\
09079547236418656007914735698607709887337155227102517135725013807429450210881\
50897271433136924129767504106426235617280000000000000000000000000000000000000*
   Pi^30), (77690771655253801080120284123032033166918993875598008867645186198\
49764176527455855436047496062762454083233064682418244250333136609999166922120\
76715437681750549310368181043735008870425273138348695154277568441336532724909\
91852060791595987359135585243607137418821776601912495626417063978209088680421\
8789978875266859008 + 5619461580791901812732212102742472589487595020189998764\
47862067168107712986078363083692991753410463849237533482279269551541378663410\
03762032506863781196084899936130814775757642113832392853108458653975782764018\
27672552261720863019497110806590689214925329553794950374812573875591036112169\
90876193980270392297474385510400*Pi - 331107960672814608806910277477022892764\
01018308634028958163162024344521874812956848913919479863380822464036142977670\
87235578195684020347610145092115286628668797350306640893817732017551941630479\
75903469054229517884709438391802768088285112119976772109795128371041623314830\
777271568131514358604235096732286525489807360000*Pi^2 - 
   68442114173636609255448304902102729247533451345221531657646900283412274479\
69844874559053266429142593782360539459913747109126440788644560394586644708492\
46164676784062081646739665662815940367708607922614602206602765503251046824061\
65281163717275796188816045707741471426444612657777863749312418429995521328832\
5507260088320000*Pi^3 + 65744905443689783958942556281004651272211303712200199\
11801309526574158953109477413756948279832568025960255711033246716080824797825\
22643698866258059899703911715151924353193607905451536905387949511026223488222\
14679014676362131868538311113316493219318247664708564513685244818959280352008\
693975580487165909558912304021504000*Pi^4 + 152083022507680597734911941774543\
50657390137282013921850940532759280470763131961897813786297932007417642183900\
24267331478043314633359557566580744339971068662664009737740077312244904683754\
03829414390224026830357058909948448720046002814539961439205691974099712998374\
105770189641223248302396709671833298336505688379673804800000*Pi^5 + 
   17701286241947218984286041473478455332031877713398501674160195622962957008\
86013800636338716256971850491264505596962498777578892664285601238834622980288\
16464867136404596689467072383627494345101695470909566910072030581882394614222\
30049632668682717715879662017812890639563569675702557839604463280496532069746\
369563197440000000*Pi^6 - 166801966333373759815828238007210341565999979790282\
94845118247307148778329574806616887199915336093448675526104249045597039858947\
32576228498846966214809163173804986497982787374112995261754171500749249292418\
10367378204343014242861598800805736563663691523297359608434635842258071026876\
10689188493216529737994439609863372800000000*Pi^7 - 
   37898126832036628107714971005687121301368415015029273646182942368988830100\
89968175572989461655738850423783168313722734162549536278703391794524016635876\
72709399192707268962787664998648511698277904477983972196070914121528288772330\
52947146491249605405753135294916174262423265475058696703908460688535954947850\
82895913451520000000*Pi^8 + 1129344366763735744760700281603592397018991297074\
10808832561812955223247826556463742805425082162467715528101212396374807192544\
45681482992816316982560704909925371279256665066569294969309246716846749730716\
57162850973661465821090115309428088330534219647082568832643144612052431748597\
472023987687334237948367055479854071808000000000*Pi^9 + 
   30653090720502609017568923500659988100972153478763760629491538916648083041\
99771239277669643302702666067731026366276473000523100187100549536829481296208\
25026192338153540312150872277589329121820193307232998132068570907775577047223\
13501282528714922825213028243099219285762256457792336126236949939990193603106\
4171479040000000000000*Pi^10 - 5191121870752643992060133744289512071613303126\
88031123311303100152180625120545131441802591945445278003912261682284806035259\
70662931366534129807676119267445610368345340954785361961446064871663122632860\
96125396614004067197510749503575235504569612855810133663651969542167554921317\
0818219878951210174179059411475271306444800000000000*Pi^11 - 
   14090665144665775708978692921644106500495578753421836619516415552487349560\
59018271390316344914907617195637897591604693424811494193273430920573433103948\
92582630096699461745155171207134207282277181330264724591876452725068966967835\
01375564359326809321607721468341689903176343759604143490457078726086948340988\
042871601889280000000000*Pi^12 + 16997171999416207676171979508828495921845700\
15783593981795795890016542392436682154357147206577459741827283096412833409872\
23923361960649926615009459779271983017199593445611421095973893865089577940817\
85738181124202076644793533960474708058862063496806687489686163909617698989231\
56969446979365203206204657690270252694241280000000000000*Pi^13 + 
   41293069004089649112783741811488648226815667838989247930995517216210262963\
30106167355055473275493021500952835606734932004182299695673120415382234113554\
45933742507863889172502742903679708456608209584481275109781097494646907650115\
32116167759953076609254144233990393724195620068471167499179731335367703919025\
5754805248000000000000000*Pi^14 - 4062288117243808280969696184331390893905560\
26091490196831982405752579370723279275923724055080929523625681191400584882113\
61953532793796646694212902937507474196436853395193762442934861310901122447529\
92327200924676431858351901334453230293802663452006931134624897366834187904220\
2174765880496011503137023367507144121673318400000000000000*Pi^15 - 
   80292594352334575123018841120217679411526644542490672445869855386571838484\
24037630887552517830546185256828949178232414896953485877874309666984332692914\
44363388326858208518435245413213827712813929020386757013225313064535508860991\
37312210776335401959056707404229288056209354530321762190702620277109061760202\
56940705710080000000000000*Pi^16 + 715216677855206103047329142040025113527698\
22626836013902203676961010448720043421933793524766653020550529706285882572306\
24693653351832774942493605017312729159792618732438531824762639411046368755879\
38113847899431363089678029662567936200296287149923411815502740741621619353824\
676088889463727557471632092313232551127810048000000000000000*Pi^17 + 
   10395816337994337148160019220100579291482497940354250845578574638995705521\
24566689158572206607522834122989258219049129454421399161433848787520188977808\
75309770358765457848558807908113853783405432649285543268758581776799786316340\
76959210304103421858446693502072734131425131839353061847348440019685448792847\
9377732403200000000000000000*Pi^18 - 9243303870206274610858899443734867853605\
54187456788082504609162001365724652479441371763914357369676919880581609066618\
44325461767885942983063204546929781904102197676077632496007941828101308385769\
45175792489857805747071989789478908895071674070365621166556124839166494546119\
017048538037062414089411707040425590415530393600000000000000000*Pi^19 - 
   88201653561014002086163256677147012880528985279273908075989679192946182199\
55732779004677366375225455022974532366420779930885805210814427520427066369170\
40623569120471905074593914221981582320461857419120126535395913741932219085738\
67566865489892066310895884055937669584772654109758929458520408159338118600943\
6969590849536000000000000000*Pi^20 + 8614145051898708686311730078022834745734\
32307778637898954495283924122149456895859680332624643039166725218614339465606\
91370465985419440771363466274248684247144158556228853259350832721115782388326\
87373691054421677585545526567626837450065245834673288412815150062514418089003\
4841218761279372241868936942665208675089724211200000000000000000*Pi^21 + 
   50042513776206045976723823414548623211594423504949008437372848716447587414\
73640259915949665248468420333482621485483979461678587671520942313189661462729\
15636011365014551601088426177456118514532112523909033146071612732357761798410\
70646897240594664334198170984544672169542686920856434053124816860520570818790\
89769349120000000000000000000*Pi^22 - 557454805585273490194789739758093960044\
70780309206500265601455232680710603918176489899826941588234356828021027472311\
27985073040967808961774793766699796553173746912699266434217142227973197424426\
22404456474433236724911873224046231846591495725320423926689399175579817630862\
133678040578154581109450152760519957673683189760000000000000000000*Pi^23 - 
   25459543913158022908513996676765711988187843594745596633781230882145599534\
09815661141079814345948459881741793649966904804694481912557963744110307613669\
90542877918544708290158241097113992588495891559933096161423115988566364345221\
55730314307136830537908138715099686334838829824050816499573929107798487594107\
128604786688000000000000000000*Pi^24 + 23347081897185540424449551355744448707\
91076117035722375776707493521339141722395826917847052405892769894535793048839\
12198542872010557705581121867059288425869036239393447714752088893672325610923\
98108527738569721057237826191972224557233960773928318498594399378500879542586\
95430618885545262016255651886926013540092765798400000000000000000000*Pi^25 + 
   17292589084601559303809878559136868972279429908282620668780215392029020690\
80918262134183705178666877447645818641241574252345409926996281327736634332524\
23486683300801513231072561728891855273638413555030386959799490324168209541559\
89107947152992871139037421009122077539824139967513450242068826054831572884353\
9265617920000000000000000000000*Pi^26 - 5542195042207152896086304566580901902\
09849303395133518723118078198037399948708465671564217274454490923004310028803\
85609364895500838131671846207940937523968335458525455500517255074902105026907\
15506934718284259074973543181420736170160082632949155785311159913177681798124\
478910331739761963791782632498754992801280000000000000000000000000000*Pi^27 - 
   89814519040849102253734536043083796722962091723992165442675691287381237727\
16248121423437305596505070308090516264534517849896867740909987750631119239623\
48491164428125015679199570564979997941432310895191057927140627393202440306118\
93123441960818166438680329801372529238109146912702829587967640646840960678106\
4160937500000000000000000000000*Pi^28 + 5628968714382556920162740622996863774\
03772429203929721008909723410544400052601451799710650636218671435572978642850\
16466671936473667463912623356157299157641449799995754595678241858485880169996\
39143685278673387590700628820817137133109133261141726834252087193923367778685\
937370414240165254354021411660856405451468505859375000000000000000000*Pi^29 + 
   16742079540684287794599887345922262631051154712866888913573053980334264116\
81818877855411291662887050403842916474605918921650189950435768132526634105899\
35604546488780892176810824851823368020179497296546756079197507937099216056686\
62002356171266875616595353236549267678021599265174211294339189765235714913121\
15215886384248733520507812500000*Pi^30 - 102031552905362072940698382939202701\
44269874596800093716994819847486479555450586500824371232120412309463078735279\
68697576529413937905499182410335591205840350791273160123332975353370635132503\
47145356389526764072989334092825678810524847414927466797710500488516778115104\
9117237235935233745371246180473785417151714136707596480846405029296875*Pi^31)/
  (72236547279540619967116318198190049896043177155539423918259781099923716443\
96256304908801609317837313536397035846369955146706967654022935845875554080229\
75062790022126919317235106166522485652902630272924244110181081436732228195998\
35293678463182892545322806789720528024523250015073921580898542818731651946480\
74105379627321199043268663586667195908910273789952000000000000000000000000000\
00000000000*Pi^31), (-2104594127955605973866753725761416113032968637792762039\
45131056356350190428095834549278294344209608346005304424807975472012763942481\
95988670281826819623912711500869672787082381773816457984431247935645667362579\
71186522935181818637631459091366372646573693082706212230623213548837584436979\
8778768059108287278790761816437825732608 + 1675605591638303338307862952215223\
81541411902778415368534341175441164394225125433376314051253148306324253647022\
29182512957354892065271577149828089804204609190235509071605675251859322838180\
21676850167010886838831377483872413877769113502890852613176227001758639150182\
2405500945795063952487466556800028734899644876717807089188077568*Pi + 
   96251031612225504519316941590306406654875546335364941552681848699775051892\
81356929442259221702385784251790234478876777092285615762380940717022246149089\
98071902641313251404949001914091163895048989703646182615557554410174764819253\
03902968464526060450508335271340521928540830632147120484906286832860954447116\
77721577966368309903360*Pi^2 + 1098065723570056679348515010975174001969915122\
87346812758677759142885387079705853287820400258586523762843736436904195199385\
07072357855039447234895845351907768710963133184901047547790590054462881746739\
70057084554559943104772504673269758480236484134780961736833255844708025791121\
5035795846079090241910296442492210095894366622056448000*Pi^3 - 
   20568456851506466671695893715068643204671690876306791393937537803864599803\
28320739398109384652078856299260133671560385957214587974647461562068317877116\
90386795427490680611551729351065059782797304392908213874323418457740577004170\
26189411008990945646521678346070419524375829376972858630798691646905012258646\
78063266619559575027712000*Pi^4 - 3483520615921758575203963249943357072031359\
18786113537896994450916489980063017422316232854715577546086688083220454626580\
95284269284563349169585565456379913628045559051398456549603530999602899611947\
12926298849178999750277085856870830665842851664213711803253646704740810957928\
814421171473221728120304647807535833519104776773792956416000*Pi^5 + 
   14043223039631742378194667358474718498001041664334986031860673951728606236\
53769858136001078094926053112273271761498347460746998047183140594308291828009\
33224243999635998691879955527624786547148964244200895210733952917172977409045\
74185931988752948626481707342656125926717418926404066768670215103826655508186\
08774278137318616837652480000*Pi^6 + 4379182052643958169298340987116264189430\
10313294732953968909931090840452886556880378562392775136225307896266360277277\
78496186165727535868094907323045942741493289584867367541504380212738043181964\
33524502344561277527581531883994573824879384680723578394822419398433363111665\
59559853407275706708043401134870902213709674363011245015040000000*Pi^7 - 
   23951025301071921117494218803725612261526016213425509407595901708034284706\
63236042454729896787983514755719237054632163589343574706140543003098234036831\
60338386414669505341458071285342337970976617689791989423176474045826661817990\
16240496519565362444440740310069480506140646452640850875263151063189701405094\
5682583552841441135820800000000*Pi^8 - 32010923993341837359695558615693094573\
82689066503657656406979616509135671868377029782502282884168755043564260380847\
74240641808847042715362558887462618904752721916689243299663801258660720719504\
32491239964597306811168913452795869157482588162410600656217773408194976720669\
232256593434485536424224321908055142210636857568478766217297920000000*Pi^9 + 
   20032590127462107669115240406264834565825580448230124560653259924076267870\
77274964451558811014815225052488386761418688208609137060675580997922959551130\
74704945224038441194766488754354871306509409313327969615256532204852984238141\
67163635952642490378579961889154369330049666822720167023370535821293889401016\
570427008745944943008153600000000*Pi^10 + 15353402109293631716020303766476601\
47538274261876619439350819955307186172856787804711505574302684695660280555125\
59596433170983072286885728973092161275542343728816168062609985226066448353950\
36179834699418809154424098552202200390843601314094080490859663009781359713372\
60750587089599947897174803510577912416101824370346721422522449920000000000*
    Pi^11 - 10166048572655697493599728569360927935390576644612138536911062298\
78706894278534558023717818949689867672954854995626122003760464336971087158270\
37585866632148899923558334943670639448695215313772854503408215199529986518219\
76691456354835483328898516809436387963758450681622901177501867574393908114650\
00010293703215914593987436834979840000000000*Pi^12 - 
   50805935289991356101292405212614247014714416723189584584857059791464928091\
91350581855437837157829282145378438218053917825237095827296972554700808433899\
02904206860936397459288762459004980516754918027133454471054134414321846095135\
45691175206313865590208010462199502900811555895359834296111906704618222491405\
234103080916029637792890880000000000*Pi^13 + 34274905887372436632338691937750\
60727598355329381674300432807999477514795082606473476772857697293575381509714\
26302409993734764263175566803588281854061210268911950692828924104139485601371\
22387398382676185561260697966050460184775064536657417648920220012403599410040\
26716816393155191406722606619747495644928438233548409957499996733440000000000\
0*Pi^14 + 1177892460141968336292819444702722130782113164519308631453675063680\
94987504216210941038262985489401454768318544772073026117255763356332718540620\
45314914686857774000778404988616136748228028476887736683473107218263637398473\
05402370461098696334470130081255232677400938403418033656605576640676596867659\
550576185956223942840699699855360000000000000*Pi^15 - 
   80113557515981226781360450184808767957700422710374717439616520893275941435\
11953761667289530953420934882086636954283208957017835389622072842037830000278\
25568416121698767609539683614940446571951339758126171436090241418463694841074\
26176632747062073858777351764808202854042162804452699864801952280336194083552\
2162754505972187534458880000000000000*Pi^16 - 1888195996072304447405927625816\
83466758669051283868062986908847626705372219799978775585436556562948195031364\
55180519410997592611413409347040402554408183455627346403738131152565985055047\
94826647793675170436614296307306549466487526994344158670068165819707509827666\
84408258118836494754346645368397836820406563925956476954899662032076800000000\
00000*Pi^17 + 132047108582015366863147992145471545349968057459185942006056011\
04863725930497087790293347509598391617484502126208060680461428134609353638104\
00578544540084093743903830311477256326437857659717352719520227866263566068170\
56384349065676668156893629452510323625210739375398114556016096781322771832527\
46798539490509789811778908294899302400000000000000*Pi^18 + 
   19785542028339653042467037990290272699881074251337389106481251528897927571\
57023934022395902912975307926494722651590668408012166043054426615721577398397\
11032008113045461189762596596174903836257224710462579881252642298858640915562\
18400776652486230037086870996015738042031547425326161199259769684090087695058\
9955359016940104360919040000000000000000*Pi^19 - 1530937617590542298300535085\
55087654020855913894142305888171232597502881709582066350942757236589464645028\
99032252374837156148016805026938381816641251305218468746707360561930785277224\
79490238641606175604455937962379727483354326120414007158140906951503417125266\
14867263294558597675994215698805925975710844598636460112635773639983104000000\
000000000*Pi^20 - 11244080487952907715202769230030432029264979044166704538520\
80926610803658547684691206914537000541469183647873504974378461656449129463930\
17539885510405817177393394547191701449383360558883742507106757176069388220004\
25204908885501878977918418808907956284517611648815953520352819661623341030024\
82794688118704723731825351253221552685056000000000000000*Pi^21 + 
   12118005984319743585886247276740131679686789619934998752429653270123396661\
29992836927209713990412853683295589195491233878079438800689191807223729481180\
82317963784671904995179096489056334025722833053639445261081074153817996605220\
40073287751230750047619504130838322369022687060891140313856089716673759799537\
49584621849372915537018880000000000000000*Pi^22 - 
   36190199340668902222418673154026086143647366056654299962071932957248171735\
30452608015827987557583074961454497559276754525867545148311132808695295562713\
15853500498868324219869889525415751102554005096108797916908575458153434099205\
20160097268150002058810146639909493936013222986675183661735417592730373341273\
537201857361803739136000000000000000000*Pi^23 - 59087631870736531124840495723\
22017610427785901971123615999963728441969289434604328963056833319017130117160\
51458468411229007632558335190774760603775464953144913625730464710098529774369\
24065041212286023737011702498130210581988938957196741578237649293111598882335\
16207496409412979020949696258463230320174764504348271549599298093056000000000\
000000000*Pi^24 + 47937914720507915809143960132469063535103621436040407735519\
11668431314828436235026551992176364511490817832984235174465788641784648269265\
16976738728101072403828318530872924981056732682470528791750518991242280437807\
15886525448967415227326860601206106630364596380028590119151584188543613583093\
305618952471990079412802511518723735552000000000000000000*Pi^25 + 
   10648955170269713986749401607944318312051504803416278995990613907071696830\
81885027099807328692713374953065360531610562975963109758236406296411353130088\
12804114797921356843666277290269249221766798249552991450116660916365026811006\
11945033703877955358462984346739097914892046790735669406554159007544847098988\
707267739640950884925440000000000000000000*Pi^26 - 
   30430933954650988642221164004461916847274654623592791987212512976542310825\
22201373794733749903058976238303077294491572513702861530227391010062375361987\
82766791070856482136784043209864827600377532444015051864634908935274781937211\
54943853975695313975227035866233994599864698243494855029693490083468591794102\
8580394915599944253440000000000000000000000*Pi^27 + 
   50508498966818349269065185273465863370954072542869189445514595442268243935\
05121950205299148314356152014000311504890636948999160773798928093927232690820\
02516757446181221358659315781843981964608136930003481990571481003101216255266\
62779911394906309687978368726495703874001228395165696719504936435056820314858\
829705152583270400000000000000000000000000*Pi^28 + 
   72065144916676582522696394254454094375691015035475252927447846781801448626\
89935798597772420733145457574069006596509069911835010645740716469481225991019\
37705230285748880064479997286453994502275208108989224071185319253826889359822\
58028451059511556997724881342794279886858511645152307142183280480450188445644\
7684111025164800000000000000000000000000000*Pi^29 - 
   26005880282078299791726091227220880442278975115850728769037272709120251045\
25910031626707285318311966555835086086104683623863712623313143108603469723427\
98321115017116784708631184705864858088954207581980466177464994329198333190297\
98699743561646360431887549487809911336869570679467793017253777800658694473290\
7156430503811144531250000000000000000000000*Pi^30 - 
   47667572304208450830024978642721345319164308269026840791543193744915284262\
53167981954010425841770542950827347047603799345226975237886664223394485150465\
30268945583033829641826515061326334513568623317549474442519197257817937100325\
11231892797720214843546166262594363261334826384273556895449847386778376639466\
8070518746686126708984375000000000000000000*Pi^31 + 
   15528750382734573074326597681945469056076551341337048979927491088634590841\
86063582644891175103948086719979101416828917200233406013490714352241787890696\
75324105164465843934604256978254045883205001017908793443258968619156279087260\
98932065320865350255985587510309016933631922033243031973487729694462152368959\
6237918867265644439612515270709991455078125*Pi^32)/
  (11250007918641302942774399531642112080764408214047235840224919914532156032\
34559666504347599094348495322847206039101267603011949511755815251416939531158\
48885101459067920191809011865984545003893060861453438739181153545984066343243\
81383469647352765893582324947393259421184887671655063104929341907097640897717\
35219321824584288918164906553971203432825981622983717037822443520000000000000\
0000000000000000000000000*Pi^32), (293396635515142024465913393301058720177796\
87323242804737764358868295717046930124226858316381390480233550128469821064803\
18252836001550622067849778241551457368583425963986833938637264573013261141271\
99356852909879108987509978897559810947103203130403906857769786496925142013285\
6552996545999364273030929477849125762432410848803234253119734939648 + 
   25659284295480062334083045957296580815512938419917919986363596454957364009\
46272473849263146775403801332030561421818239534403777747887574969184436893022\
90467323067661185866713563017868813164012778387245589392132655261058869547689\
12588704796320900650849524477152165809738671954378931200204047765176403308093\
59795731861137611126759127476967833600*Pi - 143621367490654706067885837771358\
15789574778073206945388768355586894531713795110884159575889936036947594455337\
76455498527232687780881549397258378090236938030135505873239275428123893621777\
81998693187327036391290944175311943702986705519017789122151344603788115412136\
63811571063425057331751970385908531780964415094766642009312887124952623349760\
00*Pi^2 - 4350583333316439048912380778653919428942888652671671885346256240843\
12267754713983283497231298890744859645670605832883605422125483460220964835055\
90463672180137523911897808055450287349385493623331448386884865714099460575463\
75350767281775459800842787413497088334046281877562744501558223719159127158500\
672927867251746394343777277203072989693739008000*Pi^3 + 
   32936698502585987284298380113072531689373999618392183150502969198322097919\
55831414167501282533952116425446466614860866779813801133312184793432326710643\
84349712933629156886786723387005247574453892580420785074806139547652379392395\
96306311461352254781552812655147434414988930450817040351556692935349372347684\
4431178924876582445145315232463192064000*Pi^4 + 11487634636879865060648679692\
51124401181319007533079859800957451425676803964389019490037275362373840794813\
57146745957250266623167515130236978033399765336230851426382893247978661212406\
66289142164444868489384313828849247486909354612418388283658054520751477387139\
08736578494064298458567348644350783242261570150040072415824845546870097300162\
189721600000*Pi^5 + 207141130107699775628850197521015868841033897683292417255\
85121124365107815396127087995456089298899873136183553760544074095238564818472\
33267430919452916261151995090265294549839315721550956599478360076718994611863\
03592095593026149523068504995474040692033081291567209023904382743108813185575\
897218154296007401257241030235836318706125354674683904000000*Pi^6 - 
   14881396096381187442761811290003840308642421329618607634660062952469785118\
43541768914811387269155920188821344937374050136112040302271278187205103062938\
14489954932924681814388004690549895802916191055528885728800169775855095830261\
23561246184949581764969809884340303638849491502140973461266747252311847579498\
0314720298486810984058226179222729129984000000*Pi^7 - 
   47832417326743404923509893960307873829778399194993085317620723098855104852\
36103458222602052320750750368094068675693715321229087453139119578507442049790\
81684152351578943214177662937082477853114513366044370757445783591443558296106\
24708696217586117341258796057598357904660315660360061800793193975357098544433\
055862205093754872278580746322989547520000000*Pi^8 + 
   11949380242833958567550699026847150988289640367815064058506164326984585046\
86043243857071916212018801207881725646749015097588974032273208365031783771511\
29769506709856377500940903376750734972908266913198252607153309649347344325955\
52292880673301068896745989856409998605094581965516960847466268503819612931815\
339975850691737679595450915831349772288000000000*Pi^9 + 
   45827607322834993751288859201952565178947777857818803615082939300286645999\
72920974204959614640941138993126008582572078670284544900615569440466991437144\
51105738376153093585971398779758555834427389002336562162632264683086000187373\
37073606802035449520920881212630773851065618720926980288202781036473273260490\
22924966103606707867700403408019128320000000000*Pi^10 - 
   65642089672367175405933829323291427654900618744444126207961888364612198239\
52924906821804434919189082533666829659150279388339343604181484595263708997201\
66096608723549586432117173924843217716553310870144619221976056629987900949278\
79359300163410609172318444995110746573533448542947769359873777810439157764738\
7773803650433533237288402073790636359680000000000*Pi^11 - 
   25716326560364471056346005629115713767175648776102642154602635887712761429\
98520685926283046887781676792832870080923155208683198271726818008867041290732\
08638547094080352017754315375918302871255721995453674789232497579528304701143\
86616426612418952431325750366533222112860102810231426933625822215777347067010\
7220482172420555524247369516266375086080000000000*Pi^12 + 
   25950948712797264266303034772878760972236317488369893301362300522680219690\
21243533950473459368204060262974666863429387118651597758876776077463623755443\
52471921739892785108058138542955442088826416896523706579780912063767952409502\
13564021446708439576256913544976932786281183678138185218228536101852486335317\
168231420220429189771032582877458989056000000000000*Pi^13 + 
   94448722412415945507352029539548892252549130213415425335252954130253644748\
88693616326628436791519204211796706240158844047175071018045425010577776967437\
49904032515877788209762487381456170126026046864472052479876136216007466409912\
99918120592706487763651585971612092882700414120403422715778267692777288189968\
32267574885958230106415625697430077440000000000000*Pi^14 - 
   75876826989391108343267163943307982306051179675184846894572314429075873186\
62533096036727700276121573861633723660062376103138943386313389924582703076035\
45252801733283689110904941824732470217636901774928716556735858045441040762295\
22613465363596028473226604280950386233258973102326239884577545433101676476757\
7966375217717475345152238442384373841920000000000000*Pi^15 - 
   23747113653087767851204416490032380333673838911733748333472560235331124831\
92218294007469983451470341059182964260319514251199449887605403270925712302944\
63235511590326821474201183252913432141776648198334696384685641506689937823205\
13699975273954268672964712769339437719370109652803185255619393713646201206869\
8412321571828048162677028699848237383680000000000000*Pi^16 + 
   16625205804450187896574313480716183136144718687554881394666762949957844484\
63656417873986737402748433036677134305940863705318695230626986515155415089350\
13637463831016477415431893150373038502236639082067569174817443649778839720382\
01789124516467727126721872000901873376411922279077706388750674481048280684044\
401862030603463182338253019291802664960000000000000000*Pi^17 + 
   41395719732340469082508124097697275997889970277871806130751939585654793380\
43176707174087904385909764100892631309768847158076598506849326987580495658216\
84183606091339082853190282526804889377953758586417613150869778647627509610026\
63054279224525571122030586989878101257985958106689688831634610765644571652261\
56588003774400429840257161497254297600000000000000000*Pi^18 - 
   27366742321944603948441982636178292624130016700610755221813626475905617346\
13907837373051615281658966868975710873244573016065269215576409523460701271164\
50801405004808609355782990410647548663391146874844029023704973390291201079828\
44365582997917210885296910326716768777539938257685430583959348929029945401338\
9551726150698403265322395290379506155520000000000000000*Pi^19 - 
   49570688666743474268390149613246240941554712773084678988219362038730013575\
07455406821834853098264928174319930059304055216758049394131839499045695430125\
20631903338405730077753513325982677746115587845116275555534180388701782504072\
24840095843338282920499732719874625738386160517918881511705100069760774590915\
801265125164941965889019304636072329216000000000000000*Pi^20 + 
   33579607934406552293250609310542303880908476528867045385900281127336844911\
34159534248274343280026224151213526036432984573682136161965973621467981675517\
72752839809447174973333433765854720775016255021025943855454329368890542650777\
11019488917219011871102436038191757734155850057328901599245463976728213531474\
13513055201327781243301300907260300492800000000000000000*Pi^21 + 
   39832941819143156944156227560892797773059004619566208087262221207992036373\
29514987676001729250933669573531766399614134280892915741313419624412788025691\
34501344251031473871991107660510475553129729109654312794301426239166050174756\
28657190364193531812952081764988106402445027864198819328055743580055394035342\
6043914929409405991435318296578097152000000000000000000*Pi^22 - 
   30082320681769146474124062216542926529327573640375044522541148448129299786\
04281642783702237445877476024974687412902377617696013091354960031624586364917\
98789509798929455611837811366894849669594350214899158049040964631807063316115\
15789849280036834344154096131040554161296352999839961638150188353716549447013\
023210559226306364453796109413844516864000000000000000000*Pi^23 - 
   21556538741176842917297479522259636128908844794918665716267016188006696010\
19093525397952077361077905085593721455097379619889226460171648033021433543992\
18411925547443438091541761274311096379689177122538183660939583869341444280213\
36629447755993771820988101092731212824290687458728042661387573063121726300218\
74954978014938564833024451131796881408000000000000000000*Pi^24 + 
   18904032730748181680099424207010583384835588669322301627239436077213014926\
67184776485538714105969301012026505142254835089942922051696184193992344238289\
70913563535652463004963720983420328405896414108096633892129481027808695088418\
00505487462649176925451392771247176087492204848458999686909572102755785214067\
4108220857420050305680829372817001676800000000000000000000*Pi^25 + 
   98927224254708184404932486977651690237950206480619444894744384410755455255\
73636306020069230912779125640178139029581305567665997014875706944967177861534\
29129655205695010410669550498478658274414574282567751810099468361014322044099\
42907336468616077712179700738491067546388049396232969026485167681289710131165\
50751392054619522435256428571656192000000000000000000000*Pi^26 - 
   77513349678970803800292537260748057098750834368164812026410179183685350720\
78437186247175289858867849870449863146623862260624215530762021845455465189352\
36137254457943761811807769431222621100114388091961570543375128130142102701331\
95821631898157564647424439122069744899725897719484755548643820411165296954661\
5603793408084709353108027274220797952000000000000000000000*Pi^27 - 
   58925170232500502213307765234372702322301832366216410391529469554486375764\
93243171696794193131326557908199374349546111370571480101354678841780735480526\
44980391729547157692658044968644455505194539391353159335423045282509915952450\
12933930321367438470851523615887205316368860025022033236782924301743855730862\
561839339417926524561317161861120000000000000000000000000*Pi^28 + 
   18132443911668433780179754925557671561110524242600803281239158237150180696\
66147751464563968524600333182106596252876291687513141691954896381700398791833\
79444583337110085421724113630000787177352399159326825310690340434944017398045\
75710508112873362818533390376185756177877643529968453272329471435433048901056\
94586950962778443986082389135360000000000000000000000000000*Pi^29 + 
   29172849294062710730043710557573955260022930424412406335693960449971272489\
87722520923548071495105114897046158512715119620534888783997800326698081641610\
68543043845012258846667215481180763647449138354657550915361415818192486202325\
46396351210487037261292467498999623231778131494100820027440312291947263398288\
4569798488626727230265757746875000000000000000000000000000*Pi^30 - 
   18244050159920507434410293381236111997690121811385831161900820135339967270\
59226750713131205962937325920620979808056239792428409387726528237968809532035\
30863310560351470527139296863499387072652500184244762155130269196043082770061\
33982924428174747320951935859912421778125824241021138450241981520895554059865\
48926292476615355234389023103417968750000000000000000000000*Pi^31 - 
   53837810693006366196453104208200180775202350744004791151637516759277351622\
22657168138444248128893818993150146621689366005060164067489400504718845200838\
57029827055076873233140169944680061211256575529736774849058777334486971483550\
41589800010960247901054503335627311208180995144147682392864157956491760595600\
8833496309238580908551875877500046044588088989257812500000*Pi^32 + 
   32917453100514235030350625407650889373553423434184939127867784776906259862\
10042498559719932426629915300507824559046353984783393515754853661025214298898\
90573152819879866488733553243194708111395687423661257157564157578669573368894\
10717919263309483343156178811703778907318143012625536524164892839329855978020\
7417280817652556088137785495300704496912658214569091796875*Pi^33)/
  (91848717675826405966837372034339977622517709072131864157990610745626543038\
09008520554822988310465046654899394765283061037699432912341171572367439764544\
41478486909113013710222294399555273182458321399916851178852440563882743524000\
00716244661787351472286880309021553009744744779736744648301019295059517292346\
38979458899884622671138734983312885071594230962077563943121045672503324159508\
48000000000000000000000000000000000000000*Pi^33)}


==> anc/O(2N+1)+S/Z_Nf6.txt <==
{1/256 - 35377/(2882880*Pi), -11427/536870912 + 418629/(15785369600*Pi^2) + 
  4791/(82001920*Pi), -188351/1099511627776 - 
  1352733647/(15466126285209600*Pi^3) + 14206943/(29756856729600*Pi^2) + 
  204409110702227/(517415353535220940800*Pi), 
 8430830445/9223372036854775808 + 285598741/(9977507389114417152*Pi^4) + 
  978545299/(359938939001241600*Pi^3) - 110232366685906609/
   (85236935679978156903628800*Pi^2) - 3259761613/(1191272470183673856*Pi), 
 43780313463/4722366482869645213696 + 
  141015825617/(907046126283128832000000*Pi^5) + 
  39157682827/(3225052893451124736000*Pi^4) + 5179985275737064475801/
   (955608333295371112677963202560000*Pi^3) - 
  168814957990626041/(4747306565299793540677632000*Pi^2) - 
  378807859134078578064019037/(20204736284322469468369755775696896000*Pi), 
 -(21558510520428694596042233468855112665592233984 - 
    635690017641995986816452396085181081768794521600*Pi + 
    50068309485856820394470662522484252886853222400*Pi^2 + 
    2670106999199417187620687518512245036663439360000*Pi^3 - 
    1004608606056537023804023078539029284905652224000*Pi^4 - 
    2090120451440487637536046966728356174944281600000*Pi^5 + 
    682519948265488819005838235706629394775080234375*Pi^6)/
  (14083650203574092617968739293319910856091386471681884160000000*Pi^6), 
 (2220153756663328799976293717755547311965021299748190027776 + 
   68349285950370819490119396298751878648110924544904842444800*Pi - 
   4241615192074778372435773983484198927859592046180512563200*Pi^2 - 
   608161644524827556012838335457779443005624228247536402432000*Pi^3 - 
   157297968206514898975884211092729741861125945354246160384000*Pi^4 + 
   1143579008223356477811916286173023908906963419241540812800000*Pi^5 + 
   489347980441856834839501151582350155713967891493986133200000*Pi^6 - 
   260374569948818440770954012867849362459858576368072449609375*Pi^7)/
  (47102426525282944936640616508568118422248991314304358888092876144640000000\
0*Pi^7), 
 (-205792437141639837375324942053630596922831794833367427879402471424 + 
   6247809471134252512474914970220838007965417399161180933504064552960*Pi + 
   2075531331086020732076111305471479208159067788906750276090615300096*Pi^2 - 
   61489905174645832567283417590093320473578834325556343016645040537600*
    Pi^3 + 
   4407735091745244827687131982613475404141862803541110263643321139200*Pi^4 + 
   184452795333197836767598113107447993780710821719635735073060290560000*
    Pi^5 - 
   64132161247401949527934081751574020579214391285014504704732823552000*
    Pi^6 - 
   132733158279863035328445059912774883620270852425497841309318348800000*
    Pi^7 + 
   42950816248914569046712977137062228715100845539125109519637309765625*Pi^8)/
  (15101631329070495295159386666339965745272561686818797150402802152882963900\
006400000000*Pi^8), 
 (344106853734786503492525466722552447019067451154500341784595006496752543989\
76 + 119259677377213315607525945666055363250284593117893957900931721986898067\
9802880*Pi - 5540453098136944266346207454632229316184090413433564165560602939\
19555348070400*Pi^2 - 2291330677830438454108479071673854178263552766017123867\
6736815500509102420787200*Pi^3 + 51895390399761014013131218105378268211986586\
5943975138689093543053894877184000*Pi^4 + 12064392106034234749449132482293696\
4797346656652536799979779187919284747632640000*Pi^5 + 
   24013069435392234670848909760364748664813636333209840695723204392590979891\
200000*Pi^6 - 184948602404100505340765543076152002745075767223853034831674150\
108879147417600000*Pi^7 - 699614547511811492960075015349026620743075525202284\
80763783449136320867789296875*Pi^8 + 3901784163772483065732589082802010675351\
1138390401595732532509839677102363281250*Pi^9)/(11194698599127238065670786936\
94232883491255656338753710990550689941876643036659324244983808000000000*
   Pi^9), -(22020139882883657177291239660423777219391458277750790266788582160\
2693627437134010347037917184 - 8391873057770860897406293648153282798554991403\
433548109407197918001920052673713771787583488000*Pi - 
    5435001407090393720090710843720396032478184842341276550570192817844875034\
709884168364569395200*Pi^2 + 148058987312249925858890840420341934738701331513\
531945033710321182505410493735284151701995520000*Pi^3 + 
    3417471772072338302004930846526708754567821074201817945738576093450000414\
0731500464957292544000*Pi^4 - 99656192287955776271612906550662281116142695570\
1514248399047748821132961082817891067232256000000*Pi^5 + 
    6932626247295732930640804205222825074666679035815436909441754496691273423\
8023520937731686400000*Pi^6 + 26492051915160651325204008046335234675846279732\
45770715802483987973253319647235970999255040000000*Pi^7 - 
    8881455970059892909765536643111514177371041660783506735386394602440787213\
55281741239197184000000*Pi^8 - 1837971734290526272437515866533376220421003871\
298997057756179496378636832378183336259328000000000*Pi^9 + 
    5920527142172798694469383633451056322462010296291151361074605480643591914\
38734749474169677734375*Pi^10)/(334174976833479126473977472740579080347709253\
4720377426660986524847459103323234973909105769775903635668992000000000000*
   Pi^10), (30075180001432291295576420125547446972607977547620929796331312273\
5234987535679073336147812116445303668736 + 1323948439749748229366310860482462\
4766448471901522396114677185180636091225728382869017186554157360322969600*
    Pi - 98904920898479334728708509354668593990901959269021092325093697279871\
50153944691397430571170048676515020800*Pi^2 - 4638115205736683429886518272957\
06245959426584410057808482874934578995093615321572793933206014857754705920000*
    Pi^3 + 982970189218896651200403864256505035326023071534082971634238204852\
53558564470706364954125571721399369728000*Pi^4 + 4943844498241785533736155411\
15088885445710038594331186250775917703172950749567684159708314915207779450880\
0000*Pi^5 - 39528049047404565472626208747160263191849678047324778991973375323\
045948673328490020667357679292147302400000*Pi^6 - 
   20182889431960032429591498199223315447916091202544383381656123203849717909\
323445765876305179877729894400000000*Pi^7 - 344460687051517166226320630425840\
0081499319300215646524442248503614457462187598135376662925743496642560000000*
    Pi^8 + 274380115241918739993959934653677662128513088365447794301330020520\
12922563132880636386815830095155200000000000*Pi^9 + 
   95608690088120761220646783984076726987806100047312075741320950259331926944\
49120783193067951363561710937500000*Pi^10 - 551007659168850443205430213994359\
3957834488391516467366123116470171345724615176199591444154343927042236328125*
    Pi^11)/(24177687785537691389917500244081372985372547091061570113335893881\
38620418790535387767781916096688974979764128193624145920000000000000*Pi^11), 
 (-24008054645352944591589283380387674774125675567613726222879662643909125615\
46577233805007718496721871356018932049772544 + 119199145303234645812123575960\
36808561558887045571421477028655749298748339588664800341113121748530636973529\
7955214131200*Pi + 1033750437776313995317973501527208077068552178470653439513\
64009252428895383574628292353191612129661891310559980158976000*Pi^2 - 
   31890816136911186597672695034883401510516999034597375160901531750453199674\
13180450317265507455367513835678712589189120000*Pi^3 - 
   15561501277773390579311094848874954297844348696817720018094167566783706087\
57080502489809025569384799387931474351095808000*Pi^4 + 
   37612948785573690871376936427500774779246805022128622286543838271936782882\
789523852916872330727205979565676442943488000000*Pi^5 + 
   81374460543475228437357914080992869885059102808533468036186489469529021222\
44837877653352662653528760714724332116377600000*Pi^6 - 
   22198246440708185276025277331442693316029679498194179688805818250390993204\
0682800841464018279404959041884846764851200000000*Pi^7 + 
   14934253807548297894949085372712640799844134885771658235214591734382493256\
323955607812308277293148303037521389944832000000*Pi^8 + 
   56094960304732623365932777901784651989472842183496885069036577632690640546\
6611249936549973023686981424684755582976000000000*Pi^9 - 
   18431758510998859007222746873717722921014366716425726055598355199542626318\
4971189695195539101240767385727746812723200000000*Pi^10 - 
   38230702969009568729100359448927092340338266522647067366341966685777516601\
7266713071818627662057746114151634582400000000000*Pi^11 + 
   12282732081422322610810242009001156759969594934720185935931461417537040481\
9679937191701186450687247601884323605169677734375*Pi^12)/
  (10702669725768422918728265429246519619680638129242607635494811553625469323\
242275299913357941739896343419728609355725537117836208295116800000000000000*
   Pi^12), (20602225750981818593584015304123598910804979700572506371672064544\
57656010550832911861820652833005707387388268847843015393280 + 
   11772584693736228347394955318579324775322331492373879752553969181377369484\
6491700130105220126526024768248225577915775388221440*Pi - 
   11014319785407659007384648455567900228100938024631262854213771941978859756\
7890538740477421283066859536683719824110739194380288*Pi^2 - 
   68352243845621935803350445403332994348504734728818296438472320866056610002\
41535465421436663402339228361983508070408363442176000*Pi^3 + 
   21789008940321624193984118726578664823868120614148899698510338557486604443\
66912130986679765393037955650288636389727377607884800*Pi^4 + 
   12512900384472058151861273076422004940932717435922711927491969758155138146\
9804771475330732789269110551154598174142810250280960000*Pi^5 - 
   16365266257950567509966510293269221953635267547755157452760024144538995017\
567860424379717599014126775010064309993531064188928000*Pi^6 - 
   99294761173539012302747886570296886327527034294953723112345437409611043949\
4106303308583423866708380042342546876161765408768000000*Pi^7 - 
   10506438805355927366464829752116804649965485040076884304584406473032096052\
55845471668351143228949793410437968531935566233600000*Pi^8 + 
   34750346517675360787423201116047583844070690945515033969699152119258613301\
39444410341031675842486792088687709202082001059840000000*Pi^9 + 
   53673687449839432315721387540125793168369964205719219753376590411841136303\
7018950376089950309111088318886063043848659140608000000*Pi^10 - 
   43619119949826534831873727202689305195710646045628435508867411814405449239\
63576503019783905127967301990208745830408880640000000000*Pi^11 - 
   14330909169129749605320495146247625246707653879412078874554263768782566197\
55481197122515359127050411792569383544523092729296875000*Pi^12 + 
   84616435135771786748200529766792236919311120366736856372168805526746537365\
1293334762518123814823062143744190928226534222412109375*Pi^13)/
  (55348988343702420591173583399578464530300134550839897655887487245652455270\
92948905833362552827771617551807743433960187774350724294028272703897600000000\
000000*Pi^13), -(180643323682482039827414420598327925249661544603686466864376\
177359450342341974194301932841923697089623811249983202606475419372346146816 - 
    1168236758182753304083253235055616020536183055361600577075642947967897142\
5688639924357664490507152356522666289785035174321433822101504000*Pi - 
    1183783242097065573628413060832376949752187726712077267424299629899006889\
5916197472971792246614478312519180900657794957516355115711201280*Pi^2 + 
    4150447568826870201782932003754348953901626368271700725513171683878601474\
76759628308067671483305071511651746262476416404233115469348864000*Pi^3 + 
    3029495249006182566238847980733633176599036344135101307155126418704550181\
30966213559236999834395080470917873145394520824542791032897536000*Pi^4 - 
    7293103140299825466595992837835718770650811195272525072214138738477660200\
747227488205197910803900826426944738293126198262018065668505600000*Pi^5 - 
    3749518120173627934509470562086328948338091979910708169658716085361381804\
408931429666864172193531521853592052840211884894066085178900480000*Pi^6 + 
    7649489218667874463972149013663011973975718514161316061308509668888720931\
6262267755348197364855678409366720495342458840202491115601920000000*Pi^7 + 
    1764229940971667057011432558844985092232881344719802788697245592848924736\
1176460618990240551873072617243183675879937713548389540429824000000*Pi^8 - 
    4339951858027098486101769224861834090101771378583188139351259053194949731\
52500551803984475310485003728682297808713094667497101066240000000000*Pi^9 + 
    2791206768002405761397459304788743083683956118015750167093838998727270779\
2840944495796714896741385199203165142683035577741991823278080000000*Pi^10 + 
    1074695183611037748490178711690137967196810958045254259725132847118380435\
794894621107181305808541162743748648140476344972621060767744000000000*Pi^11 - 
    3486921199840001882891589852432312903962057471696657386154875833849467738\
21631436355628659222790749511743420355348528647797635705600000000000*Pi^12 - 
    7257580448111478677480548706115816610157943563298449368143078496506131378\
24082385875298634751785591508703489484322387867079511880000000000000*Pi^13 + 
    2327738965219087002678305958027935132408670342442209174442249346598170413\
39779563442644569394131295871482853221022612098277242912750244140625*Pi^14)/
  (30461260016856950003449088011956215400677284490254649542378913230575108162\
09367966299027584364683089650176476661641075969032446534904055682301595254647\
68512000000000000000*Pi^14), (11391956357597518543380196752059916295260675943\
55217686387021798198733732720637845737151848184250226372753187153906968454521\
3054713969865248744217074804457472 + 8409211529389344043247677149293461593133\
90407518121882331705017884649524903913501364205230146171109404993194801347830\
455544424569392546256194643707088076800000*Pi - 89001994381784670795847102866\
12591793860531091148713139591325769605885130178764550910801671376268635651103\
02911131755090315861774468808360823702869697259110400*Pi^2 - 
   76507742033013208506955607334191078049068328585068574464518382316309413248\
25429734533241130165912684492613168386662800930059475280216898646302249563138\
8180480000*Pi^3 + 27968547109668766755126463717219174728522152506561910600338\
60516949181939928388555089770255400177105586213920329362143389823467518599932\
8684115073486079131648000*Pi^4 + 21796889393955968185481367283606816331893230\
07947149129123238386971075980517266355912843297673229560645341144788384011835\
136832854708266664944175637090795520000000*Pi^5 - 
   40679259772085389327662637700878188441400767364245140996839181767248432723\
90457396444148173534668268107955753832611558728906708256092301106966000039953\
95686400000*Pi^6 - 2865797253342990205142145202517436694861935856749726502409\
85170409695263736541244454443474061902744222160688652527235426815727862084460\
85014114705306896302080000000*Pi^7 + 2544212769608263815684640932040131956500\
70387343460312017936528886901793458298429321777615960217373352641981773623109\
7213157636081089309028572151459562389504000000*Pi^8 + 
   18956010802915388364675819432054869373660326467306866603922127762522420297\
60301469454610365014728795961387906851277655467749176568673616231306736184464\
50688000000000*Pi^9 + 1478000466288632266077537859850821008755713020514814402\
92474361096639121806929417871768179911384469858451335210697820734869896608352\
7570215408910425548390400000000*Pi^10 - 5977903919643202282790537899493739860\
11004171344033003922029718116190624103013019138969137506721193283108016061270\
423047445971844322128596702404411182284800000000000*Pi^11 - 
   86181697491828139166106123883355355529599773070561426289591785979809768469\
64749984852882001447778250547426689351841642974733408399614683306445308777986\
4576000000000*Pi^12 + 7087318450389855601150297535123652989331510675575526238\
87686785878512338342136563464653137950203155465943909899716814093423463323041\
728853574256691847424000000000000*Pi^13 + 22277053654842861827893156532220126\
85820118011474652983807279582882567860226888124110799534456946260726457008221\
40242424712444455021957501134996671870318359375000000*Pi^14 - 
   13400305063416856472288170746775993394338268704121569203917688164180378981\
94372922505520446288347644150471214042719531438220823479144214472759212262473\
71673583984375*Pi^15)/(128210993029207677211920458589586007732711860507867472\
70328295882928113280891097139206360229219988726271714000428815789724148521658\
634419685438062577286868327033776890798766292992000000000000000000*Pi^15), 
 (-71774987149308278225668166134553375396025310741693993788156749891279894808\
91868067530587440601576675006654836133239183211842253198265172859903489347737\
71440387784704 + 597013251415705851652775990303285526665479287016973154942612\
62019997625818123029355580249382990447934185273635905524613932123756717778070\
769158384230682233675972608000*Pi + 66188458895497082884708237851407191128492\
18395942461265107695660022318694909076049644034985664774600862889125769034319\
0908470528623656869158486199826290127118585036800*Pi^2 - 
   24510641260716054925279047387495911586737893286147476371013513185173890772\
45457390231384367170478260008323169675644591851713860976167339353714180995821\
900490279485440000*Pi^3 - 252485815895592525493119166834438478970813806426054\
40871815469255401396869424618736200187487960637955667485495225779809817340006\
11674797548557346430753226594302558208000*Pi^4 + 5440149439915275628411557136\
68021623610556524504433516175640179214146981071444980095413234732422294538742\
84941295942563247105522599291472912571841456937921080511692800000*Pi^5 + 
   53240603331634269943529099954539933451330572236374881834505262038385453701\
39175594988355551897540343654277466312282227020708556904107303776361288943566\
7608302832844800000*Pi^6 - 89390052974073376720742775964494599529384168700409\
08658654777043131708077890859430278878627751601798844889417487750346091123370\
80535072081878870092356135603027312640000000*Pi^7 - 
   57988491564917478638179439277342148998674669925457625106361549448354077873\
54255498815374383564834752098612279504630764230122876425492224629565610615633\
61234465587200000000*Pi^8 + 9577183270452939017359831386448398437232887392819\
56789520410904933454553280647866863676161695312830869325289503756602092609592\
9995339408184077248380112991448517836800000000*Pi^9 + 
   25131966027242621401537520815216390332489722372628279397569484771493451911\
19686936619855788956936244765745814933715953768703572586886316035980156252471\
750070317875200000000*Pi^10 - 54741214094295131516975642405906102020421563934\
00090815202857082368196542896343425517862157655709383507842760344685977115003\
5874525143038474559369490005570229370880000000000*Pi^11 + 
   33225737562169612403516958795703397931871470379799485860652951322464388384\
29540504585162094646052499094273700020533335519881302893045398737173511641131\
002798014464000000000*Pi^12 + 13484195446611281062821366843890313165064602511\
98203435210415266710772223693396788903911121020766467158158951621149245079476\
77231757335406643120289377322697700147200000000000*Pi^13 - 
   43364139675429147473349758102568149497806564471816634906948980046238981349\
54709662252855708427034524808613534978686804687615448003228451883066889301995\
2632558080000000000000*Pi^14 - 9062456705696228561699849366637699246526407352\
59359260652725428290783548493429459531187245150384373285542080899358489260665\
22988522035347892893023133375325990000000000000000*Pi^15 + 
   29030618790177950490246632823892338715895445595483763048914483538427557184\
96317543556337095090725363174336344230205457428560078105739568077068228535836\
0890763988494873046875*Pi^16)/(5589972382021798035164131668163282811251493867\
26926399832326713179793994777311910610285843794852190605413311460493398414962\
29665105879411774771916121161123499927346150838129389743097511936000000000000\
0000000*Pi^16), (445133144695879120085230029834046793330928195970349582830401\
93442861464787145597281408197629601209916887298348033221693061736865306544214\
87878641497360072419335641452200853504 + 418400075661285681741322163024086394\
91189504053270590814443837275886623231024515328643136359459679818363693106829\
9896091724125790619805118132794119922557420691660999896334336000*Pi - 
   47629075521886545252957144705202592988292994832745561218920866111260663775\
60278224354711545720040364755019917283162206693353925920184009959404474167595\
28690608623047001977651200*Pi^2 - 5779755381560348554057659110966215531201170\
45778084641667790084514078229482554673318831484949985189574026356793388910096\
67595639069456753145914413215610633264083109791190220800000*Pi^3 + 
   21471629709206148271781400466847974933349655600359330053695741230334798763\
11481789593086932768446020744013306114726623312398749155408459690096826733626\
3225548751341458389204992000*Pi^4 + 24006639656438829442064731812712066738969\
30787904799550274939882014667862897172765473927209684423340942818259517205077\
620375824906399956806488717930617285896713705117089110425600000*Pi^5 - 
   47241802867150083516149469348333935867408234928883316166792411651265806319\
97794259356872264039714712857788614305635231885915872705695907011631312928862\
44983831581340120331059200000*Pi^6 - 4749362854591060291017064888446073084994\
52679596351072220051239045681994925862267710135497705514271321151318753976512\
25141661483328021617697577029345349630778901429003223040000000000*Pi^7 + 
   56649453621499928696785546947069726042632002098340898595972204864053045084\
51130711738191701844310076985770110075437751856010331055901776791138707846157\
846873139495793080664064000000*Pi^8 + 507952125870402048118712406838731493571\
92481350288698563431597471142411762637041959996397291365644591044527321432704\
9993388271867997090053566036087767796923079397485437360537600000000*Pi^9 - 
   31374537019305183138822922495949067557740125521547872672191302722141124759\
62602837831390709515040570413901334204041881632364791825644192290316303803980\
0877794424870522375372800000000*Pi^10 - 2966004281639344625257035401223301119\
19857996672737034991233744704215031870727544104481298170692651587041180925539\
5083122937752930204030074092402190117215602147377967917957120000000000*
    Pi^11 - 39367057979465077882598952496985913948345665702303808251357863785\
31758244273216851497841479524356825175248049899831796889209188779343558731290\
1047536918842472393123211247616000000000*Pi^12 + 8674067619084152947631935424\
33192874007491426811542564695527990564014183494983305439895354800226654471114\
48882484204813270492047210494839436390790870627557040043623756857344000000000\
00*Pi^13 + 119000994414129776941915452661478361778667104340712630082884850185\
88952853003500011779251596952445968949019606462478526961619629671537338395070\
49443148103194915636557359104000000000000*Pi^14 - 
   98517733975008051918113026524227683321149281933030029878824922782670268282\
73588655373447285215502003509558707361773460998990370188804937597980392779420\
524415691287945631200000000000000*Pi^15 - 29916513648610171069976869824063136\
62792439925053193554048760680263523517344431036793404533475818970969426823121\
973542574827837876308733787309279130228263559677905737023718872070312500*
    Pi^16 + 18262090124969828385615970389953970682516990326131308793763667199\
38229812198224997684571411199171203920216305942809780997812854522684570522921\
188009012589571653228677233219146728515625*Pi^17)/
  (25185918021703998772472530070310258077604683183273573095284441079737958407\
75995942740400169445672291454632520535248572167008028281468760502234349331310\
555877340121159765329457481627135520913487403417600000000000000000000*Pi^17), 
 -(63485745813463982294906920783972407292062951216183747305142946275679898602\
50363236059818355926366805059619766158554771413304994147454838470402227144750\
212674745020130739266531458206446649344 - 66717346052171175572936930135418865\
73315313317738443028829683015747874387910069703238574525375407147632643023683\
53381046253770964294159702572857517237124489132698972756285472910300037722931\
200*Pi - 78195541732034893273644008639286478425575815340396591232965143480195\
41608900751024366100772959865860811975166555887499214428181934607692917639955\
07742180753618607066600396779440108074900127744*Pi^2 + 
    2559072852111150573953856640290276085999680263655175633614825246942177229\
75330192231292491179581424186213400632840844409681244759648980698124402824857\
42697934980989016338161541143152256090112000*Pi^3 + 
    4128494781610549954453334841703142890912252619227012837052514497152100920\
74841853586615790013701769598131786381341948701324210387418792869293452495562\
83400231447683136900701602876232778226073600*Pi^4 - 
    4693508163448216723877084556832617517127820609394650738983459280913395237\
36716558116070336275075527640500805869622466073043852017376550110406449600592\
255110316510987298704208553831773901946880000*Pi^5 - 
    1328660147078081899919309283775580368962819861406782517486651466833643512\
17568463022500914033579273419251419975038359548412299350104810775325260775865\
2037249511672827588864382155944419630514176000*Pi^6 + 
    1103796765847385907260101159248592593685337578991689553542128420948856459\
22437592328681612124928210158465029887988305547971853145474513388780103575906\
16783490250868305024731828159846929137664000000*Pi^7 + 
    2435431831388902602678387173209016584168350426075504964471068980427540347\
08660738320164626638284675621925562295274899821152007801207332052268438218147\
03145179945624072946804164893347310836121600000*Pi^8 - 
    2496505352928685537142402962561306095148793593125904463309330323612240361\
21122544893981881053884987672367577203359648337122415158807610476890799656319\
980477173987279100846815584302735116206080000000*Pi^9 - 
    2359876845115631345965883700903156301777728295744167484288502269703601133\
54704751009661775703522143148674316080065801434786278004420300219317536047188\
652927305048365495219835696133420999507968000000*Pi^10 + 
    3078483654704159395513313421670802292835319876901633088047153104020504345\
54548718696879486727560536783920411170964834814296214823053150705650273299386\
5314269090803465616836911183462297239552000000000*Pi^11 + 
    9507824935293649286658703367866214553943212233811010847034720998729894414\
48302334168476894578584754569746007684197716718324477033966842323803224873326\
835815579375578397884361406183973375180800000000*Pi^12 - 
    1823854157585118643378061801059313708889688800499334232627997607331292192\
19417610532654331349052560516055621350980970341115390340292560566942453132033\
36370812616176593017180168228264388591616000000000*Pi^13 + 
    1030583830618610179937365208315297410054783869809205790035264230312144260\
65087761901640705905091351216147360395312383228325178168693644845333246112757\
4240379613222156194039480060496935124992000000000*Pi^14 + 
    4504303766533089948283123590823581753537421419822223274514393155150933545\
71023220656384062403917524518944856808872780788874298704549331254191929596678\
04563487487287912602448234733652410368000000000000*Pi^15 - 
    1438663566565222787112679651588585917064369010655671754379000607538478752\
58738538013148724755335231027481924307563085288039786172928624819068872576382\
76504278147502696609313155064941430400000000000000*Pi^16 - 
    3019763905602699415938753749912648393897121134007493449911739448432916454\
80604364757208811673634331748289842161285693285608003257349836624606871796943\
80818511840611755530262108836457880000000000000000*Pi^17 + 
    9664214928749151063032035247280803611392048732941539727458300889069238634\
24866392278287455798626483655090458153429701398986169659622836309081971450120\
4448266275368027440096471596117922496795654296875*Pi^18)/
  (26953846750980999145599266128042759981005960810351223361728220697177157902\
94436177674558048072966787172376098613798655968100131927313192659440146312210\
00823363828263844783141293492488817498637802162571586744452760207360000000000\
0000000000*Pi^18), (164431712276419295926959123563425586360286495964333817648\
13354802307071118923473643549853787453677769745894700586448734717781484671018\
2632349753216591341684156567302025346283323112697269256234201543344128 + 
   19313756374266240918483887754114668713223183103832046556645868708906110409\
58103951841863135605788400659902721081275168891440190952832775584202598164137\
9934927840759359984502705404486400479911080322557542400*Pi - 
   23043234792586239156663180177316429776817632812318471847561706192948942867\
81591860144751071375965592044588669748915643815792306916010138601881119292786\
9157706837373537699892824844000101004641680817148395520*Pi^2 - 
   39921156059022615636441372135856937894986390442870262009496601254173544101\
43173973596887353592586284399620191989178515638545020936364342438242357071034\
641904707571954691568946072298290669901227479818829824000*Pi^3 + 
   14017015845891823950549185581408695842859870538646498631852380257374218755\
81446336103928119501590967416742434790376008646987947827457505935515758649699\
752562785605861709964993499200182631055869526801383424000*Pi^4 + 
   23074159546332185654151198176720214110660935423407487111298278288618811968\
37867713618525689430071453206085567586677534522039971857208889037468485715383\
40381988267146603193189086314482661093523008076854067200000*Pi^5 - 
   40906706626681064735468850912071803867490236331626709176987358756055910976\
46104154495431909439353944887985293107694475713017616729767473285964898814985\
0307487926644180094379644968766436064142837327939502080000*Pi^6 - 
   64409493900408424653000163588311424518624312756041931876448869564219132018\
53709817998848734967907329003136543554087359518482700916354178666231254252064\
172147793552849009332224142499205844490319820264308736000000*Pi^7 + 
   71091128713175733335218907063640909356122523539955945938330600458560413390\
40005743124599427452745435712538751941611216088578623128842159378133542711921\
79697816645748749307567974550632447173699664890298368000000*Pi^8 + 
   10142039117182623227810397295475249996569444284822296758209035497296999844\
90330092381014981085146237257873685961644286695085726843595234727875775142177\
65205532668549396485630423718229055685923533034304307200000000*Pi^9 - 
   77098138690161623887826440023927786240924051928237096322206249533154544008\
29408153634753135156401050184627123126185781767349904665181058065555388568704\
372605014676977230378896845551071353968709747962019840000000*Pi^10 - 
   94063180354040231113200409809730046664363011791546975704678100246145252188\
38697784049262365968349935224166944685347945664845154345756799490111205694421\
78044161093417844502468057927135851083648987088027648000000000*Pi^11 + 
   39639527470199520852011909248205873115292032538121083104471435344093377289\
90871174912510206754748947566739531700977878466039189019005312726150415826520\
1999980383171494460902957744504922016245731628679168000000000*Pi^12 + 
   50141480669356816586931195823112202196101751487442621703176560114792390934\
99637585330614057890001439418750372494479623647083986195253691059217547598707\
925293733439399085439380495509555235181304180270694400000000000*Pi^13 + 
   90035767824468645229658684213875408976346429228571314698196303024442980972\
87964352737114258982286878935283424852505761724892525530534946383882732945226\
5079568055818012199857987427581354673995216228188160000000000*Pi^14 - 
   13848370103943674586945682153641768554422649560040376046456930354459471950\
01089642912475946486563286680463838903130193188007593479088047306461385288691\
0120429688846810997868280695166275162629595283324928000000000000*Pi^15 - 
   18314251529437338443231066393547184456369874427688183336393824452580783177\
50412694430189448101850108423750415425415684456407798172281060639427157330889\
022173486617116338416393071048453798025407433625600000000000000*Pi^16 + 
   15210749771726491197147819513570493386942739253662883161628028744599362273\
64179855820757032640661156992081333507838885977667541606330122965817755528557\
0963432607938218730260803960218414085721352480640000000000000000*Pi^17 + 
   44932508365604725152061778081297894689778883885378340089228055191630639616\
77625720200395224473643510623778828858843386774360575876500047899374383492698\
030883656103931499307011855219624536041304680701293945312500000*Pi^18 - 
   27756084901208568520089054194796466055527017143420348978340524881201022197\
95377186002554920460471354367912552512897109260295491996025947336991126195816\
364076664881909341648186153922253327817834246056079864501953125*Pi^19)/
  (54538958414335056352087689384181345263443363502647130281121469575568476625\
36664464358607819094596517716007555894047257977381996667910198621195836749816\
61074608423982931662611314607403415447683956100624462422926638111633023647487\
09888000000000000000000000*Pi^19), 
 -(82000315937051506689570295411466446559966410745949909658469197592533031456\
18350998285740026643615672335994983187126835488983797253564841206446756210358\
2312480950873659630362714579552588588370677744239201474247131136 - 
    1066369613473087754028733544542618558348260931080872206238738980288803094\
49855149267542368045825096361788054487456672143741806558753708828805588112877\
84241468192899099904965443355623864388450090004300963813806571520000*Pi - 
    1299089886748075126150015065664788443552376846109650140299147749768008094\
54886612740755198964598129403634917428866473197332226981941225816394447184530\
63901479785371098358939103495939058707962578651588892526804310425600*Pi^2 + 
    2019357112974819482956593593328808259146662485682823321149108802145255035\
93958721743849675621866122996404149452451292545946699878218228231991347526468\
294526292183587722215990750365566128009600816442413291001400524800000*Pi^3 + 
    9038790817211386439352883828682663437921823731082514544625132962351027474\
52556999278900114200180265312921715154543194639053985291424432880813397443975\
010643652789037257602353186555933685971523460065228997946729562112000*Pi^4 + 
    1297078343763900635173347975612478281704146185920805274890255270625486026\
14673994013650014608419389398261387287701569483183750970991887005163789797571\
53673469734321166618245962365274224682995525335903958844382904320000000*
     Pi^5 - 42519106297946886914280450917547970620749806092529327561061811710\
83382103284147479424647741993624072409675226281628785661183389045314000719984\
81941104951802295448144834716413915729744685155108844146754114493574283264000\
00*Pi^6 - 4380917049401018175538902798383734062863188800589349603294380760584\
37273440259685712395067066494939467997410963694411554253954746627082570410662\
22977300726735276874043460323391307473209083305099050420777739521884160000000\
0*Pi^7 + 11800503675383435394649314551747070367002542630480002002381596921061\
84929451741883450404554505129908001887143384257667092398727324337732520787099\
80397221109672715758600869647287501924743046060782288322918253731407462400000\
0*Pi^8 + 17242145621244938432480634944722286733157343404135387779660345827392\
99862939787862002949057733984727923911004945946647752305232602681450680183852\
39459279889938879464662452733588654155069919839646737145221273459097600000000\
0*Pi^9 - 18650854613391764584069834605478824766435005679009410318879131586856\
29658575087023063304033863327917444554497449829536722867018694138242390598970\
64105867406214725235119144797203992162436195527154899781860206367997952000000\
00*Pi^10 + 979292770590091212024039489524757006780385673254512975230010304351\
71748378151025247603899226615298604896561243519767050667277737371796417257335\
72278522941642414607525551604628683428340125368480091034047787837685760000000\
0000*Pi^11 + 1613969633423352623362131718228007016662272156028876833516328233\
71488567800516839069807592063325865992368982687940392500570027249292636278544\
24360937509653290721833526676237906688210448007914045580808096817951329484800\
0000000*Pi^12 - 1644747521606797350113100558382810014062543171301279176833174\
78027274269570891334496223770566138114765582259896681031528694712869338933801\
62424631722047945520199870716664676455446156832064172696565706209584570433536\
00000000000*Pi^13 - 608471702841272438792308179377350261332584987831887010395\
09183842183485809377432557459529484096059169364192588815697039236458362505712\
88552490881927628275277258876317077538321785425365100502452908072161504879706\
11200000000000*Pi^14 + 102989429490424361642279979637195393739421333483261514\
28881863974693250495799671921021893657540228868320196306021292721469903210414\
97020673339233260028153375044034067041574836045889204232927828361715939075021\
6028160000000000000*Pi^15 - 5337181257749293507678564642159446155878672135545\
02631139525854294290229081422829322008352176037072697388432403808656100558411\
51952895710299938142628966951779130840164353290106855309251215164479411868083\
6921360384000000000000*Pi^16 - 2560780570887021689513316637196336944672100792\
44848659897342977378648594201878427609484692284867975014370212940097899128253\
45227726611975293509472455290700874351830642126075817668383553977095723806595\
226477264896000000000000000*Pi^17 + 81323647351896147263997216861393274998714\
31583251508656377557868127477864000170541141849122456517819168599521602314853\
53546386419564131123592517953138160940136548557249566034099074488068325241979\
1073598020548000000000000000000*Pi^18 + 1714722495273899164439851262625005252\
21285485623805854124249291857831511007936587936062514896072201438917335690474\
87435682201451294196819971117937101974739589260178827706464210009761100768252\
505190301837027768750000000000000000*Pi^19 - 54832390151929284325439370942498\
11966609249774676977032148297221950636998524825103504805097888337988514682647\
83400530021649881968907026985341117370392590468120831185456615806010228407328\
7378355750183901217977583408355712890625*Pi^20)/
  (21875904005238224598916574570442157726080477065032071577307289578278269733\
44274900211774811479999497519556913858706124658881655822765538434061305752904\
24268406443296538170778778929242767666622057902677239714124976127038840167982\
09540675082387456000000000000000000000000*Pi^20), 
 (488822747300687335692274084626893493650354551304975855708032473406634280202\
67342866567232354408291002483793445502215568899132205776793781617135358599958\
09483781734242329395106855608256109733939298880481851439047952368902631273267\
2 + 7020993962419508909549984633575128371791267059914050794696759466554775220\
15643460564243584892460921195042590639114994783173028847574342779331801133373\
87235919969108951782928904966910540328798792647002372211265712337606744693800\
96000*Pi - 868042490091350987008980683355943309800157316761067128044698932855\
36817825282271723437961202694029611067867369817619557613653360095603542167725\
98301297022879172289346789930094246628196279216184583762317120113092950594823\
140881203200*Pi^2 - 216722844976873248099600731456703959204868607807159205344\
40347520288298865637944866728955341320938866274975442576882995181649419154350\
56477349985052122406576614773779882084627373454455858697306020436373352234547\
894964751391029985280000*Pi^3 + 683194651586185901633988804686372244182058618\
64586781462763068792577678095516960090074342115486780391390882076835407271623\
72791430036339159688296702704552212384356918602713587664683741772929167755021\
03653387764985809675254363062272000*Pi^4 + 1682395095339362783862921446754601\
89828326839443045320019568100944699893639143862890897544315013965029700224631\
17162898227721481803801502846683178687647798088190447356196717544797286469719\
3963457699343072934906519344038042855381401600000*Pi^5 - 
   23394704110374191172336457984465801750488743773284464407744517909126733378\
35592741253258027724710559488632907799833866766959729352236178677246609411030\
02263839095707250110372746151295553141988733745665567366620642536635559699283\
96800000*Pi^6 - 6327943179894246127056655439809161566751950524092944687095356\
55700911601682398221616046204927367848485548813494126670455186907723912721094\
38746899897181938624763743253609337142983481281955002906027901405459572337681\
27614123161681920000000*Pi^7 + 4783641430181427827293928048575318727668593847\
23001220191144163620359260170663952499962499746422990314402593007149380326435\
93676877820557340634378685036823122065237757788363932844159285199537201978518\
8373336116182939880250901790720000000*Pi^8 + 13785480217732105132683509977233\
34974449939698787147547212513325296539390375587058467952295673723333718450673\
36564470117812791763090709700034931525263990730202898308920896336055192790731\
768892569756543045957539334344590693149075046400000000*Pi^9 - 
   73848297970742545446844115175897641207582161198929875443127146169053195356\
80911803817367619438826845864451299452987267628248723803017071400236303710971\
65015134264087034272968029690295598950677358821027751857773887099060751265955\
8400000000*Pi^10 - 1853253245796104996925489472646101624658182960197116033523\
35506859587788056622401725663888361501377556570610799217183600690848336177949\
19393815393080113094237280843486925407832702369580974798093555128747066383995\
24566135521369128960000000000*Pi^11 + 821961308036526675776559262533070800700\
48524617993825768453019319079543944032119142511935848816580695242415979292643\
23268101514663798519132678252035408722470278015813147771702757620087091416568\
7833120746871276420600900879376187392000000000*Pi^12 + 
   15478212534787601247427304719474917255462123539465408875292419252958088157\
78029918625302068556004565057940067413520171901659355995444403081309671575969\
72894576324682904131972574024899154791996277994323189572370262616217482828972\
03200000000000*Pi^13 - 413597656563734410054929511082306150992557856200335039\
64645705545738826155967088442250969573203644824022527980184998561049719252732\
08013358125099691637961761218940890610377206877388784957902370767606739500546\
86340422095109252710400000000000*Pi^14 - 769597659533217604656361340646591469\
20072067505008631995823885222997924621895129604051156505756633513229859647009\
10523198205234652759825140090755278928135940673513493350041344651934431660150\
5694083336672118890113099307683770531840000000000000*Pi^15 - 
   17011632849749870909924300595905700538438724779687571258502048845181776277\
67902735339108053576994201823610687726590595761985487778123156127464784501815\
75314153416379126930996615795547467299609816996293090729125622770853574030131\
2000000000000*Pi^16 + 2032159537475412411240707479510523445922097373940794158\
32429355477829522980392014527793882409514612532504589152938832327604043463564\
47389270196674908742362445668371890413643675019435430685121392703552137438903\
3925214091837911859200000000000000*Pi^17 + 2614153963932386957588878699314822\
07868348601784811040779950503845325622059914896474331403607950544021701765830\
79504976689590706913203802326937146917897937866926148342874355405646231288437\
308807338992153130867077930475241588480000000000000000*Pi^18 - 
   21729692921686876898782510349576019506935347772170459995671820030391667915\
02163516433124593725985144638413354275891711769588110235658295876568445178783\
24852736195051730301816787245670053583634393242185497449324277925033136885000\
000000000000000*Pi^19 - 62758530302603466563410426717791042968482364768598734\
96227745256512113273472053969188383190206369395983860587238060551634852401237\
35375810435853443466853066122497372012026029110598461869793760808746660067435\
35138419371053548236846923828125000*Pi^20 + 391482587433048085226511335268262\
99615263198203924718991846048135810137463404945645731238455474744237766042156\
32363103075927837737242028726903903209347885695126857916179491130278803846747\
6268771119777070622634575957486046065986156463623046875*Pi^21)/
  (10856421754323964652330395604557075855055434670161199554835470130717078665\
52660282033600058935665913271808472161429788251947718656527868038258318505404\
94701779311767541512505188317186872903162376453250882821216492502540410332808\
45267267912331788523572884175585280000000000000000000000000*Pi^21), 
 (-14980147233874370357174470372688279437905724890801971571741461944769356051\
92235278802229374914648188490792875352746660741390947347777829081126965274300\
64328544997640726425651093162637887346295542264470321845579457957892951044241\
7996157168885170176 + 2355142565106884147939829611793439344695187806624439234\
81229895836061068235359614398898131208890109625295504236596709134941750315270\
96385054353583602038302160009859233833891964022218406195733205952141853639655\
1686580907405282091577394777066307584000*Pi + 2966092230050838583143556191486\
40643593305488907086595176068952422867447642768769779705235518101685969047818\
65190346268983173924363614072256845327666098820725334980925299206762946415517\
7280346621599389303173727620834707908029036396736314972150169600*Pi^2 + 
   75006235502614124861001011928539337464976198141311051549638475317198244361\
74840952517949896635335879617505096027763612377235477967451689911067360053935\
82268998969298639022973484837221692671221965815573416371476183006369004136718\
2251300817091952640000*Pi^3 - 26251972414919664884007525626516913727430537285\
22481992515462336527043488622347768222916569903393163485918402079351931926230\
07012711734640272102026840480092315551230014593610493349603122267520777432690\
60748273170208740264741030196984905409719435264000*Pi^4 - 
   17976558193621186357417633353956391121996461262317868785878662717999690457\
30666317875157709272275607630677959547004706566220705168982566311638481472404\
29965436426436299072893629479379740999578533816997156906731476628209411407610\
2475920095790392934400000*Pi^5 + 17971921870816541229879949875888429795180034\
21381237417164088371521650126277144135279843148541742394710929858997447795063\
68326857342146834411852894707886981497303704120446244085992442829284493113813\
0929711907214961584382857797799351729458883067904000000*Pi^6 + 
   78703060098324175172482542983232832806842207218709463720473646375899634377\
60536557808822682461666637002675766389377984337275577028129480135444058644427\
55720455016851370866232580060382758496668579391008691007652158853722366272350\
99886924167129333760000000*Pi^7 - 7207931021134149763620154867961761248192754\
50779553527722405042690355567350967086627699103515573169895763339257094747354\
32725082106494871465706233384562756498754755162254299030645067911166293516976\
708289519762918935376318061469278243039536933240832000000*Pi^8 - 
   15189184249500344854635663697956727287515972641664049138334716831073850680\
37544866628443910124752129684273456357787902929064272290585090451551236447364\
53201858661059580481694555575336502470542399828117764153634156833944814860434\
4256891741766523289600000000*Pi^9 + 16606094738984447144649343202637301132922\
66908754112664455996137016626037750013575321974419244412834934555728505484676\
46858617833501375542743384381028031812228754480257887176630853549738641861660\
0766602956111040539257577115861808836497266794142105600000000*Pi^10 + 
   11781960965105990102341696795097593916960196687100061279692289824039356278\
70718303275191916776032062691562364057031772951413604081123244907604766931539\
29141981962738164544464865891872058468055902523334438377275697797327785208560\
21732438080728596480000000000*Pi^11 - 226051856835531754404866635049621627184\
62508755339621892513659152497001945039238742676780760640597116478964083004006\
31396395825484901215730043174290534687638098464234284068232300724649051179337\
7920751054293548973534940277678351524923899738140442624000000000*Pi^12 + 
   40134507576331565387330315954975650316543950820364023120147641076962807535\
50912317335125012973516361148348549184798327121308764986872651428849649416046\
28603772734083670924857398181479136453454221324957459675140435516882516598017\
92488130272978534400000000000*Pi^13 + 176025611941115207178877876396998761080\
21301582932144604525856167051502113100785712440454603427225681226664598134433\
97718986265194533895935578269368980142918157878582138508201118858638363010805\
42670311972889687362302910437921033202746988685583974400000000000*Pi^14 - 
   13971376476298014062596846964017313397500913291514891002622900506100145815\
64762942983238121389469113767098043075224603570600547219306067566953784104695\
89748837178198533680106000317954730089807944069549505115690563512666014415566\
5196066194210160640000000000000*Pi^15 - 6248650582411843549255008602403370020\
45055535866001326011760220957911033822970416598843926597145225833599106082944\
86576607711453273956906438783080503748406681870194082716366158375889949331894\
0853843642036570876259639428476075086853817433310887936000000000000*Pi^16 + 
   93830706574233047526155349936220694397707865638565848555748421787767551087\
34309788353310609988174194238065828304572044029656688328053007189073738866402\
74119210381978071377861305588926325417242026404395261572003521835944526166202\
8969321014965043200000000000000*Pi^17 - 4383037156626196006521229186591346292\
72642003958540555424860559324611972194082767431058785858741441837219465479664\
53308084336258328360137058378044377062754822874421638506193936737787743600826\
0950635359852806939808151072426588368318305975717068800000000000000*Pi^18 - 
   23539272461290727347827553997431931985435380616761481590265692458385173296\
45718592086724764884784279388618181313373040528975385477234445252676727156166\
15588616874712155999931006346229027360443194734735230358187593557129963918607\
26612301710950400000000000000000*Pi^19 + 743745753549462379247482587604127104\
57578977367699966330762025292186475381874011411916576061583908602846380069570\
89539182051991117408105961789815152481428340325273905498719935355640323314343\
678041323972569400862112832898645082915743923400510625000000000000000*Pi^20 + 
   15754033675916360839595713953641637931103746623454372244205729879373290650\
82135484503513389357089277892878209369714383552004438689356892992325083425686\
22543798821274849892975677559953440369891684200720986680604182734199760878431\
41343678151269531250000000000000*Pi^21 - 503412820349049171924133136166032264\
28011017439796449850677225796660248136417259026904150307322695357005906722728\
03070707761807566819831855952795931239404391551881791574922532596776215645153\
351501848400871167975301254950809421823874323703165352344512939453125*Pi^22)/
  (28439405960152742781027202982881137493497735866966547252349698508866683044\
46535723387337550147389967283583671046346005461116548372627956664015720249837\
12921341434863652344319240325668669822259366995159508168976544609432993383902\
84420129540282369201859974016695916564884519062077440000000000000000000000000\
0*Pi^22), (111762186668762705972326878976801774617872079476078334777125365960\
17009948906078264702180252236843557698649900296872322531068004368002871791106\
01450795975654335774073435286441127216527965213835422490477925954844640288724\
9649598246276937010770451050412719996928 + 1915339532595066306911375143800880\
73705257044086967066906137651078962460671256562014949395261998854634384115951\
66304255768484655789030331140761510673233096172841006619396458818259992081295\
53589222712272121745495188469321563025532206621745603359853320378882457600*
    Pi - 24513873252491277780470644389832397121706594795721110864365889656784\
15267809071639524427950517444076597560297872048294244923856711036846451436216\
33586484628397939856681744996808963600517215475576145465086303661887855311087\
3346938881961559437461701884546891382784*Pi^2 - 89019434869886520112188413961\
42777322479049361441257487651648145464496273939934681417619333412665078978054\
51548747720193173525654361435857768992035437813938312323325706279122934357715\
89521680019122664433042115167394681398551336208734714381079315521785432742297\
6000*Pi^3 + 24202035171357557850768645998846034705394858878863024473834711552\
25147508915045822029539806800527531247075457925508006669595062314256003138106\
03459939726701817636056630284041464828469456621900034882275991019909892632893\
612099674249051213081382230924827214793932800*Pi^4 + 
   90194765711850082689229939101016578884513263600922297253272748479509105242\
19974084965576996719917494071052465153154970115210922561867384717062813480916\
34689199435855075234474124601418449378802184108642764514244864804011696937825\
52100780415179108889759576301240320000*Pi^5 - 8037573760586221068893309234023\
45123736651534485014951057782528678710331914455190472633065537553890002688378\
50141039558204277467461589623917601996834550842929171951374643286645548401797\
89374189081086617420945074772940471714229640530991373659588299021761787199488\
000*Pi^6 - 441479385138013317364007005105869713383980458704502216967588002201\
20335472517432149990484174765777369520258969650698643774865642953947798581561\
53086644823925033044716321692194840510376396027809539784402215595788905380097\
788838600455821999971406640667584471498752000000*Pi^7 + 
   10202483335673204351043453467905821982124854600511075239427151888655655291\
55874214454223705673177190357635917153801164082991250097562951171602355515757\
32594243311804505225456383774043548343567880798993785461760257214051433418354\
587477730085701773291891310408499200000*Pi^8 + 127321074581725409855152494402\
21990400535967746409754952818962023470412476533897276019150049061031805442044\
48354003704161868034503355575246199452838960068975438058659299111892804360513\
93720879506391839731972975474854980235647899926404695311848270888847959738286\
080000000*Pi^9 - 759129597601948454886049228866237189988296845321421963744501\
94266966667693930155816465569250665916716368763085741935009658967217912122341\
76972075306478394932161837841236086270799134481378985021097038753975301287875\
97162513238762836346337916839659722328250515456000000*Pi^10 - 
   23361393212991497786480609061093944838594397734536855082465410367977543220\
75282233480622576152149544504953695395762391538442108204018989780399468635185\
50195688874193369449410272621171102737869418136176682060549619171535113523874\
9291368205082930695916335895937024000000000*Pi^11 + 
   25057413742219240765619707806633428523874455406897244089179233885347455793\
06823922530313176082685581483533951527131835377539515314246101693052755127609\
56701353739776381719704848687925575981518138238377072791468168074769419651540\
73274490701875154227038864487219200000000*Pi^12 + 
   27947942111799081089905591710240766961282290470097870169053971052717306158\
95274847329041353323394245322079209596629627314067164573867782146088025192574\
48769557324082452016373469379537667092661177958883024369178484147085940217833\
86372511983098651779652102274416640000000000*Pi^13 - 
   53523650552124572436585289908792842757049604910935385405068109655619290296\
01885679358668022649271856230206394654854136503215804735374073087645985202503\
25755306692320145776369643499031958644163097928481679521450075262995432734259\
211545703603316544161370794360832000000000*Pi^14 - 
   21536916722795174955221177929533777935277686049276448077435641950352819131\
93058219631891568440051273309439818293523325242115714574102177087270880917412\
53984729618725796096489963415104901199897398701583615687536130510110289663074\
204611638213551726816341140701184000000000000*Pi^15 + 
   29980182864974026721817213123582624013028256904788230284181515041744482226\
04961704968623258870610779011825705301120052842374827085845406927850665940431\
28491723332920415647382889000431172033401938045663616151774914956202492896975\
8335197376136342044128106145382400000000000*Pi^16 + 
   10135834763349168493736454363454065693779785215439936713097475175314529154\
89411022434163517051565632718222491934438853242539633542513248364719722526673\
44886051398423810822753338373177566787534598311797579542967274666400092852140\
6647997753102561001049868803768320000000000000*Pi^17 + 
   26226491635975215155453245384703289760948147165359459938288122088619571951\
20455821603681450231890909525649333089732156582485904601886333703140809075867\
75953357023344975699334787862500172244668760310867696501482970118025853154783\
87060529230673976641917902913536000000000000*Pi^18 - 
   25812983654373931147445821770774126706371842842842083149967591079353549320\
77781949234942497169506932212925673054120131790383268807120400645084290767270\
80732601671663034372797513520050192306839518704808323077701981941985526770718\
7076891443607534882428767174656000000000000000*Pi^19 - 
   32512020749846782097611369075175510038557540906580550485914757775309576093\
55697425085910873451236518581953334742486615123173700317390979875365590126942\
23092588258640105181387741105763956812534875526944612974202111811388450303929\
838532465466931145705474361600000000000000000*Pi^20 + 
   27001437443629369652725466969645367600568369708681336616918358244579761230\
88105980515836638074168489885523759440016036704443139987905176679611895393414\
16644144685203952247827472337858688014486681257011261324266596523534445149211\
1615811532418195543976004500000000000000000000*Pi^21 + 
   76537933362294878317885748267669166283458298797450469986915033306051394757\
84095362709464670595835577840865473473911438789642639316829720550816790759898\
68481266046775861240241703001519973053076285005220653161573640375989605628939\
809683339636336706956830204467773437500000000*Pi^22 - 
   48134294526921397857629824670457160022469747965019637664648658463954866497\
88469858132246533883723888106988217698631496941056652508096126976442876001555\
39125787229288108180425890171169118886001996655107681652867221510993758165969\
398185184872954976231054233014583587646484375*Pi^23)/
  (18691261722505466926714821380726896428929544001579402743348364418315327232\
49830510756615463446515462105623604769655483925515694770373911897238028045684\
44761075539173459286518881126597525823978739370874501298250988389288543724369\
79779130183203809996614135968916003939642191008285913875788286918656000000000\
00000000000000000*Pi^23), 
 (-21980767045049452993251824304455308379679182564552048687688549857208090291\
81912271222973671920738786805991013568707292955845878602265120189282860933923\
36159623846252339529300861559559739837832697536263497280488523194604582592887\
24487711027412423505111273509762435737714688 + 406877965907047790868166065768\
53323950471320281268667798098522308521735784630777602386776569888427680509653\
03782591222091572257001621098771874832601050631083593428843179710152961675594\
50617456314246270051092149113179735198151548528808241028323104632476211056476\
3143503872000*Pi + 5317449450188796336748172749655085002005560592746893274975\
32461108571257164712042774869311139987348200792262733403920564558445933651963\
51907027708531682303639842268374489392058048892124262269776847823443392623574\
66707588629729031778279312677958106293585948861088370587074560*Pi^2 + 
   56905066752092614074743014357493794826358600879793147630752183696372167644\
84258002861175555527038664640803719778466955911347433669418106235012307706044\
50810763172834147643730349790925650921778965900717758484126322055919347509438\
442529631176175589019330976913315150566522880000*Pi^3 - 
   58276403753341101210940808845976792327546659763670048669271874391345644306\
05302544655798256977676812081817807282786145861639441183382738100868923757706\
67209754066282950434963403812284978301756593943373672347502980762181908296205\
172995851015902750871892565136645629589585920000*Pi^4 - 
   10014307826349301518385662919736799786841781911675599876040814802275538356\
39714939134064126260968961713866902947038465630708836527228703625708170831644\
89489321449833897426727928422951433498818680459744650039188709556367082790375\
497431760356334365777245724949947853628348825600000*Pi^5 + 
   59546993266602213118624784839086714296221951203458100018461822181206766156\
98600486364255441126321837488020530138553678886146423056919107687929314889047\
14497203419822087381040387403485637750404600788539780824483461713444135715747\
85329202801987346190771306812637618390979051520000*Pi^6 + 
   55833631320490347385862173799131899532373628087711663252196279715453821336\
33346607640302822230665206483533635642185415959845290454365771431972069323845\
05119927757502139458494126881020490344115982933264535471316421770902121107845\
9998745758799207976847372569483442332788326400000000*Pi^7 - 
   33681030174076432192202409617202855861273141607743396154450948039157427414\
24107407168736706076010109109133270089311161923410255810137740848284254084439\
89673576323883392374318596128917177553934812419068789712297832411918776256367\
0473852063581622623027406789582626177656291328000000*Pi^8 - 
   15977446468137767447860792460508225602613522016958854025333183365268729480\
48488859805360964792622056318341136824285198670177188008057081188977559482622\
17221569774933869661348987178949356724776854597569782008088685004427411935215\
342799657679065578322717471039468843915699814400000000*Pi^9 + 
   10666750615748089926702326850569333508334245694293278821223485053601254448\
31963693605665436075618698993869414034521301751483657880404366274451801095838\
09258936018764868770790006440949989385763715829125540669975791885593867943179\
732413578663730700249111411194244388918803824640000000*Pi^10 + 
   25374160116267329583214630839397625304409696056483942449783285866702633245\
16589172920496202125043219694854394995886476678842181467355749805440288005644\
20611526088218009448177032282336709050375223801358021339694766284391866811361\
1526113253467976060980235031233613264175759360000000000*Pi^11 - 
   20380364920485568548942951869870688877283502062919502457713404973150058135\
54171775976655003778939515007100220764736039289426102613686152020104171705751\
27982433085441969555326941520873839741553463882373553893242272073637622917415\
5899443345979653227991516589737396389208391680000000000*Pi^12 - 
   19998923870608692243683499051502931884108850272933445841798744374094331874\
05950658268140165978398658744836163634466256186585342750642613666186312169424\
26605480005004010124986382437235985919032446766639923691325497489546982449433\
64262677968846271342500123185019744582830653440000000000*Pi^13 + 
   24189920519988087849798585589186878540011330696893542236142504653631156163\
46904653617291713777336934333306765957194719162326396055969273431835877784038\
87917868353880348421048813615409414630017473802629174761436469099525218203005\
11720418458684799128277935783595999941340692480000000000*Pi^14 + 
   12661575516537464710446389939804512876337893712623098440587635723802180546\
88595290810975685771887572285498219654739643693460708288937684737400128894093\
33380869026562532486300625715362858843282927804123177613776453063191526231644\
98886420771796102901974579438810135579852800000000000000*Pi^15 - 
   17126551698466035361583162123434333307236966666950784688092508258484613610\
48069673124500165350066891758604066940466010562546747897001981108850514977094\
01151512290276459066383412285197378153123942252763811373019490465619265562271\
137315978405078816424958151623400044028231680000000000000*Pi^16 + 
   10597367360740937814760120323629118040875686727358700912084124441142628233\
02550161737469584631430624627655928870491520197401912073785901951651028893288\
72916499423033842188684167977213962277901162084407431567920116087094422424054\
7624967968165399143073883168708287003917025280000000000000*Pi^17 + 
   57590419172398570456658188837542909392295697825093493212089193566703455564\
96064161384978455156681996950028227925270025876963922046599599159657819282137\
64314212976945932184579192203072806764319230909234325444333766924453412737001\
945871446040512092586261626015840315228815360000000000000*Pi^18 - 
   77250857357119280570921529503854238692647336372215498621988350682028999390\
78703477308216875326018348697796283033924725930336873860576934550568650433167\
05588351724154842492213746406235008616369799724757233881528700404413734425360\
1059481936525882796023415844932352475136000000000000000000*Pi^19 + 
   31850057833432062502913497979677011854326608170510188328889400191725013559\
20301967402457151194116245045904037920625210733159845799086408673805511758026\
51008183259593787711068113321697811274675954010948177106122721462339090495217\
896343852186749376436986769150713108889600000000000000000*Pi^20 + 
   19571709922297579317100837187920979102234659463655343245235383058493401365\
53420575004438111055217834597526409116862118819892830527567405526160584701673\
28801736325602876538004065523109207888007051046843288249757489467454446067322\
29838552950457140341024840587596866519040000000000000000000*Pi^21 - 
   61546035371392368430914716655123171632916708820460482162798642491629699546\
17522540964114943489851779294012607393062801535139227335284257990139825866983\
39318945017782567744234293874647286324992728561559035460911896676421001208853\
7865599905978415730817895324068934652000000000000000000000*Pi^22 - 
   13096744411074290199333956623224868238752053219282258754135780892873050555\
06684924511328469787390216205536622930098337430835866964211535217478902351196\
78661875667177048512482609064315267959748616520062122739684476896709085546496\
07620337269889947434496984471389027207031250000000000000000*Pi^23 + 
   41822388251360233773477279068175820324476595033986792475517321265228840380\
46344022858386082610240248582297714831644391418325191630838238985524097642194\
79089058028787321395737165357929399415389667059462391915005174316981695726933\
6707341372350134016417952638948117458783090114593505859375*Pi^24)/
  (33175977226558506876388102261637215538035492644753167637403776255257969400\
19622107806560078009683043008592043812143466661360170419657604799041212897430\
88488298236660246840423905970642754551804860502993977752887755393281278552977\
29653997815764458815314229311023454729663575616929550083200863948402309905053\
12256000000000000000000000000000*Pi^24), 
 -(-7828901789227631016323913742035892564280902464883679477097765813208907309\
39273231894739710215074006168212881632305097421473682729355022862883799106810\
14311874397422278168850734810162103166706375077833717644364992912989712978777\
59668375124669433780143382583524024487031273246843729870848 - 
    1556003160676404706301657017975883187481507226568506176507484222654948643\
03010102869756333857339929889716931301740489878547991615004136970856023696236\
43286104271817749502892678555201454676557535583239946348170149909851911292720\
41283285208514135305202089763943440425623320738257698816000000*Pi + 
    2078079937229005213225082986264010743467151619301184962490513189341537829\
18520338712824844674418009952985843654336129745082423845549141863594775250755\
29468088773300327482571104988397624773374289040952485504601347919363930730010\
18927524149388205027848963814148006246579635795670016720896000*Pi^2 + 
    1107715861919430953265508684062418470186761232000824852964759409927760471\
54604837992492587770226388693430698304512277276790594711986298810299475231190\
40583400496138078884824857361667697779520393383824574575064627593172111810291\
33402200731118806809420037174598356183626118700093654695936000000*Pi^3 - 
    2512570695972806166238175123600184513160382305835138566685079000409299613\
93313352919465742794557936954456598283963491525821883935189253993403312960039\
71609547969542560055004806978028522655351275680329973095244440159898596919281\
6414421538271311211450686856967834231646737217619170238136320000*Pi^4 - 
    1429788912167406732269857621862106952738493264589344884463049904032208686\
94866738547511664103456095845437313555343042506111656992286971833824350369065\
32137279184114361833518577104533743796653836358469863368409137284856737627538\
6227912397751837642447957822386870983268472936159986245959680000000*Pi^5 + 
    4504636549687699862661892099943189559435466386719366973490226213404312568\
54557648246096966695106153289601905548080063374138354738718184669650233477704\
96283868368439523538986636082418749842701299543692260484357469493851445807473\
45333643771087717775100190288448653273132615631874547515392000000*Pi^6 + 
    8861078912200437705236978065179715030823437708079029168155082591912943459\
44652040677022637769020352728387166529943014702942662881611099594535117660258\
52572653298974469372124043152180716683604458622049288008770314525167176032324\
92921145567377231983340734334331589086523003905436712697856000000000*Pi^7 + 
    3794392574250351403881253888173031748746997637400063223236788303395851433\
91693586211409962798190931086732593642442758151811159481526609821163827088121\
47632251376587693873957990446532973638398598640050127385350003868964191104031\
9286511683232937992965889660042208578485504808368813564231680000000*Pi^8 - 
    3273638942921737100123852029836548349656215143818608458584191062463891725\
09742695112078595469579978931464857299583325751622735678518536397521149373743\
74488434588192803970711838598318826784778121206466799160549476412442113248130\
0330354390766770338633206324936690234105836181796862788894720000000000*Pi^9 - 
    1987598802913155780375513788772021404821755959261670182660103697529323862\
61193944735320822610755411344978338948166105275366008836443733214426555268608\
76705570036226484929820919692597766468638293576504192878785937796859912958715\
260083445218759184222598469400265384946387208058410469687296000000000*Pi^10 + 
    7859001460210144464962589466769693081351566933249354053380552386460410325\
06832830025462377806305123782870918372176486421069045602486557630856756088308\
59104582846274299706864121104420022058456181307657604278196520268170151557316\
98483210353451517352623588964800838643782718467100609871872000000000000*
     Pi^11 + 3837860948931100672322803287354141587125525628888284447362653421\
21408351481147467467599948522250627847131382156309552559214232797449138490888\
33112742635414775423578434241225088844039331840730156937654655095702169558653\
83979356850623759919037307162101936114381981676788154574256113870438400000000\
00*Pi^12 - 127022096322702750972164581484242315439134501718116959882028659161\
85638275064628913381086622014074374993686528983213200583657165000953644104580\
85192378359704739740267357810939789072175258227392820571816060175538026971375\
57299727245396913892072495197660757701288590341084693223983294709760000000000\
000*Pi^13 - 31091155175669421255296427549005512207673870102437435400477378278\
20536974030628381115733985212701680111790963648973221317650337551719511578964\
97168435272936557198846395021117367468603163418309192415272781667589627926452\
98204850899738698255485029320016176442554792553812884456432646225920000000000\
00*Pi^14 + 138893573420120422984917602820357697981859134742750768777880577374\
92459665404290662604507538039365234941180348760768971481462272470309225453947\
61851265522790923715649147741880291744083067718494482051911600282795433608228\
84188426958633999106917956233690484985497551785283181715299363717120000000000\
0000*Pi^15 + 2936606515977512924891943025915568569036865227045131955484655237\
01200941803208539874904214088035673794904206805905761648113481383516094846705\
93553126088610365169957400119954175708303205513257862235099773401534421365549\
87397120279303273679406257820794993330442510466347664419883172495360000000000\
000*Pi^16 - 10041458454428618036694779881640700894049553320028111924410126298\
88674230495088853395451847253807311266699976762451344575942463511617374044291\
24360725622094675715621402987665265882840851918759865593576109520012666116149\
49733577042319350733319035812449322319244976845460965947914615521280000000000\
000000*Pi^17 + 28596254695941124775952595444350943273097085271274406572178191\
89390056240039654300405486190202816261361001744743825886922113052927502704478\
63694358370487266594674570154934213914867879931099228780805908016194612753350\
84951610245395218655796160359041041635145723725205380786644871806976000000000\
000000*Pi^18 + 45201941996908788846567393756003409929966868373395642884561820\
29650662391567413979708436842949549396603058840129465980991721036873945780562\
90716287077344417649456659198963128212088671781594806599610776984233826562685\
98987525495849939183178495938062624088875115658038389102382841174425600000000\
000000000*Pi^19 + 13276572989823310330473785914807595959629811230074481726882\
59776231044132711603733991940351132419516795270211155016657191876092465605515\
09031107880007536230410501336317429840493933789568835860920286134105677546827\
72490823159827420604110999358132823644378921684218549362643195066172047360000\
00000000000*Pi^20 - 111741803828630899771798119395900081098085402059386185075\
20406777775171864452227512121546754151162562669349458782543756083501034144587\
49649550467036089701908569226232172421640579838788474364599009658745976806452\
18187582216204763136587363882565957731128934352993777327487469766721536000000\
000000000000000*Pi^21 - 13848072236071725148229890473655046981033022939286362\
77863406731461918122307493132695639487760065847842877888027297700495049036664\
19600738512726385279639033905555659234107566563816460384826587010986567238939\
26151199683382943799456680054073192108589011913707013057726334960153641560000\
000000000000000000*Pi^22 + 11476493930639952212230787304743644346601490576495\
64815471288296117911721895679490645146907639193023388516586794580800258332521\
71191695453128180944265396952747527751413092325152614324740908330228198697831\
42369534432484494547024404597042122543245730954810727225189891066331766680426\
9531250000000000000000*Pi^23 + 3202278336907461599513482319835143331277794800\
98687562640174577566694292354847245201151230083543924487870663174598063377387\
69784331838772555774285178654318597431798523853041107302163696020695273391092\
38664115638841733193492458996976667389384031511637613548431148434619218334775\
8789899945259094238281250*Pi^24 - 2027784883348193274111388359504438354857920\
12271586288321122649463080968779986722977828652757250324930285675359159986395\
69938929886001699316684940619748043895147683088772103695906555945850396394323\
24825086102634565387582160518849589294685659295261226275927946918513458678658\
7501638568937778472900390625*Pi^25)/(1095304857503316627333577563171312300409\
55413453620332867770698078188562816277405981356410349261539398276273984452848\
13189749468410450503328880050243473263136213709738334335242706870016463209499\
62080671125365523760915690530578836783218922907008808501011398688550178114643\
10327563107458335521323681177449968249674323172786176000000000000000000000000\
0000000*Pi^25)}


==> anc/O(2N+1)+S/Z_Nf7.txt <==
{9/4096 - 995/(144144*Pi), -1779179/274877906944 + 23851/(3497894400*Pi^2) + 
  53621/(2952069120*Pi), -32158083/1125899906842624 - 
  342994537/(34557125918515200*Pi^3) + 345169859/(4255230512332800*Pi^2) + 
  154603926975954023/(2381600782480197763989504*Pi), 
 12017057426885/151115727451828646838272 - 
  5283614761/(696671658517266432000*Pi^4) + 
  11761588009/(47181995920746086400*Pi^3) - 1664925713358597235751/
   (17164673159491281324625153228800*Pi^2) - 
  566637818526017741/(2322627810723545247928811520*Pi), 
 275704100603757/618970019642690137449562112 + 
  2261853618949/(87780628973175570432000000*Pi^5) + 
  1215928957069/(2038262223776230932480000*Pi^4) + 
  22769862233517487087151/(125465752936192254323365521653760000*Pi^3) - 
  617406179302601217642979/(351532506306381441528323138125824000*Pi^2) - 
  146879550655493391709105272478519/
   (167255130237401951418676332227311316238336000*Pi), 
 -49714504418892251189/41538374868278621028243970633760768 - 
  16079631528533/(241316929104439022714880000000*Pi^6) + 
  28333589714119/(23969963751608475765964800000*Pi^5) + 
  133205331231256443812826053/(1126228016485718738455994460424038776832000*
    Pi^4) - 415457454917775909419248387/
   (84452169315045077512764350703347957760000*Pi^3) + 
  2139911924276270147008549704391464805818809/
   (1402387841378475256455330114175257829525338725422202880000*Pi^2) + 
  8824488445306751064588538879541/
   (2348835474693937347465936880467658804499054592*Pi), 
 -1291883362909275040029/170141183460469231731687303715884105728 + 
  9455246249639107/(93650273846850695935190630400000000*Pi^7) + 
  2437075733098529/(1208086173081067178604625920000000*Pi^6) - 
  219258174258035112400596236412493/
   (385555151619753924360502055570486282938220544000000*Pi^5) - 
  1221584352542427415000338612497/
   (66399673602261041743635843097000298309222400000*Pi^4) - 
  220404962042184012333636089896396627200037/
   (68640337184264494861289339211435777446214066294484893696000*Pi^3) + 
  65893604244865960177660546584609724896023539/
   (1914726866095411550147010715887285356578595806443114332160000*Pi^2) + 
  17812610554480404483706964421619871444326817863/
   (1289122931938137072513771278705068370942762701520166878969856000*Pi), 
 908888380299275211049738147/
   45671926166590716193865151022383844364247891968 - 
  180311520952840471/(1258659680501673353368962072576000000000*Pi^8) + 
  389046902957671597/(127863840558900150183513607372800000000*Pi^7) + 
  9723328531932956378846032155502981/
   (5480814770717732709370829220725066545152550502400000000*Pi^6) - 
  1045575272513875213876035289495093/
   (35094086689655823870680364880371373664776696627200000*Pi^5) - 
  6009661500068797806178541973377824168156148593/
   (3226810984196676618799153771401823940630105392624509288185856000000*
    Pi^4) + 17612740989964666046306883598029969406068006271/
   (197140278133183573203136223307754900313332224231383051639193600000*
    Pi^3) - 14358017908545541985563900629642367503795408410413387770289/
   (5584617944654444685413682886766995434535128572012419411032672911279259648\
00000*Pi^2) - 13312619368901906234737356079735820586531005189/
   (211209901168744377960656286303038401895262241017064141450421207040*Pi), 
 25519434106679626793373945275/
   187072209578355573530071658587684226515959365500928 + 
  1913363832377719451/(11418560621511180661763223922409472000000000*Pi^9) + 
  4260198133687194653/(1031094010266970811079853729854259200000000*Pi^8) - 
  1767800049300791368896357454352827733/
   (572088201741968073684500860380554270130132897654374400000000*Pi^7) - 
  4844244817076557370682816588407329699/
   (58368484982235566261715582869033668679256601830359040000000*Pi^6) + 
  310360267037070334484971623006251222085870289869463/
   (2800055163886395442331915031774165950791079188521092946354297404129280000\
0*Pi^5) + 116917934181422325190883700026547929202457502696069/
   (265221490344809721107400099209748208607139627876345800224479274598400000*
    Pi^4) + 
  318733163152924557038429344706999610403668832295818182246174622201/
   (5382238082946312483900802018708131021554904259460770031260271026529716155\
421242163200000*Pi^3) - 
  101978081865516840641084357249531070872410155881368980909151/
   (1524973006753640362096963006946507553323725775397524660505988549639989834\
54720000*Pi^2) - 96498420970806418393559842634277494099745473658384489095309/
   (4093112280109665957159614232419157476985458060959740273992576042862895863\
69331200*Pi), -4406676245370861213901749632613533/
   12554203470773361527671578846415332832204710888928069025792 - 
  534590518769111742853/(2877477276620817526764332428447186944000000000000*
    Pi^10) + 399141146947778596961/
   (77950707176182993317636941976981995520000000000*Pi^9) + 
  181604418054889954656242419630713570441617/
   (36791221089306663605879724131417597333776898701311879413760000000000*
    Pi^8) - 10107126025753663778091241232231797628459/
   (113258208259529892774232916999072930705229510191628681216000000000*
    Pi^7) - 65077387663609422334311096664622651801891446676457422591/
   (1681713131430169102664548168083564070045122160625768423580391020920045568\
000000000*Pi^6) + 1742650464220777424581156897019779762471976868874897643/
   (2867256487819668932947880992536745933610065089045599177066800541828382720\
000000*Pi^5) + 
  2649714497272159477474825834591374671103954774377660814569538412295411/
   (7758173262282132666793972061846648379710101195757132353859805068480994055\
0703953037230080000000*Pi^4) - 
  60006744261192575879791012479742710505598579659408255808112126721757/
   (3674274531291349322342947511438084110714814641125219008007011687444286228\
7675679834112000000*Pi^3) + 2495004471058791258437198730721332198663986887921\
430274992656596780705607978487/(549414905520769508870588995181034590126916509\
6614322059797170872429803866112749470747288808718336000000*Pi^2) + 
  35566388582858458570088564481000411466916628644469566082529357/
   (3185423700872546434499898180237885114889162881361308270831982379597620076\
9606831308800*Pi), -130467143211123611288927070699981381/
   51422017416287688817342786954917203280710495801049370729644032 + 
  296641542027785573083/(1611387274907657814988026159930424688640000000000000*
    Pi^11) + 68971720616538362978171/
   (11786146925038868589626705626919677722624000000000000*Pi^10) - 
  46334669663920354528354650140615915569783/
   (7224457959354763035336382193078364567359827381348514503065600000000000*
    Pi^9) - 33120231672831444860635181358832743580834759/
   (150696841581800094129683350042286478679150177080573458078760960000000000*
    Pi^8) + 5611271163969503600328666689649486564677244034331094691283933/
   (7635879014931414296736076880917473668346398794719084054930014324564220023\
1444480000000000*Pi^7) + 
  49362332547888397019145907202306501480452227193873322808691/
   (2066489095901391793354196788941083529271446110976944238895584486506551993\
9584000000000*Pi^6) - 
  164043568105282462593393117427771637562883272898294567696417493073619261/
   (8103580628394171964654712383208864377137194396820406420396867694138582659\
95700768594093670400000000*Pi^5) - 
  3100892794424063104610035338144116628842284436807757078370449993359195557/
   (3177747768230761540318810956532387176329257449782121412140976156049815164\
95683391640494407680000000*Pi^4) - 329329886426213666337356768069566492559882\
1040653442556491501843152560227640253398851159/(29144374666494129708086274745\
59573206068042697386495872886136569584077536652888047911605603541625342286364\
672000000*Pi^3) + 26768462252854051065152189267244395713897626394108217610055\
174366279901372733541/(204582132092097446212175684023774334650895456688475119\
6084473808497497875963438348380081360046391296000000*Pi^2) + 
  13411538638723594774779900674035477335776453877721037661245373270891517/
   (3171052765771768136835329511008294225531718336032311061098180375287340926\
781837192018716209971200*Pi), 44426729247356748702197680318200528956865/
   6901746346790563787434755862277025452451108972170386555162524223799296 - 
  209634900895538537701/
   (1203169165264384501857726199414717100851200000000000000*Pi^12) + 
  13679049994597353519941/
   (2200080759340588803396985050358339841556480000000000000*Pi^11) + 
  43787133496238452778773979086091102095300061/(56073352897327928775066864029\
79703442602003620307463016699396096000000000000*Pi^10) - 
  121676696417769587252178995210838692537313469/
   (7595120815722724744136040842131238525429168924860902287169552384000000000\
00*Pi^9) - 11167739867401811690651504536396865622210353915056695091470237521/
   (8805329157826190259109800527383746595600986462927901216110655878399879448\
1290665000960000000000*Pi^8) + 
  2138901642522575340950565699632937046904238306389916971329/
   (1114373379123120907823596490628969488377490939845344745122952226797607297\
482752000000000*Pi^7) + 
  222629176528248617153378206132860401481278116904080712086225391005023515173\
09/(2686589810028273904448334382060094657589546623011145525041878022878997275\
5547387065292218746011648000000000*Pi^6) - 
  59834583915824492698940707529126704481907226101211905824915454275707241977/
   (5089480825598387682974607627982271301608938731571045653684987411529383968\
194865200514158433402880000000*Pi^5) - 10706556595823237720720871193702758398\
728361410428904523960570239742966490082659267418767246497761/
   (1529247394783055728808314717389936549759563134631147919011560614504137358\
4208028687104439561459352676013348177893444812800000000*Pi^4) + 
  169805045583011216523078117476542274397682093588146740444796758106487924025\
3754344554609/(55839324255532369254937736855299518944448941475863381605641708\
580274041842448139714765153698495367498925342720000000*Pi^3) - 
  225433122478934616979517587771002190950304210972548840182500295452224328458\
6585750875867/(27168732504808446488395257557123185755443896135975893420935885\
1172393844652124628698919871719655774959418998784000000*Pi^2) - 
  17628744030948307722933178632206524598410577065866637491932119863517213/
   (8589397235949527844694047311610136501481574411889275158129129954216278442\
65125919957715649476689920*Pi), 1367187377244523514775762911223830489738313/
   28269553036454149273332760011886696253239742350009903329945699220681916416 \
+ 924820179349100655233/
   (6063972592932497889362940045050174188290048000000000000000*Pi^13) + 
  18275513778282016346773/
   (2956908540553751351765547907681608747051909120000000000000*Pi^12) - 
  170194870411928707479580864445503315231192897/(2018640704303805435902407105\
0726932393367213033106866860117825945600000000000000*Pi^11) - 
  9147865472682059519463393783833996528853349219/(229676453467455196262673875\
06604865300897806828779368516400726409216000000000000*Pi^10) + 
  4318189115640885383702027390013563994079839648055168354639077908959/
   (2440837242549419939825236706190774556300593447523614217105873809492446583\
0213772338266112000000000000*Pi^9) + 
  1231130503410722554983584868652772807962583399381423883878879684617/
   (1639392192293457968241533770916537547980983661461485608235874839905723009\
97893892656332800000000000*Pi^8) - 
  204745373485359706101049453096209277436693650073906848042943223295972639543\
73/(1319530467414186703294264383152754137670667876609372224893132294295591465\
4748611698035578502538854400000000000*Pi^7) - 6606811631679153032350063851774\
677662627671884693218796673754759451204733483059/(110042718618758099126203776\
28918147717486782967853652070571532381712372840672209741943692798366371020800\
0000000*Pi^6) + 9140595435263074132010232381869731562474490364815595770570876\
3510192671578639621181560595564535617/(25811690453584166858705587426634076584\
13846235108573602318529194579442334803374809220119831553860576266121849829359\
1441408000000000*Pi^5) + 7180954858679455905640662430511325220486291613727058\
578620527076228416989945500704893321836732807/(343221771453775137819115456571\
46192371589975887392777404226587819227104767625252330071114763691785512849684\
458439205453824000000*Pi^4) + 23439091877051714616770599976781565137474239370\
30564708304476821436892024113580188188170572752852879/
   (1061100005240258712152043950741107212785581435151726902800509509519198553\
52420095724077492012073829257737548279677797479219200000000*Pi^3) - 
  122115048258833779097485004926963961116251951957819172846800650940113401036\
6710530863231329043/(47248590630467871580335548225959371604157929150106193218\
19528439020543121915866105978363868558600148265784053911991091200000*Pi^2) - 
  516074970816478990954481846036664527101627821859254414003908321462566764752\
39573110619877769/(6574673399292854048198885425622370805656706822387552503600\
99012204325578605053817891635522844615029585256924793815433216000*Pi), 
 -230200226535313062239195151579096114852229500165/18971375900641885458197870\
18382342682267975428761855001222473056385648716020711424 - 
  13417115050574710589341/
   (104591399282899723595731989897025404399626747904000000000000000*Pi^14) + 
  3188876595438158117929/
   (551956260903366918996235609433900299449689702400000000000000*Pi^13) + 
  103139043225877533683486422948392590891995387/(1195261158844837859221878422\
3826229507770550083491081334125150758502400000000000000*Pi^12) - 
  21388439023492433788435340322843347647070762383/
   (1157569325475974189163876330332885211165249464170480173226596611024486400\
00000000000*Pi^11) - 
  1120311905653315200969025361446520031244743411803991174946880053456927/
   (4871520602169834292700800427683795490446976426305530199068587183937404588\
257385538360503697408000000000000*Pi^10) + 
  2089325015599313527588755091694162260361143508690355389969784476609/
   (6450109255149951015176883579714459730714342426488208924687522015278104002\
61649106435728998400000000000*Pi^9) + 654563281092351147400895629897199230613\
315541965722768425274456677611865668447624159/(213133201002173763834575661803\
92835904260426487492646153918673837081719303560906377292141976298510820216668\
1600000000000*Pi^8) - 1715188726666670185210989167962523591378098816118494797\
75062826709059800406730661/(4665293421347725717778681508655227895851220129759\
696541354302834204553737487808826596269572728594660065280000000000*Pi^7) - 
  170902258817182243806450161720086334606784997600503477600299221796306512667\
796951998466504529176017155579/(953217799099555941035938349309138986263906767\
28996197779812650903650230619603380107757632958471817735538850961565965613990\
66394624000000000*Pi^6) + 119914921018745435085692105301860069034641068565559\
05055674354472951599406286057440892466595798083363/
   (5342537291100009368348071333074980695034970123591732972622827234421169240\
2750581234645157685550884224909313448245568144723148800000000*Pi^5) + 
  978152579577448016432346216905147025631950330863579045242285175794654547965\
122531470505882494385575465816738813/(644619408556096124017931843129919282687\
48770051861755092445115098582851136175788698779749040660293410598318519670012\
298167990041201417912320000000*Pi^4) - 11135625370786276982690471282281575378\
972501037623857121905611637805935025849853270045732366151099677343/
   (1930999346109854905320678271665191819446878510485434235785076704351450304\
3846531451048173492563837768903894809627046402001637212160000000*Pi^3) + 
  574488844839797188386166183280196775815707483969672554503287800734004017214\
960344342735796248723888317861870531701/(369473497757558028311337496408977394\
64870132859809375841901962197819088098156699315389571006317573219894722272621\
47008224302916172595827258163200000*Pi^2) + 247274359255116446523252023185132\
34689116489046115602819751570705593097418384267590358817/
   (6382240133547465382491440858715305325268366191373246843168540239338588861\
1596171064916201008923881056552017157375708364800*Pi), 
 -7295981819469893376125099700321669417016451843949/7770675568902916283677847\
627294075626569627356208558085007249638955617140820833992704 + 
  129003265367824768404413/
   (1269042311299183312961548144083908240048804541235200000000000000000*
    Pi^15) + 520055442231519851209219/
   (102001517014942206630504340623384775338302657003520000000000000000*
    Pi^14) - 12065546802962627503684567150336806734972086873/
   (1485256245521813003273090028585524160489722561409257265367358388735836160\
000000000000000*Pi^13) - 18942996924235865843803755543548927313472842338143/
   (3500489640239345948031562022926644878563714379651532043837228151738046873\
6000000000000000*Pi^12) + 
  15278488440940535111602009874313618185932740314307892938648760719379/
   (5786367011984783949773590015267530105632762335502110421057117163371236164\
6031607463524538777600000000000000*Pi^11) + 
  37223326937922179927812049600981102674077891324184850014630765973869103/
   (2320203300754376891035171924627072828938466911877610662254061989000884789\
942122228502863156346880000000000000*Pi^10) - 3446866188373183031935449301255\
7538567094458630358398608606749713426404161989044258661983/
   (8448514834445767128897045403642998581105216017936134964828746634323845205\
054329044333095910836824495090606391951360000000000000*Pi^9) - 
  133161751399695941373490813893438041932362778724539288801114762791533177564\
089111469419/(623566850932074097618872793392064684741790763519784847474649200\
262048016195610518009918668106562145140053377024000000000000*Pi^8) + 
  104647036391653252138983420298981506355440542272278327418034299199068568696\
7776024974070527051857222172875947/(34350156608351597891171074355704132509006\
14426606106983193328687963939710608027405563154061291490423917878033250991136\
8657675659667046400000000000*Pi^7) + 1929309999936500907285023579765193503700\
035182081249354724932108822822768619156250605020820605844171784199/
   (1365167868920203193875245971597983667040895845741148343028365797557172533\
629005052172640785307344634422262704680329353688481676656640000000000*Pi^6) - 
  870073892537343334902867919768211005976671111336877437837981427549500986434\
85052329746958255023923147926454863586272163/(1456776561710857031641147404566\
62222080016229187988473684575882012494562731775709996792012660536470267139279\
0995755961986519773964931585026042101760000000000*Pi^5) - 
  130873982781485252257925164559844198273245987831229519430352156797571567668\
02519804157982009721004566180670914383491/(2959025367827155725147140929567408\
79004684009286339201307113576618046522180955896261433110079058560648925798666\
8438633493835460098183707754496000000000*Pi^4) - 
  281487951032163001683906950860427074255406937274804519498817788161180141989\
81312296397596862363576016894367655748797459740730930273837/
   (6406630499575591951849925559633442991066806558504468802684199889894032061\
61252526967716693770259299013236049849895042230406515042318402444678026562298\
07335302758400000000*Pi^3) + 175748578739765065695482479278607790076250722643\
40489386282911215665756406139033942584834865361070428025383718693938777/
   (3411244748994124003953871013375711878912966467388349596097784037667834382\
99755201463674513671128374304381143249902560283898154499145735624130664857600\
0000*Pi^2) + 1577483810254556506482912862912801888712746532569949119748367603\
090000707813575668363545312396610601747/(105663527339285783720775296293786791\
46163038673746453127585059992344072584214730242623961667466929013135061368129\
23843012761325794230272000*Pi), 
 9739793763132002132313887945623551651682702486077469923/41718496795330275046\
77776769862406473833407270227837441302815640277772901915313574263597826048 - 
  39797780631404148419907031/
   (511677859915830711786096211694631802387677991026032640000000000000000000*
    Pi^16) + 36911317189937756754880319/
   (8663328845135758083150835330279480252066505668165632000000000000000000*
    Pi^15) + 22213150195487677833904832427278831685517876601351/
   (3039190739836554639817527740092842958160489894058078586685303429366817384\
038400000000000000000*Pi^14) - 
  23285778817670354453108292697197861559538782231/
   (1809483875569877290059392061082081044919089279327561179583551783052282691\
58400000000000000*Pi^13) - 
  188559517271997754018108131505661696584608663146516026999053221600953638359/
   (6588152799842833469846511040138717722984542668627161676364131633020492998\
95455555111245540913700877107200000000000000*Pi^12) + 
  8377171371256807653157080611469147666376616314717562196706043120859777907/
   (3496722389659661824071392965524522186321430485413563776411938966954533445\
564773807626321890371436544000000000000000*Pi^11) + 
  218955198497499587985040540451349316065389895192464518374273735966954627188\
9854625449963/(34733827395007291777979399123319825089838574418567246751954446\
6745950298975314795860457424765883240643547065902694400000000000000*Pi^10) - 
  188535301094069792699478670014651281497852461808486336196898895725754002742\
642523000027267/(384501297354331801777358866370241357646744053438515653510428\
2912687829995544725751732040094531959236876791531270307840000000000000*
    Pi^9) - 51096801598748639991976132976820159180408181080268444570341782044\
0883961730227290541892089598118266556165533704953/
   (6931916563815925816994948678700063066929454322721949589795868385570237759\
04236903286493390615120833931306055714903213005330880040186543079424000000000\
0000*Pi^8) + 1554082038942506452020346168612533059609818028042569540501048135\
69950605981682422689985086638619061652493562201/(2344970691130135749370612009\
34940211261481944856310236719331238431671617577508004219777983917499079606127\
140403267661610036399169993703424000000000000*Pi^7) + 
  261867050412538611957963746205074350336200060415998794652089846067205237744\
6644936412778261228314422674410776817165431199997/
   (6681360022630674689918958456304356153477864335477903357069388252621050625\
13016116329286886866284467233207589662293514405497429131276222156343949551206\
4000000000000*Pi^6) - 3777259581381970810259764053086925418763610428403216369\
437229119219207630477232028323548738285471922781157503007921699921/
   (8811961514213859242872358308804681922949842454173007420852657571861274478\
15500666039666790506941281750931943110344197090242509686129080292545973452800\
000000000*Pi^5) - 22669731724163677934463910447311985106294100213017698018560\
17199075014229784113037593818957838073953433054095463366620817473758009746270\
81955069/(6741912433957032277679692882006278699507661650575024285784137881875\
12015722457240647193556337052769736684867934424943838171834994567793706991445\
027201846557918722985096642560000000000*Pi^4) + 
  132543476144527026417049524186477514854397770051929857951085170762653981155\
4410075848249770931038974500900502000864362674237250122617353/
   (1192798114830073847035331595102662840518619984710650191627021943136634332\
92567743202716708076499185852646130008416822407988412982424371655154599854507\
859475181862912000000000*Pi^3) - 69250854453312738279847762910913421025381193\
86973270228490888037142048071919947480462876123033343661395949565545642930659\
54373/(2330888883566682605004667581804522387730585317329790936174469182831129\
90367903619052334401359943846516503596609454433967636258553135063117251223041\
959178272768000000*Pi^2) - 14532483310197818892075129744922533279996008765490\
23368460452274269615896427669418353806939261341639739949/
   (1947590135917715565541330261287078140220771288344946240476478257788859458\
72245907832044861454750435570105451137358122744112167570392523735040000*Pi), 
 (5370871752438148347648147622919924963502374162922441940395/1708789628736728\
06591601736493564169168216361788532221595763328625777578062451244001836966954\
92608 + 1004617646856902416264837/
    (104196218746496435854623228563270476122581699990755737600000000000000000\
0*Pi^17) + 40127909286135668642366623339/
    (698610838071747531825283361033737287526643017080876564480000000000000000\
000*Pi^16) - 30084034435923976988008170542247825402506614759/
    (286800212116265914520461971790942646449596549840275538965091514133414129\
172480000000000000000*Pi^15) - 
   1458210202150397605518239879322180432904572930379669/
    (146453238474947385937559924981415114783827842424257528130152974666899811\
823779840000000000000000*Pi^14) + 7794212197854179671740507185480292348376023\
58900435455332802880315060646823539/(1611384667161558915742458406170399311304\
10167153833754413659172529995352292076717538385821124656955706572800000000000\
000000*Pi^13) + 
   50614719714069478060024874905307515404537522857806583434746327241637738263\
57/(1163751676218571929122447352958779877235841244208075479833857304159562675\
6821571302982843434459715338240000000000000000*Pi^12) - 
   55936192194949376327268479925553514888845247169988895484977650167408059965\
97594949769710281740301/(5111281354313479923986466976482177795488535686403973\
56012377793211357825292378543182190808909662912887563007502642663978434560000\
00000000000*Pi^11) - 78715595353067140440245544567513378167563809844183167606\
9384646334246185223774644876690211/(90019579880094426088187568989586752264365\
78572129839532163261787712426304828763954808963277435067793081425600012353536\
0000000000000*Pi^10) + 496324912085211580439544952244753315313087842713275095\
25006097028411939216700641147160912498400612973525522658474421/
    (352656769826358639164089370238544196724522093139211541766424347965754006\
42567173242586459987115050877480298857047885436037793307945640846696644608000\
000000000*Pi^9) + 15668133534328194266053271803026766314083041536048419262126\
9891916447409603066567303453023657679649517702349381422559/
    (167018413208176659684772410517385048953782617093347679528258099454680552\
12375025622714570164467852563427232965930844473351972262615318120313651200000\
00000000*Pi^8) - 324038575356880946793867760633317252314429567231674937478170\
6709755113988187821392328878762756399216303687897163830492106461/
    (336181311553873161752767545775121473515852397828502996176592516257462028\
65744781803754805607063608662010584940724732107379953954695584081308200965924\
4544000000000000*Pi^7) - 1016914645629401558750856690807541982020028592467746\
64654862724482005385162756702454827099748355949478555307930784755478409583/
    (186399601968822092154172502914705307028544059132688801025460283040305917\
62592231663982879241267686040655975950355601600652688648259307408963611759120\
2201600000000000*Pi^6) + 1730055802077617547045223765599888446612926077279351\
08703954165646335430870499411912167760908839171158291915941897211287166620893\
24911419883904160148078981/(1052992375699681748648905403882877307830825150814\
49676693582649106455549896199512545127042897687616564321214729634865054432170\
5973764513554573010259994230890533286982725927738136959385600000000000*
     Pi^5) + 9749513440919167040446181650452390666335437071902012314369661968\
86272937605661652333287580896742118559636336562338324355834202733727259292577\
892797/(617273639129731858797816963352066627659393247405118458843370290022411\
00131275896818973166268676229119985603720151396269719864572490875267591649667\
9964194194393725854025424830464000000000*Pi^4) + 5205235759962302418065305156\
56366635035682842949775232858013561675568520341214272512486062259872504919821\
76759733412467621467902431368789195797466959/(3458643601134408086098419332905\
67004042550126253475171905968685875035699735513702353199459229371759077017415\
48037908448414707802616413697540605847101672556958442693673369744913203200000\
0000*Pi^3) - 6827481283600388077289091971234685174750688784496228430692354441\
2314662084597101241328815347049278507017268357870653542502562882851/
    (387866292124471312432636377536346770855602113700374927570657989286317179\
27973538502570234735029930345102436175500191291734413689361349396573256095070\
763858702368768000000*Pi^2) - 54193829410669990469783074929053190559872840701\
49429675117502281222882408211993088614948996608206137809190320324481757/
    (110214062191680451703866722693886691994678877148541093611764182415602488\
10775007457945330270842370890011924876214391826135049746442457853847105713597\
317120000*Pi))/17, 
 (-470988308296150118359964983495206127053688321349907931321225281/5733746539\
97517877902705223825521735199141247292070280934397209846730719022121202017504\
638277531421638656 - 218689736528367938100109901/(303095222975919632297115124\
865157896098798767306442801152000000000000000000000*Pi^18) + 
   1128841440833591040829802183/(24632500660900135196209991100152514730569042\
676333129236480000000000000000000*Pi^17) + 
   3200177734856131964804142414681897381611456239128937/
    (354943942515090695810523736288470619246020690082325007023197257891513326\
26386124800000000000000000000*Pi^16) - 
   1252901737356590313211347767166578508923934252305593/
    (348558707570374778531392621455767973185510264969732916949764079707221552\
1405960192000000000000000000*Pi^15) - 142169385176859246175454363231165970437\
4357922607569784343387464662089407733049/(29310407355238440386993838959284106\
97663421065271620231647362774972401812510767171819809983057531881169879040000\
00000000000000*Pi^14) - 
   16845005220969649873067612909503586231657248562185377541810565465998194162\
31/(4559689900917338015628331819116590871379286551116211927653798999345181759\
7679946990925159894635494191923200000000000000000*Pi^13) + 
   66586301141909552833684335416977152179860354090692362828532466832033292283\
6200834830491017083805619/(41173337186439047510758678598247204518735342852324\
93163201246346545645497278298541695309346847684633660430626590518443986282086\
400000000000000000*Pi^12) + 3261826161148902253165040061593278832208964283183\
1699724968584307671335954261380620008144016222317/(65909026530288191493893642\
31600129708434402165105212721084053795720975572362759762752279704814379250034\
5902478562988848419176448000000000000000*Pi^11) - 
   33606965528639531587237218413822546570888470201978939198363167070589538451\
4312048192852726607599149162858875397963027759/(10911200458427536295736925115\
18055744665671356172720510225316932606042895881028340125625072001339674149240\
44663706157539100932494783812779679418417152000000000000000*Pi^10) + 
   91674662022422232261054638073343827093957340121897213333218115103204563237\
42095180819696171054054323922298313977608907/(1136860935025416887142308843909\
73655121860751803099898501294723136811958219594324408693536195499778828736489\
3524980721612122047971699473813509609881600000000000000*Pi^9) + 
   24096248551500629269327183422501138111441077735179763762983343149578719320\
3883592629416213327261498222836841433262227571776542205641/
    (758105462335768950461269950716334331246193511154134149995140468605916038\
93428539447600501719586489910359237931808841030271654808696171646258710457096\
88585637068800000000000000*Pi^8) - 179761682464476255342818721820204749566037\
58495042189084836285262724609662305127913425608068795746165148993385270573550\
28389/(8722082468772748202581360379217330908405307993860595408355732179807305\
23016672581263092790812439558640528488024044941857803410958762390943841094455\
0010880000000000000*Pi^7) - 4349001034405953770883441180064469381045949090314\
28013457220762537109122120784883458600229815065947745867900009647767324030517\
821535075546399286608831799961135913/(280249582463882414714101739753163798024\
66585088965695879329044499168826008007927921893876543802820675613846296887633\
23859309794394888133727537618398951933752841653333101368366828706162047713280\
000000000000*Pi^6) + 18284466077516592639989780172619467130140510273973162395\
76175921140606514438202716763909857382836056810096859446105394647266774544253\
37591466790509852363657/(1234376516914482146833679816215025466311044055581061\
26052652306777453078289093677736402125438582224185299912862860857297478466381\
086145804431023317211983645403390301651804377545375009996800000000000*Pi^5) + 
   43765608642292375558440299411901157679507626916956888463921782359579346646\
39282532859973270421139673838039026884522497974756170197186213118090522028375\
5869323/(32418813330816733651795688670897841776452295803170752950795888948343\
52862662368032142698294388436523909105477784031713813885017530974979204041820\
82808357100833114357770513442926699210185113600000000000*Pi^4) - 
   27352647042264433530319209704994469917645779172949867384131319230688571945\
2040929540077237172246549920620949961544784890177165472901794687900103/
    (700151114211222693648029365138470130066716285590477750035286653514383437\
18349815531873456716162794114408063137614339549173827840310689805326319246063\
634623344443185790969708544000000000*Pi^3) + 38131701112143258773877329930730\
59398225420298293582234266546750393100810946272378773284883255566096368600523\
962214474993792584876129933921428650033/(367462912296054663540708926216693597\
18479989622542873573661859002656249643882421049571295527895154453459634554225\
75915985784776894027004229987494279850879876680243107603738001273782272000000*
     Pi^2) + 6117775437176246442430813772530767543071051400057269891197457798\
11110052950656588316183259953717769482370039906881256973/
    (232856502596456247062435462417979054583383354583808612631017013695465600\
03685409261165425579816245237925228658811879378742709683779473074707178725852\
0493096960000*Pi))/18, (22391931055477092328489193779896170676174861921222715\
64624294702195941029715229877066852381313875348366520668618592569029329324120\
18457940192387695043025293558538219562929842618522224520406672766852137995787\
2953444180811870413816401227191156736 + 1500323792624127110361336917658647855\
01389496167615134157030153778484774358601517989955340047974794939371724841589\
18435449984020679081413784818482835294955391448082121327415711189887761705677\
5477760435117344775226569486363323797199252981769306112*Pi - 
   31786728384465894918080485581143832797368042022528824146876508440361495433\
78516136048261507071283929624508912830608029085160698759986515948574437137157\
92567629919024295116614224819415499737107089455192527493054544581596207900166\
202787508946731008*Pi^2 - 433852854167877475654456930425537418318890260171679\
96069250916884776195674037783377942068028265770518860774437500924941532661078\
02670990160668174054990791605505822734844835863408409199921672624105395591511\
3156961298141983174898088167642589466460160*Pi^3 + 
   19658920208337801641031273774443580358526613206436564683592011729205234111\
46223143097775821786348277600847687539232754508931099688254694155772421981497\
10414528090015501128475246808919699664670620239318192045889369724245863776467\
26993467460812800000*Pi^4 + 2664652545698857792420129815416965726377509733149\
16404474345129388791922505031653090113108342554398941802844017640381998389669\
77844227498770644965819904330318665271981195088260733042408069699229916277208\
31534194219572319673485260748198957587365888000*Pi^5 - 
   57585547415054806029787879704133302913078162211371037547830132620676378379\
10296514469626883990182856738106942368941499893159194169099746675079402730597\
73342234766494642658117780359014054234719010967226838511946861835749210853207\
003295215964389376000*Pi^6 - 758169327720933085059206373748045204118444477266\
54320124640969278765654836366326178643078607802992230614525329582651140641223\
49745580326493743125751681599505505802862199937426060511264573412399013396255\
7108901934788107409761715171547695429598576640000*Pi^7 + 
   10323999174071706847722621946783455795517222309611579860214421938391799782\
29498439455877520705424376202924370247801999512324154683305235666846992857211\
06543409239860317943606280822580003859440518156471618675377946104091903112090\
06224362117791744000000*Pi^8 + 1199251120096710467114705764184027980824652033\
22036503069192104200032585375779128041316286531259200371878880741931667713590\
36091233134519531594582916983476181483918210486331606266294363052222268332244\
53986691730151209033464932749874986056782184448000000*Pi^9 - 
   12305979135922425530568005092990177323086903263569441161872825356981627022\
81350993088379206215936942282788524078451582880387215102146129292967781396037\
64416830154832527014569106646887025781373913942194303887004200693950913374075\
965287763726565376000000*Pi^10 - 11093344851931425140544137858635519374491133\
87149114816628979713143049731926970845247047649706221207863277881388925552856\
96691181447902349244270278696085953124992446626490018493689590631727402977282\
80747696437117528488377770095325075698167075307520000000*Pi^11 + 
   82705212148483625375839591452338023459814316480949407113527070425204195257\
14052750832501475548796752772785706257018692289376592141995430493916299910417\
23387541085830170274057532933932301392490595816974973023845597796289011607024\
249967391339970560000000*Pi^12 + 58703521446018009969363152819178704512950458\
21445338232925282032553396741210239013721332946049685117802584685316146739107\
35427357243945455916118366067996536593704549705278878269281529652021340581587\
81590405718857860996769642991881768258841136332800000000*Pi^13 - 
   12123325300156656456719934307117857175207076473782044837333757749703650536\
80379695811125044610455598220292974755153918924909642808788937124974094540396\
81790677562898717790527937340089077175073239049342032538433044519611889594008\
5979408228155392000000000*Pi^14 - 1601933112615281454549879535477508460437953\
58034944445216716515472216503761240905676931045045583687539665157728683266809\
63638649565789662799306548114751420004423731152062776724065410830331034235305\
1171979870370179632158313462209474810556731883520000000000*Pi^15 - 
   14825325978272176619978588476955515515040581141767110971619952474285427128\
57592306219929913772782815986343390868466024868932550404397752982146342115093\
58255882963256126795580159393665945594052886818223110915982785936132634323851\
28469708668928000000000000*Pi^16 + 172472617761950968360163084371415348223650\
09122275350827689275692063290904533626692480019219376909099995731231884191199\
48931780089330690903936075659401642925740344444567878506040051538048031644685\
22591465505439612288922075958479860464697344000000000000000*Pi^17 + 
   46782558819111054454276528296997034862239225790183290036149142085102242984\
41661265914575548584683609348472880626909676415501574421495043572719110578948\
33341669011368821050680038334881120383458868858629970715521837197556721668782\
41948094940429687500000000*Pi^18 - 303000124044233446400363113329223936253682\
16387572590253676973504085753518946942980011506612165222986310201250474741594\
44204482975482531352856381311139899435263507809821597547212742697653332412498\
5577698920701235331963343194680679796863226413726806640625*Pi^19)/
  (82287655747076805993337533735121174833087567984717876464356660326544055878\
02376348410554152250086250768185338954562996956019952977821539195742054315217\
03610307591874937128352690456253724412680828152689800773690251429178678612132\
78396155061203988377454726878030982856138629631180800000000000000000000*
   Pi^19), (-1095194758288912504339468570251190103422149318601349950755204373\
63244921156921287026041998268441415240736919096599500383644316045569006891682\
83225796751674454040276306055775664377734581776181746952741336482609700174762\
0325338526001801522110588180624623804612608 + 7559044337892845971578763796357\
50421784607257251408427704474660597266737880334124773906064628424582903684657\
58919738223573968952436128059308505337559709985523630497201027026957146741821\
75624728204180075005720151354264815050796625684001351356111376999272100659200*
    Pi + 17549978035176556679581226879641327286923978045732035102948159968970\
22024727982581040861132044505743789506409844534848470195247645620819574172731\
88110038034046942305127353179237428694278811301564033439595156380216077268991\
84606219422658458470124430103051606425600*Pi^2 + 4880445500460225567900784579\
70433255652833549952572320242733631113256330843847925608415152186638018923798\
31498250066694061901800614872267317914212951819564891608768316774174308136960\
44189621439693789094449178395311746691137810150998595294348834833189117121003\
52000*Pi^3 - 1238734214386601254425502486872841528522182402611562259698381205\
33962861756524184021242599672297224046223450991828892953949819098592871521596\
89055013702020820310588159652300083176708374127546828143719001599476502127033\
00314855252592688799327683605917339008106496000*Pi^4 - 
   53335985500329696577876088018021516476573723950239410086530576773815424138\
19101404601970800976167880192780373403407378589701977507045660224916307007612\
52238984498811239646106068055007693981813737715859059624662704102885978093895\
21806520883011516533353681518592000000*Pi^5 + 6060785762038290063019402041076\
25207927018895064388881987730527224886546437021221404098652989639149739934507\
08236123800346959551727952064504526301130045554792981849186354569154135066736\
67529083570260421299295082798347771295340463938167176229076036283246470758400\
0000*Pi^6 + 15343014849854881040944989375509860558030459278344030079900199104\
54989406511218641926200344442724140464141545548419770050858086251777657488258\
92992758370175400963683082731658868788517332470447991890266753496663677709903\
1040408965337140538966500459582887578042368000000*Pi^7 - 
   17300531832219248866701384701140720624307290153331022469438496908142182474\
48373733839562936026835872412745314718879783079105232122405063692786828721662\
22343952382002643076658610466393923802726526462121643896561403934389492047482\
9137377759967752223317684033421312000000*Pi^8 - 17666074290340095740656817218\
18775381799300625506009768333720695158340000547982064969675735143442373487200\
93754985286137300563326171014431498143437340511962596663120572364821743120431\
73695017069174523298890001096179815998591046413639195552497030193779911635763\
200000000*Pi^9 + 281110892808751948976448476258189028721752109054083593481952\
30845730250553686747077204294720456215029944652967420470132831667289129936369\
71165108529908291006881105246099306910770991998326761109443885520422129275194\
6929651732829473720179878091199669209301233172480000000*Pi^10 + 
   27777787275510077296348124227277621149954350209466114536253215968165778918\
09275747661518223827359321207431309531966002973869437922366717425157580316719\
46400465282289328259117913195259917617550768960861869236396990066689233595041\
92906772019114429143620400447488000000000*Pi^11 - 
   25690092739880535482267429361582882726246644060012975569525988706980227594\
01275516211302249726588671514916776865861565403798373588204004741205141995338\
63954428763273094875356982325829192970943666382950835507436812697627230093181\
432732455475294897748886834642944000000000*Pi^12 + 
   11591354448416651069679995101043597551281366588669387024332293342139468039\
10278531003536706267766165374921725727261816995673668409013029629927348961143\
35861660220491034131389498803588348966269018418874592850318508601173709466494\
5611012984750984254859115495424000000000000*Pi^13 + 
   11597727902607148548885650260481078515094640084532962657613311353801239226\
47562389756307602308334569714693804679049588663976994287205132115905590719885\
40123844608158501699446802820737253840248429759843596369898504547003444267981\
7782057542008425611719874539683840000000000*Pi^14 - 
   97013344843077771217855836335713417452414881982896896489497105885807180841\
38245556606695540346086115705550089724030706107208966371751732428724164956313\
87451863489917535676169290783894619714746583093255556830370385960004278162812\
4946945483744598565878933487616000000000000*Pi^15 - 
   10202352586055099419937168273379678187494394734386842941488485798419673561\
99434690953315307223941897834529786646428904084372487729512487100991354435316\
64929096095945255807164698424257059194917227381134130312065967975635094546137\
0996716264589630557149020028928000000000000*Pi^16 + 
   26146566832929188464510539991592559797766275630369678917419335537888697052\
69863604409436037976004764064289578929615035918860797018713807221961218482662\
14350754682808868364739341854408634016965045498750145273047800113477028950623\
52905907666330193323794366464000000000000000*Pi^17 - 
   69067514749537150909974048404840865435877755946118187526790289157517633640\
92968035608672395108830177905801220217127944050360660438598640602306926519665\
28130502794132767467943976346199974983539992178984035853260688581696445932392\
0653198702504404111359180800000000000000000*Pi^18 - 
   17627028062938949956643659898231943929016137549024609611512999729128705585\
56528274125818004179360879629500452016992964527367257288854363910966147036937\
86784946672810101839592608350252110413986348013310832660019869903790717285889\
64578263769612898210080800000000000000000000*Pi^19 + 
   55080017865400680491557691063868049603342737006988509638567593833708430684\
47088122546689982937877083676646221970623548051614333542600972953316727272560\
78393917651608966082679992357114992657691272781383482011875088024945054228478\
9211750315684387894792832076549530029296875*Pi^20)/
  (60976665822414222116286349722821183176777861311804511329184020873298280648\
23347577208677263893881283383474051000841251032819642629709036252371076337854\
07604639486787826131636414156231926455679042793058046745693221423565420263293\
75972362936735792820808034323553253209486695602866405405353752657920000000000\
00000000000000*Pi^20), (36645127607645436025353528393377326689690665834837272\
14586878675618737725036266949031714643216553497553825455218568827960539328456\
44222473441874368376590670751892040153965489062516294334555564813328400137926\
0482479799946356603845257032056768583357703450928685754547388879311208448 + 
   25533140954799826911143457888124066810153874521210394997189209584523170986\
81948376327188768709561300244150278591174332426201330679914266305789415834343\
18009483883718190430512050285329113760039044926357750672031642570908398886669\
230366574219663243014916566387616273189047823719464960*Pi - 
   65746252673701863586506577180440063558570027222382616310647205810865150445\
79638050228027641742104583624402801523271151243693384089461503876561814610614\
98293364694255972317488569448499566018985058618835793197761717641971665434625\
211298908924719025298958696344260769025744143395061760*Pi^2 - 
   13041183207536690371271426652969885746707125888044026304722727078324225367\
81859014405214482093418398377746727100568028752477885367703405816010814692179\
92456241884529086823085794047078194261748609797257482774288877537490542913519\
094060355045263337085042372793226994499387674857150873600*Pi^3 + 
   52413980455389501169296466350839462943510816676622704230147718828248400692\
69881831673557333671082355276089285831182745740789123193066746137690353531123\
48175547218688074734232024874495319146337002999414718438280688959077691657483\
74664136658864427323968078778839792417379143977743155200*Pi^4 + 
   10858257890649957840088173287727424183344123987371632423076311039804101539\
02764517267155493141725834985116228781388693954065629737183793779897108827053\
81302156761386148610196183307355873230208641693796055304137595529311320762938\
94244240104352541978602808597875550721628711936893911040000*Pi^5 - 
   17359579761083966268721682396740360619592992925967329610606968800312758872\
63359251568739664199803133580419960377514227451619089046622535892550186087185\
17342481874229055051225626067584200182174239296179053901928010476353991179103\
0227266699674412078293392933892837039249741654240788480000*Pi^6 - 
   41722241997616326121394759074569024127463843045638886057708100616059631411\
57604553569228345356504976024504982153381773649453550003817893090766128473266\
45344925537102172186707661150220658040898481390573317340455963587228648732660\
213203776462086165829988460631662334789441670193610752000000*Pi^7 + 
   34684880429861816151221760744015733432669669279694557230068525327513911624\
30229585244439622617382574135463113432737605059449347222417554609260081767422\
70055712298435906303949144650602285285980432220355076355769667938594620346356\
82452871901888964369639713235530267305759484649721036800000*Pi^8 + 
   91380617150975982312499500232404362516970489886105339323992214560667506100\
94299262711217203134439353154635771649092315800467555174290501053717638672558\
57455022340508212599332429796973353724594413772208868060916835518262744598549\
3212889492413895697254873201597368472711087741237985280000000*Pi^9 - 
   57209794215857755112035843485387829432630687176968686574363444968685704179\
50790067412151588135679339946908911758898491645318293718121393618351622764657\
76736076183628694382666411250569163679477893030141033624429234075762408045164\
388944083350238131220296920712436235508845918182965248000000*Pi^10 - 
   12258323068128716095251427122695074071323624642190144058647212288601424524\
35301333801097843924515861469567581360730892669385535846597658643104682246395\
93950471890963183886148559737625786812880024055830714422260759492319736245081\
584200606398704171629046177824775378317544039863539466240000000*Pi^11 + 
   74705420325033159429663827240913130569218950779216263155085783063404975176\
02702338790971411700877945664575683516858381889739980778882636068923465514962\
23465964063098230149497226427597464703821914044834577107936301410285213142875\
0342490674763413817703101890017014737294207327456460800000000*Pi^12 + 
   10171430660642501073600401678467325428120014505185799806945238315838978647\
59252958889400975324089602393125083034992447246568316402376827271820864931189\
83929914089453880408363561209883188685551843185651122539439127368037616362162\
7176607878482674402528792147058509772310213504299696128000000000*Pi^13 - 
   53913087435305327270692628393531151241239543237898634177750498655487778707\
68607250629309692041786165001849608893679664102955227319111881512308778239389\
84615536803210906791709095416800903360152603504661759234742499260897189266235\
06089966831260268429704841122317374139584641383792640000000000*Pi^14 - 
   50080960972361409098637601941056062039616037615530709151241956246886473500\
58050492712310919105437250496233453878661884792896470629751004481494092386604\
55704082237275542703270881522928973421543606487426999199710835496800363842425\
1840826146465586096480412900760076506267524186159185920000000000*Pi^15 + 
   64667238688524111254678152812662779301322793552568588833208756530723375150\
49617086412518321234626474035617245362601908906375820699768757710728576141290\
66036027560861399071839798017251984652152907882414455961179785966305183839684\
75131362578218257107620344777076853408056247477862400000000000*Pi^16 + 
   13045587820055922131575084851090734423602433313367584909722654711944962094\
96773087751439365311113306185279311049987843126145789236419810159882086722099\
29030172232965572325595437905736782804761842885389064512588827770982244993312\
65279477969027471195538437389880995370629602685747200000000000000*Pi^17 + 
   11826353551543809609402629369739241693567044259310610720242810304814799716\
55039554231800495660736187758748826615587100035907331423307273567685791424898\
35628750528165892469788171471485916943882824870362041673419310978954505960666\
2123726889403781557539022964556870580950198648832000000000000000*Pi^18 - 
   13661429645358196816960273235875741507835299431392673287379058608415020449\
99250829943953402300145026513469661247739354570304077970802851929764798354477\
39743781797833728062494064952169097451877695242400215040288495472277988771533\
13521467338356914612911607657225874573387131289600000000000000000*Pi^19 - 
   36174776342033013712310450599373164138662979478010653098276187723579333431\
56558990095112388333718641898362946947662208824831291439454175354158368503457\
29586944793156257674637606993153886039142142782851936867046268031286115482160\
5225347132199719732318804225677445561185091755249023437500000000*Pi^20 + 
   23685131529850860824451291377714329009132799121414206497687278682187689738\
74656348996624908885217775112846016941731427751794212529157221134405145205402\
18249500681647316893202563127955131793082145393467211896570257998510319723298\
9875835253143143010832086653242605896142049562752246856689453125*Pi^21)/
  (32000147424022278378341993928455923028059818958282032067486906226977209499\
34508009161077179990834729530135817499366391938000573053257787082261274967365\
81765589806350454143717562112793160265382002035308463497564341174445424399492\
77509389235279925851568713448447001063567480195984169823739372506162226365442\
1149584982016000000000000000000000000*Pi^21), 
 (-22936599321845729182340738529712217202066211114218672738627717777807771173\
27214143239606510785907680393091638757248655357607920244517113259449359794280\
84255652642699604452009958686030825662058080195102222348882154631325738350377\
93434033329389682224260770277571665745916348360178887861125023304515584 + 
   15576176562920512832425635937884577373666715587824680076366539770777917939\
26176319173015590961900602951843155959413963378907368238384721971805222525906\
54361335469512714502824014830089384548627573270426481829673971324369144617294\
5659441862541972795320469077585277011640547836983752732703668740701552640*
    Pi + 45836002580723998811354596200138792504173868623393044781624408972383\
66338331218936394578459782304520127023122832641261517590401331219366888098109\
48235882388392600945930732852004263868715420079861028311415416591240509256908\
91073134650060068564926999700666722670681120952743624343853272602923692457984\
00*Pi^2 + 4179885851754478232695071793306271184734301637838118670896949151793\
30553763366192672598496124099738291690263200283351173085002023887730106559379\
43072243214210482800689981628329798516155559523082947131752712954486959755597\
30409389068572870257771596393981873028711698129286346420182745917627624262205\
44000*Pi^3 - 4103215877000106399929832567489153360851407726572964231678586858\
46638858201440748359680409259682251666914752732335197531357296222446188208850\
86655982339558864553713349134806847642838893312286443341629797390789929497875\
00900315757406954853347044650665733223709429234079884813665349651864433386722\
42688000*Pi^4 - 4636310062422787424153767738526029735991536681360248637137991\
80192051387791138395057025557863627989346569764448744312776624270234456166043\
49139975964721954872452622399806413520720735264893077699153350005302749242977\
88807561734000719343134635031863068858651236242180225048640774056090893760977\
5645982720000*Pi^5 + 29644141313263323073931320987743287396930041729866706236\
75035302293382958142908144439077426390399676882611609410126977533367111499876\
44572831589171959308320516425527629887786524924646247086064069597321769440610\
89475668104051096229964280900644012205158712699682216336193499058905293383575\
291702122905600000*Pi^6 + 186034983123336185291880643402801878646414437548030\
98226103963720095924365313379437759647145780537460785818639908012473897631865\
41091709175997907785661942849139549260276236824107584203721325316693343793036\
67505675830753532340215313224992546506301582679322192350675998158534533428577\
9293893813788999680000000*Pi^7 - 12202787355892781993606527276203087664667579\
37518722801193733509266425834047939506048782984039128609304196834388359791286\
74142715470609630138218834922522915490658248762773486176937352194106350573517\
15941479873891309695811753873836300069546839929231829445964539973225214152510\
72815738947121391480078336000000*Pi^8 - 3748175424233381729501843247360289020\
99344867880702389203129363754213881451681053222505886976922892182983075018305\
32496600761876202983847982682934181139928348461305278465935384082054871786850\
55162120718933914722952841559330453882188388405555052494954236435739183417798\
4873746448016230482526792308490240000000*Pi^9 + 28471108368235613639924668077\
58838130400961521828818175150967104971286505079694979493325024529316295684007\
51357991555244367156165158297871731336660109494504929190635075466875291199085\
59853428762268538192699128203232155926863020616046399454972717780261954408148\
657798998550768405120098869193836268093440000000*Pi^10 + 
   38252636379607481953791702191824983627454561191933856489828269897773889715\
30204164165106963359518935351936705808545675097577936613251648768823144193103\
04140207073967721380129236049042706455456403996692357173078478079643131482466\
83030643119479408011753647932813509999937615687274390230095305752895815680000\
0000*Pi^11 - 3943748657755650783617848903196211379302670452577834985959044584\
09427019287796692894303451188740816460386062669353222431865617436931493987382\
09310610487146288963561349318287469671558027574785633784622212109858142123122\
37604373639248864782863257154949244737476686943026886254155718103801040147306\
25024000000000*Pi^12 - 129115487156473198374755509757947758251968540046867543\
63710200544445280944458460276611625641078872230388702171729856867569489326826\
02378742167843699933977860122133625655535807185032079108587383348366594964953\
66264902991101878150751900675704740129042399232991586170744544725048647751557\
5605557670707200000000000*Pi^13 + 3219244501419263448875081226532233046528678\
03390481616449125393671280793680042768621635097959787106494840009081121540404\
87790401170820940866478846157549326743279997545172054729922739873461621734741\
88860599238896453935640352822372556577878680498103125668806793078353188322776\
988827317739144004973363200000000000*Pi^14 - 96887973925984053140631315370878\
66624114244557105389489390530703419733470397377704846673041996055601132948276\
78395710849886113147541928754507312746084806329251543693937352451497498284431\
37479003930414206980245372943745683068436067373938140041288311941210641175053\
91121462287916203835005371285294284800000000000*Pi^15 - 
   13536586364051624237781406430829501583932352979527760807208414043176554829\
80344792424552943375736102318090737666066771297037130452822964298955602720267\
18435938501463732229216858502474636511773271559372297184701152132629893139171\
27969136620743395722150796568988466387253632047343767716652761089048576000000\
000000*Pi^16 + 99871852073717979106700076711901300818727402277586364533184895\
94768156875737599732570001421034416296607857593361786869642143548459260275062\
15208164946562788874968344985487976354332247681851495662236816269804200801068\
70386127866985222356149760209233983789402496849914627293452123662469062202952\
253440000000000000*Pi^17 + 12004033342417365192203871205395046726000071101221\
51589377145389562319274164548932088268501811863975867679849816227333786796889\
67949295852452041849758714936264464128399688394734666739370930943828271488043\
72565718954292039419141315599678528445230055819108760812191493960668036103878\
350257406135500800000000000000*Pi^18 - 27568164853767913824725755141571626357\
48764942045743245489283813803101483323905171681531035870055538535515819077588\
62833214680409729383894006973268768195471988518745240658294065073520412812007\
62669516844777475560652831673374729647544347600731662849674878416205345140373\
4312109448130177285278924800000000000000000*Pi^19 + 
   72460738144822398106023107763637633360814094347682067202838975710730589384\
13464435573928325063627202175960151505666196130184802859706566745965585622696\
44252224907633589108406218751905716308787898981968375016101247696557780274584\
89869217150795447960065633402099768669508345469087827254219376640000000000000\
000000*Pi^20 + 18638863577610094254408744801494340802276116075218926723113415\
20075990753427951225804157402070325397543413702692315865698499645345673055308\
32775347906227930518361630089648829192630020680867986016760787391789371433214\
87722005617128949076845365851397557938770772700350306382598459888769924259000\
0000000000000000000*Pi^21 - 5821259275121690895496768621306183592565175533819\
78233703594710016801260398766948228216648491949365440214089891532741166666577\
58522562492649007530165824259984638037356348134337552639908093693010208839817\
26187486638618482103825124342633821642586624821155768020191756128067606218936\
8449472049038112163543701171875*Pi^22)/(3222711980620793604635314679953308895\
43998844795465401472370091270392186023652968390504074507617253414101081989640\
38043832757318863580315881019310936571625087510539046076135766137705758525858\
14925321271312428094057660399234535315510851541804140932960849212077526288009\
35193615745457016695604092656107620475406009219181673771984784027811840000000\
0000000000000000000*Pi^22), (222269855948043026998739884051004459452409218415\
48222737348585674851984258547464848064318531670017620555113968271642517730676\
07228536851983572919559949186034058704225379663214165286494140771957875773124\
53830240627945367679100212163217800125816227430216196378501567090501651768142\
698576913199497546633356683247616 + 14109826896623148102539645387928516040732\
70181055601530532754831550238000095246293276492938930292070623622224530553594\
54017517946356869997074284421667669403754797102111545224559861268613293517871\
12264703176212121448433941985255042195468005452128104781608549936748416395759\
351616020695957379145005604329189833441280*Pi - 49160048438202538494397637934\
90619060201925519681692821604962392423530668813413334898186384456447403782488\
24410434402524099993641330949079307931455128330078460245152483304186031555709\
17132606237852748702851983962477516982331689939965949281657447342900108618661\
447222114613830397079566871813073572890213509297602560*Pi^2 - 
   14346168118762948894849073937105253033068787888696902422690361409819616139\
17739952780695544754766530689535363224669760779155003229945947879731078981952\
89939853011025574480955896305229853672151802466060496074541564676668324169893\
72344535912793133414802682467716629685501622021204976541685315895982186487408\
891002880000*Pi^3 + 490347868140940821392743907084407679582700127863612358432\
11946100959553581428174803216900204522681195629005608194078540233873515885679\
68372730623640632282893408506809628684715787897564259913507322750866383691894\
31614187494507383214842305264905029251807810495777066407801930320533858066128\
8534749919202491368472576000*Pi^4 + 15705189430086420878098852064240250349299\
37045351707430605332336406545139642100756333852117386258087757399270398670645\
09115878874656488314562457119660636133084094183224993913415079789128775985221\
66232505351874728532617492878737409407591205218813875752333170015471850313412\
28397196440103407306191061679107313772789760000*Pi^5 - 
   14263676260562777537790103415989456658609474285735916957690318732520882832\
45231364765603568650139861111139439438157245139153224739060574500423814557022\
61910881408686959729638224063935344555053743652820192502727376298268623059189\
26959326334886944808061789434881344274695744955578415268502455133943764079855\
8926929920000*Pi^6 - 78647261706078783054625532185294315511047950624993374004\
13851585418124310392879891372582881987601163142471669084752451267523380299890\
49821769335738839003024838411426094386948804652782178033413455171230175666260\
47114173830393664008879493436600793381120831217322754431000061445130639138934\
244215743448853454914584576000000*Pi^7 + 840366597395269782799120144336876865\
77805269030636474213600250313831186030087804291046288007161272395647203934503\
54649126470612408060723104354285505862728400724758689886579612989772162562848\
48587562028806066795342072670479562436591653529003087992333875794506304169602\
531535310222999438694440484183527378833637376000000*Pi^8 + 
   22814873770142527411879080075321540032796452024036666441263685144987110231\
09707935730547305364621236537147004195907183016924631422071664847465157473795\
54244393251838353920240564026578131831711294484557134580962929808899531521368\
25817382471887297135021815883365508701564375105413324321860058283673824621875\
91004323840000000*Pi^9 + 1091420867160005418949204186167130187599486197963032\
82649852616794870046356465730175873714670478462556545413958260816445367064738\
59418591263051894941492120681309371208752010159345992338762693120734162960293\
38977710344741342768850807178866782228092333663411102496231019173837471736677\
1034036190877560997856956907520000000*Pi^10 - 4177831691006502352431275505000\
04937241735886233275442646200621424402019498264029055483764074925568891945517\
44714007225141362695776197498938162251658372616826800156559350155980977966111\
77308029981692203339435779343812989800335577347950121075567629104864345387825\
5926602387965286909375112311151583028234582600607334400000000*Pi^11 + 
   35715362654847480772270127232739540500485710879992021555890027784812043518\
42302525234478030270672215701063984459190261697931070657177011120826098131313\
23264920204001920486147198954595970909455533474638568532569373383263644541250\
38923446367860958088093673032099477436518105967538764248367175022365778611675\
4584371200000000*Pi^12 + 4965868300418919368809858064140491429187898927871238\
22297594212352601233289258551785135114197229117282013778999636121455776290710\
86383548178319741492573922994093204969487308997897803201622045290371760396686\
52412190587989222290099153034841001403621277000850775299073339886097652842773\
91589517268574604833821409935360000000000*Pi^13 - 
   14186560809868367174662509514149176528617415796820304824595891593433513157\
68891323827833695031914448436128205942090829338266800472907612253617343675434\
61469210446067459393123303248252365577940820834636667471874988296796392663686\
40253229162681621378884249985390125044792556727538582010465438949706068125554\
583797760000000000*Pi^14 - 37909789117706498799426711669066774519107519501922\
97487352207421506491726351077480323321023482357163879913333278449462292700413\
35544817782928488909023498665441949130799966205237124634664125160386594713038\
10498081038447607369563817363260861852679486168107572417779287857723549610373\
87372244408768961955093953904640000000000000*Pi^15 + 
   13497904584776604946341835502433995249146369058041403017465834011500439731\
66910971176150147947002584406024204373734828959366850188434354060640846987249\
31940162128349340651680093728958038170250100798374201411908102709578002168622\
87793209067805916850775271396999455201369627222678567231148525780203004113517\
3966233600000000000*Pi^16 + 1763243534117428476709805458236590127858961776331\
29462866385683002545065136443953969744612621323256436751230001207716753502146\
08558838813875128956158142521458579363964598450953352518234495772476578240911\
33360255432898834562388603184726605682415480648141532018488664547838641656026\
6583180792077081695892776670986240000000000000*Pi^17 - 
   11204300084134421226109258170892340480482339064107763654366837726773250071\
11644941351890258773200279995358382634819257440603552929125910882895218828706\
60908736964443239455602308674996088646590151002913836772702538414631134431364\
86573115158225117911848252561166682177963133658224652442452754590479689945171\
6239360000000000000*Pi^18 - 4423966739386648019960367077509567772932236725762\
43463616319364504974032317950478935573912409575052853694176799297638962001193\
99097447331773859083752984070034296750673282153787592933637823758509326675026\
48425897603402577383059059678640531766016077422765614075755690944912302139988\
5814696218215791848148892123136000000000000000*Pi^19 - 
   39522395529786692243767232233006274201679252853877032181066308934716918688\
36103025972428666829205363337257877261336132051641054890312386604520733994406\
11902714902885522363152643180526447530631056393734691989562408852452360303861\
00017066467583650565390381904732265038278208177899341379185564453281651988889\
60000000000000000000*Pi^20 + 452857271078345576373715768041509218907134500814\
78158408678255682182293353626759152405527100559916000956778576957532808317191\
76394827152503891074223075713132515200881827517799739939462536008217994031028\
42639672937073818164326569999440003006339930912645887033950858189043372503628\
17230143436241449663902054400000000000000000000*Pi^21 + 
   11753590169706642281200374160374873202963115444037774188847460365720889502\
54137449391378837964099595937184758849460882293818669252685011630443415539001\
34595684611522991481732795264459962590423543798911660084416517939751443955156\
02196915765175163059425160828668077925376476181506806103490576814850393862941\
708374023437500000000*Pi^22 - 77656823822692502707008576331771612861538822441\
86246181503738333845762305286496494750119333051077989930946511268726228854932\
19720418303585730022737629138574723041977513042724030920350578409588118304533\
94407107283463969563322125138771419269259283637785075629459522062493889424317\
12874051074656694126986915178596973419189453125*Pi^23)/
  (51796539215057841181442388840465588420230020304025128672319617216444363185\
42320044686277600572551582577817685729717270934355224152686773639418062056917\
02722442150102756334574264665306404508354798172031318750473816757230186485239\
21811212949681733301752100622622814445605920908738401088993664959426753730031\
505295072667373042127711893640317082395341750272000000000000000000000000000*
   Pi^23), (-8503470104609830765881108462192931601263195481671573516202150620\
69417778973715835385916537320059346630799989077846518685858291065838373390718\
62629845304060055599192410645107509199783133139310242089114444564889151863670\
58291671347567357851962056456163640670986174288692446036954074699540859019755\
789779370009267173193687236608 + 46961347070196000073872240749544551839944366\
08371371059976838157746948847342521560237077463031911806334665714706091165908\
91388854782129924150150659435903227869521375071729716980090816636309875905846\
61919266195342952072056514864125345913006843763767960026640464167275542170444\
9890800159843571642555178514760254066956683339366400*Pi + 
   20726134717575507334071846225721265000321515546183692977754827485853137562\
60145052979274625677485447495065899557922384749496310391682653816223942826951\
91631930959671402411004359602245099057110578498680481401457676612786724889255\
55323546778482335341069434290660293521074631747212049206397223452753508958047\
30139372346765391953920*Pi^2 + 4295446241476130588508067373309790026195889705\
93634535957768525693858507901245789512464874183874624191442539989637243086278\
14600911287777501920417054684225875214417924627278142403368026005497820786689\
84094827221577106341118856717535898654987116169976900146515352203646376913246\
12227099676684062745778736113864337407100578483404800*Pi^3 - 
   22925003048525180889339840698482582091191336155344369354646712009928433261\
00902163387200852523655750769610957833808845294470350163646610185641785791000\
72949808046515572053701292764474594442351725901138994167807443007146403768197\
10621350222606486007457765479137750076824325061622951565163223716078635401975\
9820858832657844273152000*Pi^4 - 55391133640244577245226928175545459268151317\
00665441089365184392873420687288112799573989967620324742525257130781263200886\
74041850249021283285793138015514631035595215162598445987558402081162058574429\
28726540197071002990455026680068589810795695369435127871174738142322433406742\
322050899586836820247521281491224522055961058130001920000*Pi^5 + 
   25348306860387537177656905303210276351011001395895559725979143586211789223\
84017742286234893750136896475052898471634434858819321951881642008637034280900\
22458593613159548988155070634596696346515138978175056993327648472767508379017\
30545572554826268779348989157089722652260339486045635875610040515712477228578\
374916723202520892047360000*Pi^6 + 290584634252889535528928856687991925247302\
30506924397172531222360904032865235155544757065945854650378211668190622446911\
73421680084829141560950181899411533218104816184633613708612093723356250485858\
79586037672819198033546432656025586570337811457517814568700323302540015118142\
9971023265374441592370260445217945661597288963585448345600000*Pi^7 - 
   14715605681472590061822142504880782194150681020135790940162826801516384295\
25351418770382945380906704579330456337244836161301452441325832605907299337856\
57653535206865253363717409149657319052185024518622063882048271347184730552523\
84977790929428157323918592933372373061241133399736999117970387936057028652149\
20424662020747310399488000000*Pi^8 - 8291356309405644493640596938092207682278\
53358384326666202468231767552434070657449449665507578592963799810082757229158\
40659557575244336196876831988007748625293273298537223256234946280108499652746\
01292501170527160734174078580011990877208467736122029992450556433813186536115\
3705569904893248449372886030050655552801386312884153221120000000*Pi^9 + 
   46803535783632443970837648851481240041586095403872681125577285375262732978\
86578315352294758053317439694595954784852321507600699864829068708678721325394\
63303437853350320075539065151915210187839207134981999169808012079746506941425\
61170357623696846945505658931463916432747717973490696175609611972996921128452\
880133765470719186042880000000*Pi^10 + 13795046126558120647961660167732812127\
58470134040226811429259739514536132924354216923843929326931728892810157679913\
98672776392716460974822942728320354029155633796131974695512015294613713794731\
62957516168732355175034213681299285917284838274563779366533656402296993832565\
68512595883113955218372367505939031116737035601609720279859200000000*Pi^11 - 
   89469971955519256849019240543903370018211164355089560134488775228552663681\
37478913737304972671067613522580068018918066194487703677272850605380110413802\
98484842268775271718787103205632636403749182857938606575549897386644457761304\
82920682753557670735453886393693576774694091683888330863540444771663152971836\
2997725260854522281984000000000*Pi^12 - 1285136008751929345409992846891373816\
00741582210400179983719186159290580428201663182172118181687691702275972644006\
66421089718813570854092271833297196475532796592692525194084791269214680849333\
15954714501999331639771186079918599773436917826944324066282059891716241776834\
5646234946823016875040969118509719646534391020346719674040320000000000*
    Pi^13 + 10723160828694619136667233505585524218280151084365348965387048530\
95436257634145424896475926281195024126624245734435393733145295933122668797979\
54276606954942007884536244368019707494312098472135851325051104005059767987838\
69226619452904467706253324714079227013758522186871458786828395327614281126057\
127505625137723917883983339192320000000000*Pi^14 + 
   49739925519871509960349789351134669393583541254468561890636359653596537656\
49948800832913341461165154529658379220240934278527624374307713220410431445782\
13237325597016476192437445839792099493265305753340143798979432598615385688545\
64018474688199975834713111146031015538904435913792290468941926829467714640573\
009539037083503008153600000000000*Pi^15 - 79111260233965747607143793520175230\
07053537097348718178245938268652015478265281442822102348852045857823926495903\
35272193392304484910193866496057211373376075796786990379765714286538722383673\
37724308573971296681691080285958752598146538549017083694117315766786965401921\
271863461128241908366872772455484447215392807168476913126604800000000000*
    Pi^16 + 14867659958019597494895643660098430069708956124393714907703648484\
55400694522556180848226598146371857848318781310813918317075877908647332926538\
38241361652800649997519241226747237266560232691518822433406271602487924231493\
08559984623291348296799575906427804855114269706065135753803551989694460826892\
8550090287909090079951164538880000000000000*Pi^17 + 
   31208652855700829966889054462301139082804227487772536247170836079080109866\
54680261324440283419796801032482885170230341895594402846736440980042470388737\
17099170427974208249351571704135451061373683344668701875853641927675432691567\
09924989462321979864913190613178914529438940096591020259038350857675638319553\
1566380402132710850560000000000000*Pi^18 - 2045889515523451076430462720813291\
67266326862618269030041283166480960671856300853242364187354215154829769342101\
68520351631707012991312783617718715185031349884694372646122738171381096369884\
77964259229098339951450509916452550618255428128473924967745096986425016851326\
053498092240091835059728416567596677629683174964653821473587200000000000000*
    Pi^19 - 27825104221046565765182382558122834248836070997763693368438562581\
88717936148841605198294360558559675280800348102965145105111837493219471774932\
21760976473532662352855677850448434504820960165708605501207695403366474339597\
47196520574877407266859428564980013497180559213823696445410871596058169813119\
4747477225528899636140441600000000000000000*Pi^20 + 
   57893517286635030601214192760856729218968453489466786319579781192227938500\
69316221192783275298939628454072220751626128464272343058335507450399644192888\
12642564453371477223283223429875338359650774639842021860210235987587124107230\
53506778733135858480282258989885313547356522256906336489089777226148007235949\
35987911115407360000000000000000000*Pi^21 - 151456786813004091210555537058207\
20862140305357624311306602684964369041685833438339048737729605894816508978586\
70960700553526083550455602205250853787668495271235833028545935584612560742341\
86659019898329352067219717407375431944412654838181002334515219294653912164838\
8355513356659703623457824645567712878255597326470714368000000000000000000000*
    Pi^22 - 39258833659657855655450965418085660766224710139013447178454549104\
29328679369252747179593417442328444491109394629568557521048055319193355411874\
04991613965974475594848163505524047223528067733094705607307079815643527951389\
18147584057370232866597272527862401352381608817953230046817139894685232285811\
85287714576897213707000000000000000000000000*Pi^23 + 
   12255645758652286319441126259074623266545283144911676443588051626184976450\
77976412514507228492906067276948731042407766215936893245140218282131326537896\
48091716763509294588227583953989458589522728125253166550844366944667847285441\
86479993957090907328060249764200182200289254255349120367155756672844700715259\
19604461926411949098110198974609375*Pi^24)/(336435699397282090860449036289065\
99164823017017413329197167709692533005002253670229765772046135839722119401611\
16979705635635706164342430467225560605015903551484429881873666394274031306108\
23818909547880895690158937492507048557027483233463431356803022996472746464900\
26031713747844060468758071005853887343845001382267413110997009668675836289803\
66444141285685952968222834688000000000000000000000000000*Pi^24), 
 (124753570022633719060805194133882876671077808830310318747424073941413566629\
53110190787223964892975538233627229613041363113374108948588726211103231956408\
12553509090327583301429646391925227668722438116962627529974706935365205455530\
60316021031439464499603973133317110443197395895359434718069302384644104987297\
82628115978143130748518574805974253568 + 529981969035603810883943878381376668\
81002575910739549872897891344737935151854622134462202491192573389846187974534\
49682125898993435979818692312098410426960857557139469558891315815391567059647\
98365513788813732902354718906765895775889275186236816911535183053782993097240\
70542404024838039329659788324123756124529345937728867570051413685450466918400\
0*Pi - 3333858405608738884971729496937669236412246657292527681868032569253882\
29496908706337995598790118473563284733973888588053620557682381377428789635127\
54283699111526208360645900458638089922037881372763945333868000247222228383678\
01785684402039797538721111041278294779410676675262354034565147630219358960729\
627340403208326486662303949708864035749888000*Pi^2 - 
   14498151234777275994561011495811901946192409076567979411980259020371174918\
70112591038207574823933950331429178111605768897059109900443881751921627782682\
46771792487996216873342928952231259749816558759550014116844671252328859454360\
48639444885056616959671263060564291993097399913648132094743058072707925453606\
60324006742622978815619496030842147307520000*Pi^3 + 
   40646158788441570918222434034950213652819709171146987558950432043230848552\
11288964962705182513357788883656058197016090150960915002091132829226492055882\
19821179719329256727968594177594693513794011572429577122830232016165502987269\
58580559478888771986239701041896287087024171253663512792871631646340739468108\
4077672205045299472455398991853015531520000*Pi^4 + 
   20314518348165873724453413102173880407597209416904867136738199275418588289\
48447393935456828416895842510759795039458759433280720531745356478194027367015\
62141727174545968780931200867552139643763745310046182706702815829561232489101\
91275466968480777962738328638672485562364239744968481280268412692828468602627\
5325596399966023241993962895652205625344000000*Pi^5 - 
   27418528283978999705798498858196576285291352302298238461438114997227373977\
03090068726861217413307095355855837959318504209816549386860348906949559925734\
65008140865697707332833283666927776585668340266223445962892490076916186281582\
80937096959394778381806276034809432621408852131972940968322290241500941007226\
36575055155571504353906261771455299584000000*Pi^6 - 
   12889717602737408767993004235687201011205924446300806737101751294742180726\
63519383617251471742936485644473554484310712513421567303435425759234178808266\
40711397243608877593803263863619252590901629611352266414700665582749402497491\
20239131611818101864290007580660510005063049921047064384316556128981825085112\
399912797045471371889227999802768228352000000000*Pi^7 - 
   98920123440683767917371085608005771593820054668074571962653170335141351876\
72709689086191896735644994666888132126959000402951410551658448674432316253229\
88522676854201118681002393918263849710862036936110393187227624306459858947544\
08826789021658181853136068511905202581326113247813717258624294795215655590195\
6815369040830006062330031436688187719680000000*Pi^8 + 
   47915587459301078315146603626206997112036428903615048027456256678944062680\
18911083494562605682434012319282748922372304189445220201093617180146160528061\
05462799312937138513300642413163141352621600816285765393691407383004302529611\
23626481524939382917162659118995721711715605403720840319927792445769658285208\
3772249501711412463623714858949345804288000000000*Pi^9 + 
   44670049309810669950036503179190624774917377177084111299497671357147451356\
62302479680418885698136360565612179506760649274778584590973768952255813906126\
89771238713271904709138196081647805888702234862960338721662562998816311463006\
89934269378701838561363207542970962240934458382793747244582118853462100838635\
296414641232731986186504322138413360742400000000*Pi^10 - 
   11482326965972839705761676180383318290317769979037569038598575207313913990\
75273150898884339558300003926815382517361017636643444587293437935730411128748\
89908827406753240213707934921876818938229996434542124576171003113978764096255\
40278459792155472866897025381026549213149320628668242102588734129009104275920\
069156296806211576434760263855305759129600000000000*Pi^11 - 
   82731559420052816335217750941690226559273455500881406446339938261440364387\
19654363953897907727185470970098983250975397279468445984856870289616161221388\
54638288313461988498874856684268947267189120417760066137018223612009758100689\
15162809895097652770581178917948182006341606546197943562909772152203481921330\
2755990217450469406553931238280831959040000000000*Pi^12 + 
   18439301369488721292678646624091919815441385554802463624779151197005361621\
87100966038779211021778674769837899991412312517230200543749413191415078482303\
88500240446241010665903938832293288417460715708373777108399430436186478972818\
23626445500658185377535712412056167819341313078726543100367453819566495917281\
5625678355366749496794485945884217442304000000000000*Pi^13 + 
   64073944940867750127052585773637615087024501786413599059922916844126272704\
69310456814731429365769540978266897130184494011625338579223516703086589265888\
49657553432905040559907752546698277681092325586338516395421680793662466349352\
67694026940122707211607477943480729946290409970164486819273040722327871885149\
60230234001797196968316174951059449446400000000000*Pi^14 - 
   19972431089734875145710119083041987226799641772631135939121105421919582530\
11860918082566227745040722088416978411453031669029046897279594199284840374967\
64990869815989775088777204876970249427752997383915107479932364274444682754817\
14236841802208123856990897902281198818344459826471971029536876549152458215077\
03568988802851224653306129176881455431680000000000000*Pi^15 + 
   38425983517761316258486395984612465799744264409003979895533947268187967773\
65487977058997564010184457508155917811835052580078707855835480272337296247221\
52562161968744208658327102713675593320140044548090380304038537488525695569439\
42396285683746959579448906650773779823120513553133727301521075841513210734903\
44226648992574274930073841524298219520000000000000*Pi^16 + 
   14272526528783986591225051800287181158799422491893235211095389782785822347\
58318802206884103895102951223524592608723050837111572779804903158798903856982\
15961091879935672939371988211155959009362008080624384375574316914677005458436\
78529529023263549527344853285532331729531765211803550187872874354244144058933\
658571243512038110976190852654179339468800000000000000*Pi^17 - 
   29935785407785251135193431524311983998576150660369984944123149517908867054\
93355233020255163302490877324517957398659439949357562204878330969605050136152\
50518566192581270967257190406853671262790605466102780296865517462437585671808\
09824052969609158122585013306968651395962738125867332171512031109153826055270\
1001560535433759543156040710836610662400000000000000*Pi^18 - 
   63390717370069822327513053728030526905008873072410132810249687808172865600\
12422401547662173443307322817446497588968656795689841756625148139165208263572\
68597176538233549151306967541751372209024830057239457122430498847935809402037\
07206964581219816652737108015632294091854483135981220834338263619723584152214\
502426460976899605985655893328857661440000000000000000*Pi^19 + 
   40677614336459547775666428656821808728917939823005479824333278006666638676\
16229350012304968604421652916537222034672845952142314838480939419247202327180\
00534770134335440647207717525233415571450235538980705372528158524226146649673\
88496413584883005265178262026596569180382723278069128982126714366306788249628\
746955324862649152438093504917274624000000000000000*Pi^20 + 
   15420711462306394977149515474287402799651963419853931049182059366084720517\
74123495550492352584841609560799674969195159440557655584501452541371563044212\
31673493126961070112591472567359744125025695137833287851599372331992114198694\
93954500451635001915377281861965459381070334820610434417786216429125137062070\
2378986797088336747989393228588646400000000000000000000*Pi^21 + 
   13636141723118666452245309801913169019092915626381161176800673496728073162\
58596892470004811913312048913785355398549153083937267113244980017020123523255\
79993069418973084146773541458848453908720238273373397823935972089983667441081\
80954480728364520352860158711604372005300222856999829941648692376474281200613\
495534215629612511084569830883328000000000000000000000*Pi^22 - 
   15488210168343641381292489554586886282056019217508539862564593885943759983\
14070351120457852460712059421043002236732064117274186940612369642010316999925\
58785893299127913403256697959095462465213545967072582670466172773907678612048\
11685257531354177212420021971418653039775389840556246361017623317129793735711\
3799615461378811811431163322496000000000000000000000000*Pi^23 - 
   39524941250260027484751993639242776102028909092789065788219336928753000211\
67666112129713991875815804645760781702806681285198171908658398758005144494890\
73934963387427143789834578431478473957743340751996726160041261967840095562303\
56666257786171049472286216536930727481432984261199720897742899469521089699142\
270485026357148839044824467037077713012695312500000000*Pi^24 + 
   26315562985730267718652817354058955808157278539137205575555840029209050215\
61674705079870369573711046757899654065457683069547372094508938814540201015604\
11791674934218567039822355174942704786239085527744698788436698378953788154722\
28596067336196719837696177331032826267199316979378825489799988233626291757678\
923464553742064792935043242263770662248134613037109375*Pi^25)/
  (86090961969996668782567369616874882076990034079663943698414405690721861472\
04350842619509767407288028447047535694100672780084363533260454599365126153577\
54101730596499185668504663952281201732862995620321016700590855246095446573322\
46578112280170243530683677597563439113319992276584102318710788180986412773600\
92088444033661687162028762497988750563196579717419590400862643906004963570462\
228480000000000000000000000000000000*Pi^25), 
 (-40750959861869919819456994130958357033276896012948746888086569983577421022\
35001056582113668563230029223811559539926627581914681568560727458915281901291\
44611150506424167094614546429716740554823287983734114366089010230891606425296\
32843095064129363093842634664817107893484248417356994779719330130042322210624\
919643385830456021180895536508244002779063519061907341312 + 
   97480899003582658210056536293798495037673965863381719925789975411325592002\
09950173434201202511795767893958264486232069844342846887222221515110432752864\
02478496053767340945684634482217056301097498897975523075947456354712358599596\
94885123075706323458730500063220945543933902818983489486684839399733420704819\
3360295652817717755975791307788518434383825832422584352768*Pi + 
   11896899214863350808793948525552258898104162948766446743211645645290266813\
52641456241369983952862418260423706749578106498644382685494810825571878451353\
22176458747349332872032261089540278487204366017837386592667519990457457350437\
39723353745242001474374707547339163317867497107182152204335412407793320454804\
740866619548873927641624586896403612294409515133849672089600*Pi^2 + 
   48604802437086472088909645548872769536588049912086582920108912546838782680\
98206722905433120751944927132848135247576031223946195866923878114932898308893\
65928816055353320156375145196887393048758103627080283126645244813569006380914\
82439661994693800931083305361859297909328619959659432299546651076085936648010\
08968535306785601647440438593778254388766367643645706764288000*Pi^3 - 
   15924184411620053564098225129436968113701302779746202657845380338171361988\
19243302521589100925950374343949580065690502065314253836168523168515239143392\
61038215046873460765583717712521249253882528907683437122265410123874999127608\
91497265728702431827119835061959306492580449355412677192497242750239724743084\
43960453264449178790194191753601438562998208073866820976640000*Pi^4 - 
   74392218068585668228022109074038181897071209301544148826623793631177665446\
66216955286283969131993962802000666167393044242609024999800950911010804504037\
99084246695383921305886522044313177713987873079520303798102882331461499422914\
44023136069020290461644573681469736837577568804737666901991296693694777047204\
9492605622262849035112546438129747665732612077765660644474880000*Pi^5 + 
   28478935681705604307781836522097652555651598486350726831944246390498029051\
72664166201263912465754445901339527596094268708139225557306169470106517985187\
20524998173991853345658845161807667098561325166014026864509684902549247170687\
26534492386638186083927456935476869965265543766303472112267160129711572311209\
8464572829641924462745780110005625953335696601179099024588800000*Pi^6 + 
   49273759716086492855086990968288429243388553150677186886043159379089409811\
73834621922982457756428720344482650829352162009979997307154875201963387811818\
33104833761212233283607912821351464370911522976798653878748359126706067748077\
66947778056117961805715579448589294245712151271482272063969609444061439833991\
968831229075586247706663446846187289257779833447343412215808000000*Pi^7 - 
   22781851406490602132117878642166715119761314461730275661354343580168601506\
87343906713102825618857628108093006447389050648175871506302062463945309305665\
82008788537087777799692706637989469913157003241185031552270611101498205311879\
49180202801069380357337532670306319985851388822644238155845305409213910514299\
681301567059532028069191684123782988095371725961743480913920000000*Pi^8 - 
   18544233272519224790787576560156250248855613153321145008795113092544618047\
05173933259614996135467228399086415549750166887789982983853112810932164427036\
67414726489618102638277312992268092624297042309928448928503349902898523890334\
40682585219469001463441193230933393204834135292796135398975219304232482920495\
10007818231427840426009953792234900672018878911611591018414080000000*Pi^9 + 
   95336065307487542201552918863647373576625466613719604803898877986105098569\
57171657777822503290351094919456942623901817988369404932439217690051615288829\
92343841229687415508389570388345691934181777929086524107396443005011874637488\
64003008764748240436945470539852450342020269133414962557019672773828305503538\
7544744604940665251850174718031413802678235820650238815764480000000*Pi^10 + 
   43214028732884729885245607230850239419962086193431494377302495624243601852\
02287145734644426145148750831052245222153559643268193923486365078618523259599\
67927420852859818076545482674997383780926307142415587742558097511152099564952\
96688254842028328066748015041856335651898435717219473265113455562770309330645\
029616012564444886741586990287689356591343654725861393825792000000000*Pi^11 - 
   23932915309648524863139445451707380388190937895450614008811565122738374792\
24241856360567102087850199750415835618304149482131528803052568617271274580593\
01975582971856862221985239886074397145564757112208033514746907876829813129891\
79460830144386255800016058981269079841551121354397421116870056033817790137569\
899743438100351989883880301599739760306424228854863686008832000000000*Pi^12 - 
   63173942371286750126293105832132131265330475857660924332405130361421613135\
18500714412260443345013374134712551567987193431523183902493869357528624675011\
96556049819788506038544733699000199326398592951589023003295040664562268398575\
57428772067191896555724306453261776252173525950946104496632981856635594880869\
1632947329482529088300538846271878357024375595355163716485120000000000*
    Pi^13 + 38568752446195585542891616763220956728372050228932192458481190358\
40036738035508043054798490647569972404199673494609973533641713378000169048604\
37714888640876719239982574087986057502254365576911185692807908242471161315949\
15884275013306600783567932832843550889455933897806085388770819377233810001834\
29463308113105285775777110262234573720023099409619995861624708241817600000000\
00*Pi^14 + 547942692104136107252111271229765035560036206587635043012759614595\
12882139896999023794878751078833464159286998392442570352328551526562426927471\
18985958416538230960916071539060919591169555062084737450899012252350505869840\
79071237469013251469691210553123179444488271158625586987795058025632878354800\
27686729411852125538153336595890095252611025707625196488152695439360000000000\
00*Pi^15 - 408077058303859083165531663757060437074501903850397709797709648066\
95681372164972813560323204818512505804499021053089049271100042839458095002424\
77807655500486809875443092661606056532102202874377513217601356986042992044082\
07297726037558236908647021021882799912302528326387126973752972624712277445934\
67704789247360838850624284535990354335835665354206290769302100377600000000000\
00*Pi^16 - 220837403154628323954022505164143021162871951847587033625273574545\
15886527222379259523558822099223708124112139648554063331818053439914293045151\
24377148299987385221490808094311942122896936143694673703394005536428105211197\
87044079580096445697209494961747899891797526202580683853150418635087289936315\
93913690671508263894195737384524095382467667293521479639585154662400000000000\
000*Pi^17 + 27545047698233050690278253351574833359792041274716956233620281765\
68151819262228316488143160806197617684110554674119290468263448413690197564111\
38576389016184178378753810573083687159456821837726430259008519048947674284211\
57595080447526966674721257667296682757179340323106464363276426420761762422379\
86603644909946812494588348755232590843008049319308261900896820002816000000000\
0000*Pi^18 - 2839012688006809203922150852078817539319400401158101170974831001\
84873888300619463967949461210169385400458329099966886362643608901569714485022\
94226968831706880600331321394184639583993135782721252314977013153354135338466\
03526234326039590825318888273155331703641620653284092223380682717751802071979\
69281700478390240740814455753049868804456987647596128972536398479360000000000\
00000*Pi^19 - 102629781094065377421597723814346614126876174556318483786620235\
56341436632494169292930692998416089950218650976105533364488213180180123608156\
24430739815108744743467307905446085131308014742863972214160621762922104488382\
36839901538751693240560380818539431787218953096498854903720595405207467407630\
63276458808631361105674263557042495760061704166348251729002436860313600000000\
0000000*Pi^20 + 6022836985858782042207879431883433074782337843632638992487825\
07230699660191048835921346845418993204994866355326911441403408274560877871570\
95303079322525980270199198265809180292536755945337861329600994942010850419710\
63973008512287049276157186220817397891820626771577960683216141511169143236510\
73626166783283460986981244249370552107322331679790632056516569489997824000000\
000000000*Pi^21 + 91807662864614266728568059187941602760554574605725511617929\
68927488081016460050545589522927581562355839918513171408964874739375910186432\
34636307757830936447084066161326866739041248378283876819354320898491342794193\
67570485554117910220215704226921926615984360064969155792334848715506383017208\
98288003268480667114385717759520381551262282965637086630442786881536000000000\
0000000000*Pi^22 - 1747350745454128325319246352744502656114255559883751756080\
17055279392416807080027116387314784290210566229830259642196723793896561459046\
39429896976322574938780707881873084923411734737120027662365524692854693429445\
05316163796869736349738967946102431789279381204063368508836305240387854863168\
05363623149792394100057842577741007460014510204833214153232624910336000000000\
0000000000000*Pi^23 + 4550557611066085325140921312198798587917101142832378014\
13040964109756678654627552119271978373676761949238137422640936359686409597967\
56997377862357524150188391708375656115741067728039597896559490918880539326774\
33287799343967136608657049192482874085408700985068599350797003483592884509416\
18045458807478497268429559413797937465579673133504978996634409934432000000000\
000000000000000*Pi^24 + 11883910864406787686702255016349135484478313390691870\
15334752353413191053006324710198012411428422650216449652385794144138675889994\
73107433734072321890224001394301913187153922536608979251373220456079469002072\
68384205469708334149922946420437914345542702759138126171008270181281615931714\
72213854547836586161698241413106693971937871053905173256214384981052106250000\
000000000000000000*Pi^25 - 37082527973847143297199025445755015029545183206519\
86782671415239549757149381858005061035786274236753913452036535859771820987706\
37164137875328251829751173584976947640391820452552990043678215943371941245058\
94919749513477520210836322881584882364621503341082179241846857808071809532256\
49406516931636950605215916144666149206853381807038430594522059856049445348745\
21195888519287109375*Pi^26)/(501192389199293075418494974176280328324512384063\
91589556045719788859918912040052195413391526263193546173458370997927400654492\
68527073960015551152102312736464839292657912842886146800892682999250133129810\
18624877431118100025623147685604110694603476448162828858097132557451473947829\
17082642738576623106055848374457301373483343384987997880430083316653790091531\
85059524546299197754586684475695515175038157005520896000000000000000000000000\
0000000*Pi^26)}


==> anc/O(2N+1)+S/Z_Nfminus1.txt <==
{(-2 + Pi)/(16*Pi), (12 + 12*Pi - 5*Pi^2)/(512*Pi^2), 
 (-168 + 396*Pi + 202*Pi^2 - 99*Pi^3)/(73728*Pi^3), 
 (1200 + 4320*Pi - 3512*Pi^2 - 4872*Pi^3 + 1755*Pi^4)/(4718592*Pi^4), 
 (-38880 + 241200*Pi + 186000*Pi^2 - 400200*Pi^3 - 203494*Pi^4 + 96975*Pi^5)/
  (1887436800*Pi^5), (953280 + 8320320*Pi - 7378800*Pi^2 - 36784800*Pi^3 + 
   17373764*Pi^4 + 27667476*Pi^5 - 9333225*Pi^6)/(543581798400*Pi^6), 
 (-52536960 + 691346880*Pi + 566479200*Pi^2 - 2914304400*Pi^3 - 
   2014346488*Pi^4 + 3962357364*Pi^5 + 2156964930*Pi^6 - 995722875*Pi^7)/
  (426168129945600*Pi^7), (478759680 + 8468167680*Pi - 7157041920*Pi^2 - 
   89293397760*Pi^3 + 38961966624*Pi^4 + 232256453184*Pi^5 - 
   82822457776*Pi^6 - 145218219408*Pi^7 + 47021834475*Pi^8)/
  (54549520633036800*Pi^8), (-12959654400 + 320811321600*Pi + 
   249167439360*Pi^2 - 2406136078080*Pi^3 - 1813794333120*Pi^4 + 
   7622732486880*Pi^5 + 5866548067808*Pi^6 - 10329554789424*Pi^7 - 
   6075970569810*Pi^8 + 2721498152625*Pi^9)/(23565392913471897600*Pi^9), 
 (646656998400 + 20855511936000*Pi - 15908447520000*Pi^2 - 
   423480742272000*Pi^3 + 155455887162240*Pi^4 + 2407085602588800*Pi^5 - 
   690712514324000*Pi^6 - 4858102787889600*Pi^7 + 1434686348402316*Pi^8 + 
   2720310664056300*Pi^9 - 855380089265625*Pi^10)/
  (18852314330777518080000*Pi^10), 
 (-71248933324800 + 3066836963097600*Pi + 2147272497216000*Pi^2 - 
   32994976801248000*Pi^3 - 26307684678401280*Pi^4 + 
   169824342336485760*Pi^5 + 173665340769940800*Pi^6 - 
   543644538181826400*Pi^7 - 506552450721933352*Pi^8 + 
   791312771801094444*Pi^9 + 502106969790796050*Pi^10 - 
   218816278991454375*Pi^11)/(36498080544385275002880000*Pi^11), 
 (2305385523302400 + 126291787634073600*Pi - 84666760738560000*Pi^2 - 
   4394402461709568000*Pi^3 + 1299328657279107840*Pi^4 + 
   44622842590319938560*Pi^5 - 9109124891322297600*Pi^6 - 
   187333512163572614400*Pi^7 + 38674141099980946736*Pi^8 + 
   324147996295923358944*Pi^9 - 82963880513737784280*Pi^10 - 
   168381450188362233000*Pi^11 + 51759053721397378125*Pi^12)/
  (21022894393565918401658880000*Pi^12), 
 (-326696029973913600 + 23110746777403084800*Pi + 14222217559476326400*Pi^2 - 
   296594132415214233600*Pi^3 - 262735740032464258560*Pi^4 + 
   1724522555482742695680*Pi^5 + 3140617642113715146240*Pi^6 - 
   9346414694706594236160*Pi^7 - 17675870289759454430944*Pi^8 + 
   38402692345719161274672*Pi^9 + 45493756685677679170896*Pi^10 - 
   63043272699716161765224*Pi^11 - 42976871049629192344650*Pi^12 + 
   18272369792404283180625*Pi^13)/(56845906440202243358085611520000*Pi^13), 
 (26391913012168704000 + 2332482753805940736000*Pi - 
   1355032723453445836800*Pi^2 - 129495692619143333683200*Pi^3 + 
   30046144200216759014400*Pi^4 + 2094928031999642929689600*Pi^5 - 
   253496012528736284186880*Pi^6 - 15100547205665994294942720*Pi^7 + 
   1646913997990346974848960*Pi^8 + 52651301340949893975032640*Pi^9 - 
   8050948997442445017147952*Pi^10 - 81998763263694004366967328*Pi^11 + 
   18677773839866223207584700*Pi^12 + 40305044547604234787287500*Pi^13 - 
   12163520270564951460046875*Pi^14)/(89134381298237117585478238863360000*
   Pi^14), (-4633702702858285056000 + 516113389226566010880000*Pi + 
   275371922971758412800000*Pi^2 - 6222420431735196648960000*Pi^3 - 
   7145638913552848995686400*Pi^4 - 2693255806580867079552000*Pi^5 + 
   154547350796588963653440000*Pi^6 + 159652773393243655228704000*Pi^7 - 
   1473487743866342908878894720*Pi^8 + 935904177913483525445899200*Pi^9 + 
   6685851766942719820185100000*Pi^10 - 9622431406752930664123352400*Pi^11 - 
   15115257648023669929267894152*Pi^12 + 18658828832122713811445030700*
    Pi^13 + 13606289597410394667282123750*Pi^14 - 
   5657632516340449201697765625*Pi^15)/
  (320883772673653623307721659908096000000*Pi^15), 
 (56772848827620237312000 + 7781492578357428682752000*Pi - 
   3887052200944811458560000*Pi^2 - 657782957741870623703040000*Pi^3 + 
   117619027037528930526412800*Pi^4 + 15734914034909020252626124800*Pi^5 - 
   574014170297132056267776000*Pi^6 - 174641421273933510335222784000*Pi^7 + 
   852999519098267742094333440*Pi^8 + 1019582557904026953326637987840*Pi^9 - 
   41099081861260979377311526400*Pi^10 - 3129469328085580990310547801600*
    Pi^11 + 353854932895814323114927802304*Pi^12 + 
   4510179835184969512289869463424*Pi^13 - 930128008456563471286686727200*
    Pi^14 - 2123885924262761275712164860000*Pi^15 + 
   631139928800895901116370265625*Pi^16)/
  (82146245804455327566776744936472576000000*Pi^16), 
 (-12013213941558716350464000 + 2036573414071306950647808000*Pi + 
   935022496319363796664320000*Pi^2 - 12425536068551131275509760000*Pi^3 - 
   32428640849237305307924889600*Pi^4 - 785115838027162292557223116800*Pi^5 + 
   1357434101342472557859366912000*Pi^6 + 13228798815940219457808006144000*
    Pi^7 - 20719602189385098881987341716480*Pi^8 - 
   73298297241245350647746631498240*Pi^9 + 144768362750377327584834458956800*
    Pi^10 + 82890136643185050776939034201600*Pi^11 - 
   533161924740328983354031383553408*Pi^12 + 
   486555711295564474193718217457856*Pi^13 + 
   1066895651332706638406604528945600*Pi^14 - 
   1180193000974188589401149640060000*Pi^15 - 
   916867447192175983960684691531250*Pi^16 + 
   373638901549556570993440766015625*Pi^17)/
  (379844240599801434668775668586249191424000000*Pi^17), 
 (465855763117726264098816000 + 95961974798933629893771264000*Pi - 
   41045994308278306379096064000*Pi^2 - 11958856225081234996476837888000*
    Pi^3 + 1625708668057072168313718374400*Pi^4 + 
   401149261361386900409804454297600*Pi^5 + 22012349141916298410418523750400*
    Pi^6 - 6386577865336077441393321780019200*Pi^7 - 
   730454799806610208657032441415680*Pi^8 + 
   56234718518007944271908329628129280*Pi^9 + 
   4958475482710824132244381543595520*Pi^10 - 
   284006654332827248522353155536885760*Pi^11 - 
   4201646145009753606197144172314368*Pi^12 + 
   793555280427244296686025422264848128*Pi^13 - 
   64556095975146628958789565015676608*Pi^14 - 
   1077034100575608827227760504479502976*Pi^15 + 
   203513467805398089020909664008446500*Pi^16 + 
   489980901156954879254298891944422500*Pi^17 - 
   143684383828322958995542770961734375*Pi^18)/
  (328185423878228439553822177658519301390336000000*Pi^18), 
 (-116306979030787541840363520000 + 29192296360318816884296417280000*Pi + 
   11486184129763831327751847936000*Pi^2 + 239320576444282253980789137408000*
    Pi^3 - 513169127421214360070776209408000*Pi^4 - 
   42743845381692489150560595959808000*Pi^5 + 
   45251247570770573890585342105190400*Pi^6 + 
   934429033843195012274006453562163200*Pi^7 - 
   1052245455735711826873922214895718400*Pi^8 - 
   9028950896774505741213994757643110400*Pi^9 + 
   10746023163461949104861069204115563520*Pi^10 + 
   41560493596576859624407451573236277760*Pi^11 - 
   57881393600330601611761255722545559040*Pi^12 - 
   66186603676499391299245009164286083840*Pi^13 + 
   178545259495591193181144141473488440192*Pi^14 - 
   96420843472907346704815702438798945344*Pi^15 - 
   320195024501159969100699347694779917560*Pi^16 + 
   319436559534411766172420108596826374500*Pi^17 + 
   263428226729315780237172594059811468750*Pi^18 - 
   105400940044220014291579806083525390625*Pi^19)/
  (1895599008320647466862876898155607484830580736000000*Pi^19), 
 (7890027009727842671990538240000 + 2380484007269648549678894284800000*Pi - 
   870094846069703809457430528000000*Pi^2 - 
   427316635043437533171964836249600000*Pi^3 + 
   43696857006690484114204893093888000*Pi^4 + 
   19309012462801249322624401699307520000*Pi^5 + 
   3093442573893979347765702641664000000*Pi^6 - 
   419353566853385599959711300749475840000*Pi^7 - 
   108995682246502516003641497033589350400*Pi^8 + 
   5204520388687342110106615498605459456000*Pi^9 + 
   1282260583281319661150390013932136960000*Pi^10 - 
   39083199328307624131617979444901171712000*Pi^11 - 
   6587607360043389970335760445349628270080*Pi^12 + 
   177384958265607837901489684929544370841600*Pi^13 + 
   10909362164629355169418704132227582272000*Pi^14 - 
   460899618288436440498095906010085475827200*Pi^15 + 
   25328535748683448729484308375998661305744*Pi^16 + 
   596114539513624624789699821725588956317600*Pi^17 - 
   104110976642972847276582535965831687465000*Pi^18 - 
   263554335642165799982102557882064679375000*Pi^19 + 
   76392973813974105821930412592541417578125*Pi^20)/
  (3032958413313035946980603037048971975728929177600000000*Pi^20)}


==> anc/O(2N+1)+S/Z_Nfminus1over2.txt <==
{(-4 + 3*Sqrt[2])/32, -(48 + 13*Pi - 20*Sqrt[2]*Pi)/(1024*Pi), 
 (-960 - 688*Sqrt[2] + 348*Pi + 189*Sqrt[2]*Pi)/(98304*Pi), 
 (13056 + 32*(213 + 364*Sqrt[2])*Pi + 15*(-1001 + 296*Sqrt[2])*Pi^2)/
  (6291456*Pi^2), (-768*(-215 + 149*Sqrt[2]) + 32*(-3571 + 2381*Sqrt[2])*Pi + 
   3*(-84743 + 60333*Sqrt[2])*Pi^2)/(98304*(-2 + Sqrt[2])^11*(2 + Sqrt[2])^10*
   Pi^2), (-6082560*(-2 + Sqrt[2]) - 1280*(-24178 + 19949*Sqrt[2])*Pi + 
   144*(-378614 + 133747*Sqrt[2])*Pi^2 + 45*(-1244982 + 1023215*Sqrt[2])*
    Pi^3)/(368640*(-2 + Sqrt[2])^19*(2 + Sqrt[2])^18*Pi^3), 
 -(430080*(-664 + 253*Sqrt[2]) - 8960*(-65184 + 34963*Sqrt[2])*Pi + 
    16*(30091896 + 14302913*Sqrt[2])*Pi^2 + 945*(-759184 + 337551*Sqrt[2])*
     Pi^3)/(322560*(-2 + Sqrt[2])^27*(2 + Sqrt[2])^25*Pi^3), 
 (4851302400*(-3 + 2*Sqrt[2]) - 1720320*(-17755 + 14174*Sqrt[2])*Pi - 
   3584*(-76433451 + 52347434*Sqrt[2])*Pi^2 + 
   64*(-2977014475 + 2385991734*Sqrt[2])*Pi^3 + 
   315*(-1283499337 + 887748566*Sqrt[2])*Pi^4)/(40320*(-2 + Sqrt[2])^37*
   (2 + Sqrt[2])^35*Pi^4), (-20643840*(-69929 + 49373*Sqrt[2]) + 
   573440*(-3791783 + 2674375*Sqrt[2])*Pi + 
   1536*(-13146358883 + 9289919687*Sqrt[2])*Pi^2 - 
   960*(-14457412327 + 10206848335*Sqrt[2])*Pi^3 - 
   14175*(-2014646557 + 1424843793*Sqrt[2])*Pi^4)/
  (3780*(-2 + Sqrt[2])^47*(2 + Sqrt[2])^44*Pi^4), 
 (-64*(1744982507520*(-10 + 7*Sqrt[2]) + 
    34406400*(-3401550 + 2417833*Sqrt[2])*Pi - 
    34119680*(-9191570 + 6370587*Sqrt[2])*Pi^2 - 
    2560*(-657418750430 + 467215113913*Sqrt[2])*Pi^3 + 
    48*(-28257142526550 + 19484702806649*Sqrt[2])*Pi^4 + 
    4725*(-520181002982 + 369525900301*Sqrt[2])*Pi^5))/
  (4725*(-2 + Sqrt[2])^61*(2 + Sqrt[2])^58*Pi^5), 
 (32768*(-10899947520*(-387324 + 271367*Sqrt[2]) + 
    1135411200*(-11217892 + 7884995*Sqrt[2])*Pi + 
    450560*(-129122126828 + 89759245319*Sqrt[2])*Pi^2 - 
    84480*(-1556165623172 + 1091382814983*Sqrt[2])*Pi^3 - 
    48*(-828559315479788 + 515634794241419*Sqrt[2])*Pi^4 + 
    467775*(-258291754940 + 180229841661*Sqrt[2])*Pi^5))/
  (155925*(-2 + Sqrt[2])^75*(2 + Sqrt[2])^71*Pi^5), 
 (-33554432*(-7682108612935680*(-17 + 12*Sqrt[2]) + 
    21799895040*(-29174811 + 20695216*Sqrt[2])*Pi + 
    25231360*(-303348081313 + 214321510068*Sqrt[2])*Pi^2 - 
    2703360*(-5896553752779 + 4183107648104*Sqrt[2])*Pi^3 - 
    42240*(-2218997965589849 + 1568043748806204*Sqrt[2])*Pi^4 + 
    288*(-248352698366995569 + 176224582698109664*Sqrt[2])*Pi^5 + 
    467775*(-286989215186329 + 202805193823460*Sqrt[2])*Pi^6))/
  (467775*(-2 + Sqrt[2])^91*(2 + Sqrt[2])^87*Pi^6), 
 (((-768*(-215 + 149*Sqrt[2]) + 32*(-3571 + 2381*Sqrt[2])*Pi + 
      3*(-84743 + 60333*Sqrt[2])*Pi^2)*(-1720320*(-10 + 7*Sqrt[2]) - 
      7168*(-8029 + 5701*Sqrt[2])*Pi - 64*(-204623 + 123071*Sqrt[2])*Pi^2 + 
      315*(-82497 + 56978*Sqrt[2])*Pi^3))/(30240*(-2 + Sqrt[2])^48*
     (2 + Sqrt[2])^45*Pi^5) - 
   ((-2560*(-74 + 55*Sqrt[2]) - 384*(-388 + 369*Sqrt[2])*Pi + 
      15*(374 + 553*Sqrt[2])*Pi^2)*(430080*(-664 + 253*Sqrt[2]) - 
      8960*(-65184 + 34963*Sqrt[2])*Pi + 16*(30091896 + 14302913*Sqrt[2])*
       Pi^2 + 945*(-759184 + 337551*Sqrt[2])*Pi^3))/
    (38707200*(-2 + Sqrt[2])^46*(2 + Sqrt[2])^43*Pi^5) + 
   ((-1720320*(-3 + 2*Sqrt[2]) - 215040*(-121 + 89*Sqrt[2])*Pi - 
      32*(-611820 + 456149*Sqrt[2])*Pi^2 + 45*(2764 + 4887*Sqrt[2])*Pi^3)*
     (-6082560*(-2 + Sqrt[2]) - 1280*(-24178 + 19949*Sqrt[2])*Pi + 
      144*(-378614 + 133747*Sqrt[2])*Pi^2 + 45*(-1244982 + 1023215*Sqrt[2])*
       Pi^3))/(33177600*(-2 + Sqrt[2])^46*(2 + Sqrt[2])^43*Pi^6) - 
   (512*(-960 - 688*Sqrt[2] + 348*Pi + 189*Sqrt[2]*Pi)*
     (206438400*(-27 + 19*Sqrt[2]) + 5734400*(-5899 + 4183*Sqrt[2])*Pi + 
      15360*(-1711543 + 1204000*Sqrt[2])*Pi^2 + 
      384*(-23545435 + 16239569*Sqrt[2])*Pi^3 + 
      2835*(-3374156 + 2406275*Sqrt[2])*Pi^4))/(2835*(-2 + Sqrt[2])^61*
     (2 + Sqrt[2])^58*Pi^5) - 
   ((13056 + 32*(213 + 364*Sqrt[2])*Pi + 15*(-1001 + 296*Sqrt[2])*Pi^2)*
     (123863040*(-10 + 7*Sqrt[2]) + 2293760*(-7910 + 5623*Sqrt[2])*Pi + 
      516096*(-54605 + 38788*Sqrt[2])*Pi^2 + 
      1152*(-12104093 + 8488951*Sqrt[2])*Pi^3 + 
      315*(-7874791 + 5613733*Sqrt[2])*Pi^4))/(1935360*(-2 + Sqrt[2])^47*
     (2 + Sqrt[2])^44*Pi^6) - 
   ((7680*(-2 + Sqrt[2]) + 320*(-57 + 47*Sqrt[2])*Pi + 
      (-8769 + 5841*Sqrt[2])*Pi^2)*(4851302400*(-3 + 2*Sqrt[2]) - 
      1720320*(-17755 + 14174*Sqrt[2])*Pi - 
      3584*(-76433451 + 52347434*Sqrt[2])*Pi^2 + 
      64*(-2977014475 + 2385991734*Sqrt[2])*Pi^3 + 
      315*(-1283499337 + 887748566*Sqrt[2])*Pi^4))/
    (61931520*(-2 + Sqrt[2])^48*(2 + Sqrt[2])^45*Pi^6) - 
   ((64 + 64*(-1 + 4*Sqrt[2])*Pi + (-305 + 144*Sqrt[2])*Pi^2)*
     (20643840*(-69929 + 49373*Sqrt[2]) - 573440*(-3791783 + 2674375*Sqrt[2])*
       Pi - 1536*(-13146358883 + 9289919687*Sqrt[2])*Pi^2 + 
      960*(-14457412327 + 10206848335*Sqrt[2])*Pi^3 + 
      14175*(-2014646557 + 1424843793*Sqrt[2])*Pi^4))/
    (61931520*(-2 + Sqrt[2])^47*(2 + Sqrt[2])^44*Pi^6) - 
   (8796093022208*(-4 + 3*Sqrt[2])*(32699842560*(-160 + 113*Sqrt[2]) + 
      126156800*(-490240 + 346857*Sqrt[2])*Pi + 
      9461760*(-12227752 + 8645099*Sqrt[2])*Pi^2 + 
      16896*(-1514787632 + 1069942077*Sqrt[2])*Pi^3 + 
      144*(-344896436660 + 244623419701*Sqrt[2])*Pi^4 + 
      155925*(-498643784 + 352389141*Sqrt[2])*Pi^5))/
    (155925*(-2 + Sqrt[2])^91*(2 + Sqrt[2])^87*Pi^5) - 
   (1048576*(-48 + (-13 + 20*Sqrt[2])*Pi)*(43599790080*(-17 + 12*Sqrt[2]) + 
      9083289600*(-3511 + 2484*Sqrt[2])*Pi + 
      100925440*(-975691 + 690091*Sqrt[2])*Pi^2 + 
      675840*(-103534960 + 73068687*Sqrt[2])*Pi^3 + 
      96*(-244594310168 + 172380450833*Sqrt[2])*Pi^4 + 
      14175*(-1313133832 + 930398427*Sqrt[2])*Pi^5))/
    (14175*(-2 + Sqrt[2])^75*(2 + Sqrt[2])^71*Pi^6) + 
   (128*(-24 + (-15 + 16*Sqrt[2])*Pi)*
     (-10899947520*(-387324 + 271367*Sqrt[2]) + 
      1135411200*(-11217892 + 7884995*Sqrt[2])*Pi + 
      450560*(-129122126828 + 89759245319*Sqrt[2])*Pi^2 - 
      84480*(-1556165623172 + 1091382814983*Sqrt[2])*Pi^3 - 
      48*(-828559315479788 + 515634794241419*Sqrt[2])*Pi^4 + 
      467775*(-258291754940 + 180229841661*Sqrt[2])*Pi^5))/
    (155925*(-2 + Sqrt[2])^75*(2 + Sqrt[2])^71*Pi^6) - 
   ((-32*(6 + Sqrt[2]) + (-56 + 93*Sqrt[2])*Pi)*
     (1744982507520*(-10 + 7*Sqrt[2]) + 34406400*(-3401550 + 2417833*Sqrt[2])*
       Pi - 34119680*(-9191570 + 6370587*Sqrt[2])*Pi^2 - 
      2560*(-657418750430 + 467215113913*Sqrt[2])*Pi^3 + 
      48*(-28257142526550 + 19484702806649*Sqrt[2])*Pi^4 + 
      4725*(-520181002982 + 369525900301*Sqrt[2])*Pi^5))/
    (302400*(-2 + Sqrt[2])^61*(2 + Sqrt[2])^58*Pi^6) - 
   (18014398509481984*(1511459389440*(-58 + 41*Sqrt[2]) + 
      377864847360*(-29026 + 20525*Sqrt[2])*Pi + 
      36736860160*(-1693586 + 1197577*Sqrt[2])*Pi^2 + 
      187432960*(-436521625 + 308616807*Sqrt[2])*Pi^3 + 
      1171456*(-36000667133 + 25451892001*Sqrt[2])*Pi^4 + 
      2496*(-5819006849743 + 4117154414715*Sqrt[2])*Pi^5 + 
      155925*(-23153082831 + 16364238139*Sqrt[2])*Pi^6))/
    (155925*(-2 + Sqrt[2])^107*(2 + Sqrt[2])^102*Pi^6) - 
   (1048576*(-4 + 3*Sqrt[2])*(-7682108612935680*(-17 + 12*Sqrt[2]) + 
      21799895040*(-29174811 + 20695216*Sqrt[2])*Pi + 
      25231360*(-303348081313 + 214321510068*Sqrt[2])*Pi^2 - 
      2703360*(-5896553752779 + 4183107648104*Sqrt[2])*Pi^3 - 
      42240*(-2218997965589849 + 1568043748806204*Sqrt[2])*Pi^4 + 
      288*(-248352698366995569 + 176224582698109664*Sqrt[2])*Pi^5 + 
      467775*(-286989215186329 + 202805193823460*Sqrt[2])*Pi^6))/
    (467775*(-2 + Sqrt[2])^91*(2 + Sqrt[2])^87*Pi^6))/13, 
 (-((-1720320*(-3 + 2*Sqrt[2]) - 215040*(-121 + 89*Sqrt[2])*Pi - 
       32*(-611820 + 456149*Sqrt[2])*Pi^2 + 45*(2764 + 4887*Sqrt[2])*Pi^3)*
      (430080*(-664 + 253*Sqrt[2]) - 8960*(-65184 + 34963*Sqrt[2])*Pi + 
       16*(30091896 + 14302913*Sqrt[2])*Pi^2 + 945*(-759184 + 337551*Sqrt[2])*
        Pi^3))/(29030400*(-2 + Sqrt[2])^54*(2 + Sqrt[2])^50*Pi^6) + 
   ((-1720320*(-10 + 7*Sqrt[2]) - 7168*(-8029 + 5701*Sqrt[2])*Pi - 
      64*(-204623 + 123071*Sqrt[2])*Pi^2 + 315*(-82497 + 56978*Sqrt[2])*Pi^3)*
     (-6082560*(-2 + Sqrt[2]) - 1280*(-24178 + 19949*Sqrt[2])*Pi + 
      144*(-378614 + 133747*Sqrt[2])*Pi^2 + 45*(-1244982 + 1023215*Sqrt[2])*
       Pi^3))/(113400*(-2 + Sqrt[2])^56*(2 + Sqrt[2])^53*Pi^6) - 
   (8*(13056 + 32*(213 + 364*Sqrt[2])*Pi + 15*(-1001 + 296*Sqrt[2])*Pi^2)*
     (206438400*(-27 + 19*Sqrt[2]) + 5734400*(-5899 + 4183*Sqrt[2])*Pi + 
      15360*(-1711543 + 1204000*Sqrt[2])*Pi^2 + 
      384*(-23545435 + 16239569*Sqrt[2])*Pi^3 + 
      2835*(-3374156 + 2406275*Sqrt[2])*Pi^4))/(2835*(-2 + Sqrt[2])^61*
     (2 + Sqrt[2])^58*Pi^6) - 
   ((-768*(-215 + 149*Sqrt[2]) + 32*(-3571 + 2381*Sqrt[2])*Pi + 
      3*(-84743 + 60333*Sqrt[2])*Pi^2)*(123863040*(-10 + 7*Sqrt[2]) + 
      2293760*(-7910 + 5623*Sqrt[2])*Pi + 516096*(-54605 + 38788*Sqrt[2])*
       Pi^2 + 1152*(-12104093 + 8488951*Sqrt[2])*Pi^3 + 
      315*(-7874791 + 5613733*Sqrt[2])*Pi^4))/(30240*(-2 + Sqrt[2])^58*
     (2 + Sqrt[2])^54*Pi^6) + 
   ((-2560*(-74 + 55*Sqrt[2]) - 384*(-388 + 369*Sqrt[2])*Pi + 
      15*(374 + 553*Sqrt[2])*Pi^2)*(4851302400*(-3 + 2*Sqrt[2]) - 
      1720320*(-17755 + 14174*Sqrt[2])*Pi - 
      3584*(-76433451 + 52347434*Sqrt[2])*Pi^2 + 
      64*(-2977014475 + 2385991734*Sqrt[2])*Pi^3 + 
      315*(-1283499337 + 887748566*Sqrt[2])*Pi^4))/
    (4838400*(-2 + Sqrt[2])^56*(2 + Sqrt[2])^53*Pi^6) + 
   ((7680*(-2 + Sqrt[2]) + 320*(-57 + 47*Sqrt[2])*Pi + 
      (-8769 + 5841*Sqrt[2])*Pi^2)*(20643840*(-69929 + 49373*Sqrt[2]) - 
      573440*(-3791783 + 2674375*Sqrt[2])*Pi - 
      1536*(-13146358883 + 9289919687*Sqrt[2])*Pi^2 + 
      960*(-14457412327 + 10206848335*Sqrt[2])*Pi^3 + 
      14175*(-2014646557 + 1424843793*Sqrt[2])*Pi^4))/
    (5806080*(-2 + Sqrt[2])^58*(2 + Sqrt[2])^54*Pi^6) - 
   (274877906944*(-48 + (-13 + 20*Sqrt[2])*Pi)*
     (32699842560*(-160 + 113*Sqrt[2]) + 126156800*(-490240 + 346857*Sqrt[2])*
       Pi + 9461760*(-12227752 + 8645099*Sqrt[2])*Pi^2 + 
      16896*(-1514787632 + 1069942077*Sqrt[2])*Pi^3 + 
      144*(-344896436660 + 244623419701*Sqrt[2])*Pi^4 + 
      155925*(-498643784 + 352389141*Sqrt[2])*Pi^5))/
    (155925*(-2 + Sqrt[2])^91*(2 + Sqrt[2])^87*Pi^6) - 
   (32768*(-960 - 688*Sqrt[2] + 348*Pi + 189*Sqrt[2]*Pi)*
     (43599790080*(-17 + 12*Sqrt[2]) + 9083289600*(-3511 + 2484*Sqrt[2])*Pi + 
      100925440*(-975691 + 690091*Sqrt[2])*Pi^2 + 
      675840*(-103534960 + 73068687*Sqrt[2])*Pi^3 + 
      96*(-244594310168 + 172380450833*Sqrt[2])*Pi^4 + 
      14175*(-1313133832 + 930398427*Sqrt[2])*Pi^5))/
    (42525*(-2 + Sqrt[2])^75*(2 + Sqrt[2])^71*Pi^6) + 
   (8*(-32*(6 + Sqrt[2]) + (-56 + 93*Sqrt[2])*Pi)*
     (-10899947520*(-387324 + 271367*Sqrt[2]) + 
      1135411200*(-11217892 + 7884995*Sqrt[2])*Pi + 
      450560*(-129122126828 + 89759245319*Sqrt[2])*Pi^2 - 
      84480*(-1556165623172 + 1091382814983*Sqrt[2])*Pi^3 - 
      48*(-828559315479788 + 515634794241419*Sqrt[2])*Pi^4 + 
      467775*(-258291754940 + 180229841661*Sqrt[2])*Pi^5))/
    (155925*(-2 + Sqrt[2])^75*(2 + Sqrt[2])^71*Pi^6) - 
   ((64 + 64*(-1 + 4*Sqrt[2])*Pi + (-305 + 144*Sqrt[2])*Pi^2)*
     (1744982507520*(-10 + 7*Sqrt[2]) + 34406400*(-3401550 + 2417833*Sqrt[2])*
       Pi - 34119680*(-9191570 + 6370587*Sqrt[2])*Pi^2 - 
      2560*(-657418750430 + 467215113913*Sqrt[2])*Pi^3 + 
      48*(-28257142526550 + 19484702806649*Sqrt[2])*Pi^4 + 
      4725*(-520181002982 + 369525900301*Sqrt[2])*Pi^5))/
    (1209600*(-2 + Sqrt[2])^61*(2 + Sqrt[2])^58*Pi^7) + 
   (37778931862957161709568*(-15870323589120*(-505 + 357*Sqrt[2]) - 
      661263482880*(-271825 + 192229*Sqrt[2])*Pi - 
      2296053760*(-271621657 + 192063821*Sqrt[2])*Pi^2 - 
      246005760*(-2200189635 + 1555578799*Sqrt[2])*Pi^3 - 
      9984*(-38632988623721 + 27324323497001*Sqrt[2])*Pi^4 - 
      288*(-654769875239195 + 463233065719927*Sqrt[2])*Pi^5 + 
      6081075*(-13497727293 + 9548827759*Sqrt[2])*Pi^6))/
    (6081075*(-2 + Sqrt[2])^127*(2 + Sqrt[2])^122*Pi^6) - 
   (562949953421312*(-4 + 3*Sqrt[2])*(1511459389440*(-58 + 41*Sqrt[2]) + 
      377864847360*(-29026 + 20525*Sqrt[2])*Pi + 
      36736860160*(-1693586 + 1197577*Sqrt[2])*Pi^2 + 
      187432960*(-436521625 + 308616807*Sqrt[2])*Pi^3 + 
      1171456*(-36000667133 + 25451892001*Sqrt[2])*Pi^4 + 
      2496*(-5819006849743 + 4117154414715*Sqrt[2])*Pi^5 + 
      155925*(-23153082831 + 16364238139*Sqrt[2])*Pi^6))/
    (155925*(-2 + Sqrt[2])^107*(2 + Sqrt[2])^102*Pi^6) - 
   (131072*(-24 + (-15 + 16*Sqrt[2])*Pi)*
     (-7682108612935680*(-17 + 12*Sqrt[2]) + 21799895040*
       (-29174811 + 20695216*Sqrt[2])*Pi + 
      25231360*(-303348081313 + 214321510068*Sqrt[2])*Pi^2 - 
      2703360*(-5896553752779 + 4183107648104*Sqrt[2])*Pi^3 - 
      42240*(-2218997965589849 + 1568043748806204*Sqrt[2])*Pi^4 + 
      288*(-248352698366995569 + 176224582698109664*Sqrt[2])*Pi^5 + 
      467775*(-286989215186329 + 202805193823460*Sqrt[2])*Pi^6))/
    (467775*(-2 + Sqrt[2])^91*(2 + Sqrt[2])^87*Pi^7) + 
   ((-4 + 3*Sqrt[2])*(((-768*(-215 + 149*Sqrt[2]) + 32*(-3571 + 2381*Sqrt[2])*
          Pi + 3*(-84743 + 60333*Sqrt[2])*Pi^2)*(-1720320*(-10 + 7*Sqrt[2]) - 
         7168*(-8029 + 5701*Sqrt[2])*Pi - 64*(-204623 + 123071*Sqrt[2])*
          Pi^2 + 315*(-82497 + 56978*Sqrt[2])*Pi^3))/(30240*(-2 + Sqrt[2])^48*
        (2 + Sqrt[2])^45*Pi^5) - ((-2560*(-74 + 55*Sqrt[2]) - 
         384*(-388 + 369*Sqrt[2])*Pi + 15*(374 + 553*Sqrt[2])*Pi^2)*
        (430080*(-664 + 253*Sqrt[2]) - 8960*(-65184 + 34963*Sqrt[2])*Pi + 
         16*(30091896 + 14302913*Sqrt[2])*Pi^2 + 
         945*(-759184 + 337551*Sqrt[2])*Pi^3))/(38707200*(-2 + Sqrt[2])^46*
        (2 + Sqrt[2])^43*Pi^5) + ((-1720320*(-3 + 2*Sqrt[2]) - 
         215040*(-121 + 89*Sqrt[2])*Pi - 32*(-611820 + 456149*Sqrt[2])*Pi^2 + 
         45*(2764 + 4887*Sqrt[2])*Pi^3)*(-6082560*(-2 + Sqrt[2]) - 
         1280*(-24178 + 19949*Sqrt[2])*Pi + 144*(-378614 + 133747*Sqrt[2])*
          Pi^2 + 45*(-1244982 + 1023215*Sqrt[2])*Pi^3))/
       (33177600*(-2 + Sqrt[2])^46*(2 + Sqrt[2])^43*Pi^6) - 
      (512*(-960 - 688*Sqrt[2] + 348*Pi + 189*Sqrt[2]*Pi)*
        (206438400*(-27 + 19*Sqrt[2]) + 5734400*(-5899 + 4183*Sqrt[2])*Pi + 
         15360*(-1711543 + 1204000*Sqrt[2])*Pi^2 + 
         384*(-23545435 + 16239569*Sqrt[2])*Pi^3 + 
         2835*(-3374156 + 2406275*Sqrt[2])*Pi^4))/(2835*(-2 + Sqrt[2])^61*
        (2 + Sqrt[2])^58*Pi^5) - ((13056 + 32*(213 + 364*Sqrt[2])*Pi + 
         15*(-1001 + 296*Sqrt[2])*Pi^2)*(123863040*(-10 + 7*Sqrt[2]) + 
         2293760*(-7910 + 5623*Sqrt[2])*Pi + 516096*(-54605 + 38788*Sqrt[2])*
          Pi^2 + 1152*(-12104093 + 8488951*Sqrt[2])*Pi^3 + 
         315*(-7874791 + 5613733*Sqrt[2])*Pi^4))/(1935360*(-2 + Sqrt[2])^47*
        (2 + Sqrt[2])^44*Pi^6) - 
      ((7680*(-2 + Sqrt[2]) + 320*(-57 + 47*Sqrt[2])*Pi + 
         (-8769 + 5841*Sqrt[2])*Pi^2)*(4851302400*(-3 + 2*Sqrt[2]) - 
         1720320*(-17755 + 14174*Sqrt[2])*Pi - 
         3584*(-76433451 + 52347434*Sqrt[2])*Pi^2 + 
         64*(-2977014475 + 2385991734*Sqrt[2])*Pi^3 + 
         315*(-1283499337 + 887748566*Sqrt[2])*Pi^4))/
       (61931520*(-2 + Sqrt[2])^48*(2 + Sqrt[2])^45*Pi^6) - 
      ((64 + 64*(-1 + 4*Sqrt[2])*Pi + (-305 + 144*Sqrt[2])*Pi^2)*
        (20643840*(-69929 + 49373*Sqrt[2]) - 
         573440*(-3791783 + 2674375*Sqrt[2])*Pi - 
         1536*(-13146358883 + 9289919687*Sqrt[2])*Pi^2 + 
         960*(-14457412327 + 10206848335*Sqrt[2])*Pi^3 + 
         14175*(-2014646557 + 1424843793*Sqrt[2])*Pi^4))/
       (61931520*(-2 + Sqrt[2])^47*(2 + Sqrt[2])^44*Pi^6) - 
      (8796093022208*(-4 + 3*Sqrt[2])*(32699842560*(-160 + 113*Sqrt[2]) + 
         126156800*(-490240 + 346857*Sqrt[2])*Pi + 
         9461760*(-12227752 + 8645099*Sqrt[2])*Pi^2 + 
         16896*(-1514787632 + 1069942077*Sqrt[2])*Pi^3 + 
         144*(-344896436660 + 244623419701*Sqrt[2])*Pi^4 + 
         155925*(-498643784 + 352389141*Sqrt[2])*Pi^5))/
       (155925*(-2 + Sqrt[2])^91*(2 + Sqrt[2])^87*Pi^5) - 
      (1048576*(-48 + (-13 + 20*Sqrt[2])*Pi)*
        (43599790080*(-17 + 12*Sqrt[2]) + 9083289600*(-3511 + 2484*Sqrt[2])*
          Pi + 100925440*(-975691 + 690091*Sqrt[2])*Pi^2 + 
         675840*(-103534960 + 73068687*Sqrt[2])*Pi^3 + 
         96*(-244594310168 + 172380450833*Sqrt[2])*Pi^4 + 
         14175*(-1313133832 + 930398427*Sqrt[2])*Pi^5))/
       (14175*(-2 + Sqrt[2])^75*(2 + Sqrt[2])^71*Pi^6) + 
      (128*(-24 + (-15 + 16*Sqrt[2])*Pi)*
        (-10899947520*(-387324 + 271367*Sqrt[2]) + 1135411200*
          (-11217892 + 7884995*Sqrt[2])*Pi + 450560*(-129122126828 + 
           89759245319*Sqrt[2])*Pi^2 - 84480*(-1556165623172 + 
           1091382814983*Sqrt[2])*Pi^3 - 48*(-828559315479788 + 
           515634794241419*Sqrt[2])*Pi^4 + 467775*(-258291754940 + 
           180229841661*Sqrt[2])*Pi^5))/(155925*(-2 + Sqrt[2])^75*
        (2 + Sqrt[2])^71*Pi^6) - ((-32*(6 + Sqrt[2]) + (-56 + 93*Sqrt[2])*Pi)*
        (1744982507520*(-10 + 7*Sqrt[2]) + 34406400*(-3401550 + 
           2417833*Sqrt[2])*Pi - 34119680*(-9191570 + 6370587*Sqrt[2])*Pi^2 - 
         2560*(-657418750430 + 467215113913*Sqrt[2])*Pi^3 + 
         48*(-28257142526550 + 19484702806649*Sqrt[2])*Pi^4 + 
         4725*(-520181002982 + 369525900301*Sqrt[2])*Pi^5))/
       (302400*(-2 + Sqrt[2])^61*(2 + Sqrt[2])^58*Pi^6) - 
      (18014398509481984*(1511459389440*(-58 + 41*Sqrt[2]) + 
         377864847360*(-29026 + 20525*Sqrt[2])*Pi + 36736860160*
          (-1693586 + 1197577*Sqrt[2])*Pi^2 + 187432960*
          (-436521625 + 308616807*Sqrt[2])*Pi^3 + 
         1171456*(-36000667133 + 25451892001*Sqrt[2])*Pi^4 + 
         2496*(-5819006849743 + 4117154414715*Sqrt[2])*Pi^5 + 
         155925*(-23153082831 + 16364238139*Sqrt[2])*Pi^6))/
       (155925*(-2 + Sqrt[2])^107*(2 + Sqrt[2])^102*Pi^6) - 
      (1048576*(-4 + 3*Sqrt[2])*(-7682108612935680*(-17 + 12*Sqrt[2]) + 
         21799895040*(-29174811 + 20695216*Sqrt[2])*Pi + 
         25231360*(-303348081313 + 214321510068*Sqrt[2])*Pi^2 - 
         2703360*(-5896553752779 + 4183107648104*Sqrt[2])*Pi^3 - 
         42240*(-2218997965589849 + 1568043748806204*Sqrt[2])*Pi^4 + 
         288*(-248352698366995569 + 176224582698109664*Sqrt[2])*Pi^5 + 
         467775*(-286989215186329 + 202805193823460*Sqrt[2])*Pi^6))/
       (467775*(-2 + Sqrt[2])^91*(2 + Sqrt[2])^87*Pi^6)))/416)/14, 
 (-((-1720320*(-10 + 7*Sqrt[2]) - 7168*(-8029 + 5701*Sqrt[2])*Pi - 
       64*(-204623 + 123071*Sqrt[2])*Pi^2 + 315*(-82497 + 56978*Sqrt[2])*
        Pi^3)*(430080*(-664 + 253*Sqrt[2]) - 8960*(-65184 + 34963*Sqrt[2])*
        Pi + 16*(30091896 + 14302913*Sqrt[2])*Pi^2 + 
       945*(-759184 + 337551*Sqrt[2])*Pi^3))/(99225*(-2 + Sqrt[2])^64*
     (2 + Sqrt[2])^60*Pi^6) - 
   (512*(-768*(-215 + 149*Sqrt[2]) + 32*(-3571 + 2381*Sqrt[2])*Pi + 
      3*(-84743 + 60333*Sqrt[2])*Pi^2)*(206438400*(-27 + 19*Sqrt[2]) + 
      5734400*(-5899 + 4183*Sqrt[2])*Pi + 15360*(-1711543 + 1204000*Sqrt[2])*
       Pi^2 + 384*(-23545435 + 16239569*Sqrt[2])*Pi^3 + 
      2835*(-3374156 + 2406275*Sqrt[2])*Pi^4))/(2835*(-2 + Sqrt[2])^72*
     (2 + Sqrt[2])^68*Pi^6) - 
   ((-6082560*(-2 + Sqrt[2]) - 1280*(-24178 + 19949*Sqrt[2])*Pi + 
      144*(-378614 + 133747*Sqrt[2])*Pi^2 + 45*(-1244982 + 1023215*Sqrt[2])*
       Pi^3)*(123863040*(-10 + 7*Sqrt[2]) + 2293760*(-7910 + 5623*Sqrt[2])*
       Pi + 516096*(-54605 + 38788*Sqrt[2])*Pi^2 + 
      1152*(-12104093 + 8488951*Sqrt[2])*Pi^3 + 
      315*(-7874791 + 5613733*Sqrt[2])*Pi^4))/(113400*(-2 + Sqrt[2])^66*
     (2 + Sqrt[2])^62*Pi^7) + 
   ((-1720320*(-3 + 2*Sqrt[2]) - 215040*(-121 + 89*Sqrt[2])*Pi - 
      32*(-611820 + 456149*Sqrt[2])*Pi^2 + 45*(2764 + 4887*Sqrt[2])*Pi^3)*
     (4851302400*(-3 + 2*Sqrt[2]) - 1720320*(-17755 + 14174*Sqrt[2])*Pi - 
      3584*(-76433451 + 52347434*Sqrt[2])*Pi^2 + 
      64*(-2977014475 + 2385991734*Sqrt[2])*Pi^3 + 
      315*(-1283499337 + 887748566*Sqrt[2])*Pi^4))/
    (3628800*(-2 + Sqrt[2])^64*(2 + Sqrt[2])^60*Pi^7) - 
   ((-2560*(-74 + 55*Sqrt[2]) - 384*(-388 + 369*Sqrt[2])*Pi + 
      15*(374 + 553*Sqrt[2])*Pi^2)*(20643840*(-69929 + 49373*Sqrt[2]) - 
      573440*(-3791783 + 2674375*Sqrt[2])*Pi - 
      1536*(-13146358883 + 9289919687*Sqrt[2])*Pi^2 + 
      960*(-14457412327 + 10206848335*Sqrt[2])*Pi^3 + 
      14175*(-2014646557 + 1424843793*Sqrt[2])*Pi^4))/
    (453600*(-2 + Sqrt[2])^66*(2 + Sqrt[2])^62*Pi^6) - 
   (8589934592*(-960 - 688*Sqrt[2] + 348*Pi + 189*Sqrt[2]*Pi)*
     (32699842560*(-160 + 113*Sqrt[2]) + 126156800*(-490240 + 346857*Sqrt[2])*
       Pi + 9461760*(-12227752 + 8645099*Sqrt[2])*Pi^2 + 
      16896*(-1514787632 + 1069942077*Sqrt[2])*Pi^3 + 
      144*(-344896436660 + 244623419701*Sqrt[2])*Pi^4 + 
      155925*(-498643784 + 352389141*Sqrt[2])*Pi^5))/
    (467775*(-2 + Sqrt[2])^91*(2 + Sqrt[2])^87*Pi^6) - 
   (512*(13056 + 32*(213 + 364*Sqrt[2])*Pi + 15*(-1001 + 296*Sqrt[2])*Pi^2)*
     (43599790080*(-17 + 12*Sqrt[2]) + 9083289600*(-3511 + 2484*Sqrt[2])*Pi + 
      100925440*(-975691 + 690091*Sqrt[2])*Pi^2 + 
      675840*(-103534960 + 73068687*Sqrt[2])*Pi^3 + 
      96*(-244594310168 + 172380450833*Sqrt[2])*Pi^4 + 
      14175*(-1313133832 + 930398427*Sqrt[2])*Pi^5))/
    (42525*(-2 + Sqrt[2])^75*(2 + Sqrt[2])^71*Pi^7) + 
   (2*(64 + 64*(-1 + 4*Sqrt[2])*Pi + (-305 + 144*Sqrt[2])*Pi^2)*
     (-10899947520*(-387324 + 271367*Sqrt[2]) + 
      1135411200*(-11217892 + 7884995*Sqrt[2])*Pi + 
      450560*(-129122126828 + 89759245319*Sqrt[2])*Pi^2 - 
      84480*(-1556165623172 + 1091382814983*Sqrt[2])*Pi^3 - 
      48*(-828559315479788 + 515634794241419*Sqrt[2])*Pi^4 + 
      467775*(-258291754940 + 180229841661*Sqrt[2])*Pi^5))/
    (155925*(-2 + Sqrt[2])^75*(2 + Sqrt[2])^71*Pi^7) + 
   ((7680*(-2 + Sqrt[2]) + 320*(-57 + 47*Sqrt[2])*Pi + 
      (-8769 + 5841*Sqrt[2])*Pi^2)*(1744982507520*(-10 + 7*Sqrt[2]) + 
      34406400*(-3401550 + 2417833*Sqrt[2])*Pi - 
      34119680*(-9191570 + 6370587*Sqrt[2])*Pi^2 - 
      2560*(-657418750430 + 467215113913*Sqrt[2])*Pi^3 + 
      48*(-28257142526550 + 19484702806649*Sqrt[2])*Pi^4 + 
      4725*(-520181002982 + 369525900301*Sqrt[2])*Pi^5))/
    (113400*(-2 + Sqrt[2])^72*(2 + Sqrt[2])^68*Pi^7) + 
   (1180591620717411303424*(-4 + 3*Sqrt[2])*
     (-15870323589120*(-505 + 357*Sqrt[2]) - 661263482880*
       (-271825 + 192229*Sqrt[2])*Pi - 2296053760*(-271621657 + 
        192063821*Sqrt[2])*Pi^2 - 246005760*(-2200189635 + 
        1555578799*Sqrt[2])*Pi^3 - 9984*(-38632988623721 + 
        27324323497001*Sqrt[2])*Pi^4 - 288*(-654769875239195 + 
        463233065719927*Sqrt[2])*Pi^5 + 6081075*(-13497727293 + 
        9548827759*Sqrt[2])*Pi^6))/(6081075*(-2 + Sqrt[2])^127*
     (2 + Sqrt[2])^122*Pi^6) - (17592186044416*(-48 + (-13 + 20*Sqrt[2])*Pi)*
     (1511459389440*(-58 + 41*Sqrt[2]) + 377864847360*
       (-29026 + 20525*Sqrt[2])*Pi + 36736860160*(-1693586 + 1197577*Sqrt[2])*
       Pi^2 + 187432960*(-436521625 + 308616807*Sqrt[2])*Pi^3 + 
      1171456*(-36000667133 + 25451892001*Sqrt[2])*Pi^4 + 
      2496*(-5819006849743 + 4117154414715*Sqrt[2])*Pi^5 + 
      155925*(-23153082831 + 16364238139*Sqrt[2])*Pi^6))/
    (155925*(-2 + Sqrt[2])^107*(2 + Sqrt[2])^102*Pi^7) - 
   (8192*(-32*(6 + Sqrt[2]) + (-56 + 93*Sqrt[2])*Pi)*
     (-7682108612935680*(-17 + 12*Sqrt[2]) + 21799895040*
       (-29174811 + 20695216*Sqrt[2])*Pi + 
      25231360*(-303348081313 + 214321510068*Sqrt[2])*Pi^2 - 
      2703360*(-5896553752779 + 4183107648104*Sqrt[2])*Pi^3 - 
      42240*(-2218997965589849 + 1568043748806204*Sqrt[2])*Pi^4 + 
      288*(-248352698366995569 + 176224582698109664*Sqrt[2])*Pi^5 + 
      467775*(-286989215186329 + 202805193823460*Sqrt[2])*Pi^6))/
    (467775*(-2 + Sqrt[2])^91*(2 + Sqrt[2])^87*Pi^7) + 
   (77371252455336267181195264*(-145100101386240*(-99 + 70*Sqrt[2]) - 
      126962588712960*(-41383 + 29262*Sqrt[2])*Pi - 
      1175579525120*(-43583135 + 30818118*Sqrt[2])*Pi^2 - 
      20992491520*(-5518701789 + 3902261272*Sqrt[2])*Pi^3 - 
      3936092160*(-22613945300 + 15990434101*Sqrt[2])*Pi^4 - 
      79872*(-660770154670948 + 467275800460705*Sqrt[2])*Pi^5 - 
      288*(-75960496078173244 + 53716869398588879*Sqrt[2])*Pi^6 + 
      2837835*(-3289156337884 + 2326047010423*Sqrt[2])*Pi^7))/
    (2837835*(-2 + Sqrt[2])^147*(2 + Sqrt[2])^141*Pi^7) - 
   ((24 + 15*Pi - 16*Sqrt[2]*Pi)*
     (((-768*(-215 + 149*Sqrt[2]) + 32*(-3571 + 2381*Sqrt[2])*Pi + 
         3*(-84743 + 60333*Sqrt[2])*Pi^2)*(-1720320*(-10 + 7*Sqrt[2]) - 
         7168*(-8029 + 5701*Sqrt[2])*Pi - 64*(-204623 + 123071*Sqrt[2])*
          Pi^2 + 315*(-82497 + 56978*Sqrt[2])*Pi^3))/(30240*(-2 + Sqrt[2])^48*
        (2 + Sqrt[2])^45*Pi^5) - ((-2560*(-74 + 55*Sqrt[2]) - 
         384*(-388 + 369*Sqrt[2])*Pi + 15*(374 + 553*Sqrt[2])*Pi^2)*
        (430080*(-664 + 253*Sqrt[2]) - 8960*(-65184 + 34963*Sqrt[2])*Pi + 
         16*(30091896 + 14302913*Sqrt[2])*Pi^2 + 
         945*(-759184 + 337551*Sqrt[2])*Pi^3))/(38707200*(-2 + Sqrt[2])^46*
        (2 + Sqrt[2])^43*Pi^5) + ((-1720320*(-3 + 2*Sqrt[2]) - 
         215040*(-121 + 89*Sqrt[2])*Pi - 32*(-611820 + 456149*Sqrt[2])*Pi^2 + 
         45*(2764 + 4887*Sqrt[2])*Pi^3)*(-6082560*(-2 + Sqrt[2]) - 
         1280*(-24178 + 19949*Sqrt[2])*Pi + 144*(-378614 + 133747*Sqrt[2])*
          Pi^2 + 45*(-1244982 + 1023215*Sqrt[2])*Pi^3))/
       (33177600*(-2 + Sqrt[2])^46*(2 + Sqrt[2])^43*Pi^6) - 
      (512*(-960 - 688*Sqrt[2] + 348*Pi + 189*Sqrt[2]*Pi)*
        (206438400*(-27 + 19*Sqrt[2]) + 5734400*(-5899 + 4183*Sqrt[2])*Pi + 
         15360*(-1711543 + 1204000*Sqrt[2])*Pi^2 + 
         384*(-23545435 + 16239569*Sqrt[2])*Pi^3 + 
         2835*(-3374156 + 2406275*Sqrt[2])*Pi^4))/(2835*(-2 + Sqrt[2])^61*
        (2 + Sqrt[2])^58*Pi^5) - ((13056 + 32*(213 + 364*Sqrt[2])*Pi + 
         15*(-1001 + 296*Sqrt[2])*Pi^2)*(123863040*(-10 + 7*Sqrt[2]) + 
         2293760*(-7910 + 5623*Sqrt[2])*Pi + 516096*(-54605 + 38788*Sqrt[2])*
          Pi^2 + 1152*(-12104093 + 8488951*Sqrt[2])*Pi^3 + 
         315*(-7874791 + 5613733*Sqrt[2])*Pi^4))/(1935360*(-2 + Sqrt[2])^47*
        (2 + Sqrt[2])^44*Pi^6) - 
      ((7680*(-2 + Sqrt[2]) + 320*(-57 + 47*Sqrt[2])*Pi + 
         (-8769 + 5841*Sqrt[2])*Pi^2)*(4851302400*(-3 + 2*Sqrt[2]) - 
         1720320*(-17755 + 14174*Sqrt[2])*Pi - 
         3584*(-76433451 + 52347434*Sqrt[2])*Pi^2 + 
         64*(-2977014475 + 2385991734*Sqrt[2])*Pi^3 + 
         315*(-1283499337 + 887748566*Sqrt[2])*Pi^4))/
       (61931520*(-2 + Sqrt[2])^48*(2 + Sqrt[2])^45*Pi^6) - 
      ((64 + 64*(-1 + 4*Sqrt[2])*Pi + (-305 + 144*Sqrt[2])*Pi^2)*
        (20643840*(-69929 + 49373*Sqrt[2]) - 
         573440*(-3791783 + 2674375*Sqrt[2])*Pi - 
         1536*(-13146358883 + 9289919687*Sqrt[2])*Pi^2 + 
         960*(-14457412327 + 10206848335*Sqrt[2])*Pi^3 + 
         14175*(-2014646557 + 1424843793*Sqrt[2])*Pi^4))/
       (61931520*(-2 + Sqrt[2])^47*(2 + Sqrt[2])^44*Pi^6) - 
      (8796093022208*(-4 + 3*Sqrt[2])*(32699842560*(-160 + 113*Sqrt[2]) + 
         126156800*(-490240 + 346857*Sqrt[2])*Pi + 
         9461760*(-12227752 + 8645099*Sqrt[2])*Pi^2 + 
         16896*(-1514787632 + 1069942077*Sqrt[2])*Pi^3 + 
         144*(-344896436660 + 244623419701*Sqrt[2])*Pi^4 + 
         155925*(-498643784 + 352389141*Sqrt[2])*Pi^5))/
       (155925*(-2 + Sqrt[2])^91*(2 + Sqrt[2])^87*Pi^5) - 
      (1048576*(-48 + (-13 + 20*Sqrt[2])*Pi)*
        (43599790080*(-17 + 12*Sqrt[2]) + 9083289600*(-3511 + 2484*Sqrt[2])*
          Pi + 100925440*(-975691 + 690091*Sqrt[2])*Pi^2 + 
         675840*(-103534960 + 73068687*Sqrt[2])*Pi^3 + 
         96*(-244594310168 + 172380450833*Sqrt[2])*Pi^4 + 
         14175*(-1313133832 + 930398427*Sqrt[2])*Pi^5))/
       (14175*(-2 + Sqrt[2])^75*(2 + Sqrt[2])^71*Pi^6) + 
      (128*(-24 + (-15 + 16*Sqrt[2])*Pi)*
        (-10899947520*(-387324 + 271367*Sqrt[2]) + 1135411200*
          (-11217892 + 7884995*Sqrt[2])*Pi + 450560*(-129122126828 + 
           89759245319*Sqrt[2])*Pi^2 - 84480*(-1556165623172 + 
           1091382814983*Sqrt[2])*Pi^3 - 48*(-828559315479788 + 
           515634794241419*Sqrt[2])*Pi^4 + 467775*(-258291754940 + 
           180229841661*Sqrt[2])*Pi^5))/(155925*(-2 + Sqrt[2])^75*
        (2 + Sqrt[2])^71*Pi^6) - ((-32*(6 + Sqrt[2]) + (-56 + 93*Sqrt[2])*Pi)*
        (1744982507520*(-10 + 7*Sqrt[2]) + 34406400*(-3401550 + 
           2417833*Sqrt[2])*Pi - 34119680*(-9191570 + 6370587*Sqrt[2])*Pi^2 - 
         2560*(-657418750430 + 467215113913*Sqrt[2])*Pi^3 + 
         48*(-28257142526550 + 19484702806649*Sqrt[2])*Pi^4 + 
         4725*(-520181002982 + 369525900301*Sqrt[2])*Pi^5))/
       (302400*(-2 + Sqrt[2])^61*(2 + Sqrt[2])^58*Pi^6) - 
      (18014398509481984*(1511459389440*(-58 + 41*Sqrt[2]) + 
         377864847360*(-29026 + 20525*Sqrt[2])*Pi + 36736860160*
          (-1693586 + 1197577*Sqrt[2])*Pi^2 + 187432960*
          (-436521625 + 308616807*Sqrt[2])*Pi^3 + 
         1171456*(-36000667133 + 25451892001*Sqrt[2])*Pi^4 + 
         2496*(-5819006849743 + 4117154414715*Sqrt[2])*Pi^5 + 
         155925*(-23153082831 + 16364238139*Sqrt[2])*Pi^6))/
       (155925*(-2 + Sqrt[2])^107*(2 + Sqrt[2])^102*Pi^6) - 
      (1048576*(-4 + 3*Sqrt[2])*(-7682108612935680*(-17 + 12*Sqrt[2]) + 
         21799895040*(-29174811 + 20695216*Sqrt[2])*Pi + 
         25231360*(-303348081313 + 214321510068*Sqrt[2])*Pi^2 - 
         2703360*(-5896553752779 + 4183107648104*Sqrt[2])*Pi^3 - 
         42240*(-2218997965589849 + 1568043748806204*Sqrt[2])*Pi^4 + 
         288*(-248352698366995569 + 176224582698109664*Sqrt[2])*Pi^5 + 
         467775*(-286989215186329 + 202805193823460*Sqrt[2])*Pi^6))/
       (467775*(-2 + Sqrt[2])^91*(2 + Sqrt[2])^87*Pi^6)))/(3328*Pi) + 
   ((-4 + 3*Sqrt[2])*
     (-((-1720320*(-3 + 2*Sqrt[2]) - 215040*(-121 + 89*Sqrt[2])*Pi - 
          32*(-611820 + 456149*Sqrt[2])*Pi^2 + 45*(2764 + 4887*Sqrt[2])*Pi^3)*
         (430080*(-664 + 253*Sqrt[2]) - 8960*(-65184 + 34963*Sqrt[2])*Pi + 
          16*(30091896 + 14302913*Sqrt[2])*Pi^2 + 
          945*(-759184 + 337551*Sqrt[2])*Pi^3))/(29030400*(-2 + Sqrt[2])^54*
        (2 + Sqrt[2])^50*Pi^6) + ((-1720320*(-10 + 7*Sqrt[2]) - 
         7168*(-8029 + 5701*Sqrt[2])*Pi - 64*(-204623 + 123071*Sqrt[2])*
          Pi^2 + 315*(-82497 + 56978*Sqrt[2])*Pi^3)*
        (-6082560*(-2 + Sqrt[2]) - 1280*(-24178 + 19949*Sqrt[2])*Pi + 
         144*(-378614 + 133747*Sqrt[2])*Pi^2 + 
         45*(-1244982 + 1023215*Sqrt[2])*Pi^3))/(113400*(-2 + Sqrt[2])^56*
        (2 + Sqrt[2])^53*Pi^6) - (8*(13056 + 32*(213 + 364*Sqrt[2])*Pi + 
         15*(-1001 + 296*Sqrt[2])*Pi^2)*(206438400*(-27 + 19*Sqrt[2]) + 
         5734400*(-5899 + 4183*Sqrt[2])*Pi + 
         15360*(-1711543 + 1204000*Sqrt[2])*Pi^2 + 
         384*(-23545435 + 16239569*Sqrt[2])*Pi^3 + 
         2835*(-3374156 + 2406275*Sqrt[2])*Pi^4))/(2835*(-2 + Sqrt[2])^61*
        (2 + Sqrt[2])^58*Pi^6) - ((-768*(-215 + 149*Sqrt[2]) + 
         32*(-3571 + 2381*Sqrt[2])*Pi + 3*(-84743 + 60333*Sqrt[2])*Pi^2)*
        (123863040*(-10 + 7*Sqrt[2]) + 2293760*(-7910 + 5623*Sqrt[2])*Pi + 
         516096*(-54605 + 38788*Sqrt[2])*Pi^2 + 
         1152*(-12104093 + 8488951*Sqrt[2])*Pi^3 + 
         315*(-7874791 + 5613733*Sqrt[2])*Pi^4))/(30240*(-2 + Sqrt[2])^58*
        (2 + Sqrt[2])^54*Pi^6) + ((-2560*(-74 + 55*Sqrt[2]) - 
         384*(-388 + 369*Sqrt[2])*Pi + 15*(374 + 553*Sqrt[2])*Pi^2)*
        (4851302400*(-3 + 2*Sqrt[2]) - 1720320*(-17755 + 14174*Sqrt[2])*Pi - 
         3584*(-76433451 + 52347434*Sqrt[2])*Pi^2 + 
         64*(-2977014475 + 2385991734*Sqrt[2])*Pi^3 + 
         315*(-1283499337 + 887748566*Sqrt[2])*Pi^4))/
       (4838400*(-2 + Sqrt[2])^56*(2 + Sqrt[2])^53*Pi^6) + 
      ((7680*(-2 + Sqrt[2]) + 320*(-57 + 47*Sqrt[2])*Pi + 
         (-8769 + 5841*Sqrt[2])*Pi^2)*(20643840*(-69929 + 49373*Sqrt[2]) - 
         573440*(-3791783 + 2674375*Sqrt[2])*Pi - 
         1536*(-13146358883 + 9289919687*Sqrt[2])*Pi^2 + 
         960*(-14457412327 + 10206848335*Sqrt[2])*Pi^3 + 
         14175*(-2014646557 + 1424843793*Sqrt[2])*Pi^4))/
       (5806080*(-2 + Sqrt[2])^58*(2 + Sqrt[2])^54*Pi^6) - 
      (274877906944*(-48 + (-13 + 20*Sqrt[2])*Pi)*
        (32699842560*(-160 + 113*Sqrt[2]) + 126156800*
          (-490240 + 346857*Sqrt[2])*Pi + 9461760*(-12227752 + 
           8645099*Sqrt[2])*Pi^2 + 16896*(-1514787632 + 1069942077*Sqrt[2])*
          Pi^3 + 144*(-344896436660 + 244623419701*Sqrt[2])*Pi^4 + 
         155925*(-498643784 + 352389141*Sqrt[2])*Pi^5))/
       (155925*(-2 + Sqrt[2])^91*(2 + Sqrt[2])^87*Pi^6) - 
      (32768*(-960 - 688*Sqrt[2] + 348*Pi + 189*Sqrt[2]*Pi)*
        (43599790080*(-17 + 12*Sqrt[2]) + 9083289600*(-3511 + 2484*Sqrt[2])*
          Pi + 100925440*(-975691 + 690091*Sqrt[2])*Pi^2 + 
         675840*(-103534960 + 73068687*Sqrt[2])*Pi^3 + 
         96*(-244594310168 + 172380450833*Sqrt[2])*Pi^4 + 
         14175*(-1313133832 + 930398427*Sqrt[2])*Pi^5))/
       (42525*(-2 + Sqrt[2])^75*(2 + Sqrt[2])^71*Pi^6) + 
      (8*(-32*(6 + Sqrt[2]) + (-56 + 93*Sqrt[2])*Pi)*
        (-10899947520*(-387324 + 271367*Sqrt[2]) + 1135411200*
          (-11217892 + 7884995*Sqrt[2])*Pi + 450560*(-129122126828 + 
           89759245319*Sqrt[2])*Pi^2 - 84480*(-1556165623172 + 
           1091382814983*Sqrt[2])*Pi^3 - 48*(-828559315479788 + 
           515634794241419*Sqrt[2])*Pi^4 + 467775*(-258291754940 + 
           180229841661*Sqrt[2])*Pi^5))/(155925*(-2 + Sqrt[2])^75*
        (2 + Sqrt[2])^71*Pi^6) - ((64 + 64*(-1 + 4*Sqrt[2])*Pi + 
         (-305 + 144*Sqrt[2])*Pi^2)*(1744982507520*(-10 + 7*Sqrt[2]) + 
         34406400*(-3401550 + 2417833*Sqrt[2])*Pi - 
         34119680*(-9191570 + 6370587*Sqrt[2])*Pi^2 - 
         2560*(-657418750430 + 467215113913*Sqrt[2])*Pi^3 + 
         48*(-28257142526550 + 19484702806649*Sqrt[2])*Pi^4 + 
         4725*(-520181002982 + 369525900301*Sqrt[2])*Pi^5))/
       (1209600*(-2 + Sqrt[2])^61*(2 + Sqrt[2])^58*Pi^7) + 
      (37778931862957161709568*(-15870323589120*(-505 + 357*Sqrt[2]) - 
         661263482880*(-271825 + 192229*Sqrt[2])*Pi - 
         2296053760*(-271621657 + 192063821*Sqrt[2])*Pi^2 - 
         246005760*(-2200189635 + 1555578799*Sqrt[2])*Pi^3 - 
         9984*(-38632988623721 + 27324323497001*Sqrt[2])*Pi^4 - 
         288*(-654769875239195 + 463233065719927*Sqrt[2])*Pi^5 + 
         6081075*(-13497727293 + 9548827759*Sqrt[2])*Pi^6))/
       (6081075*(-2 + Sqrt[2])^127*(2 + Sqrt[2])^122*Pi^6) - 
      (562949953421312*(-4 + 3*Sqrt[2])*(1511459389440*(-58 + 41*Sqrt[2]) + 
         377864847360*(-29026 + 20525*Sqrt[2])*Pi + 36736860160*
          (-1693586 + 1197577*Sqrt[2])*Pi^2 + 187432960*
          (-436521625 + 308616807*Sqrt[2])*Pi^3 + 
         1171456*(-36000667133 + 25451892001*Sqrt[2])*Pi^4 + 
         2496*(-5819006849743 + 4117154414715*Sqrt[2])*Pi^5 + 
         155925*(-23153082831 + 16364238139*Sqrt[2])*Pi^6))/
       (155925*(-2 + Sqrt[2])^107*(2 + Sqrt[2])^102*Pi^6) - 
      (131072*(-24 + (-15 + 16*Sqrt[2])*Pi)*
        (-7682108612935680*(-17 + 12*Sqrt[2]) + 21799895040*
          (-29174811 + 20695216*Sqrt[2])*Pi + 25231360*(-303348081313 + 
           214321510068*Sqrt[2])*Pi^2 - 2703360*(-5896553752779 + 
           4183107648104*Sqrt[2])*Pi^3 - 42240*(-2218997965589849 + 
           1568043748806204*Sqrt[2])*Pi^4 + 288*(-248352698366995569 + 
           176224582698109664*Sqrt[2])*Pi^5 + 467775*(-286989215186329 + 
           202805193823460*Sqrt[2])*Pi^6))/(467775*(-2 + Sqrt[2])^91*
        (2 + Sqrt[2])^87*Pi^7) + ((-4 + 3*Sqrt[2])*
        (((-768*(-215 + 149*Sqrt[2]) + 32*(-3571 + 2381*Sqrt[2])*Pi + 
            3*(-84743 + 60333*Sqrt[2])*Pi^2)*(-1720320*(-10 + 7*Sqrt[2]) - 
            7168*(-8029 + 5701*Sqrt[2])*Pi - 64*(-204623 + 123071*Sqrt[2])*
             Pi^2 + 315*(-82497 + 56978*Sqrt[2])*Pi^3))/
          (30240*(-2 + Sqrt[2])^48*(2 + Sqrt[2])^45*Pi^5) - 
         ((-2560*(-74 + 55*Sqrt[2]) - 384*(-388 + 369*Sqrt[2])*Pi + 
            15*(374 + 553*Sqrt[2])*Pi^2)*(430080*(-664 + 253*Sqrt[2]) - 
            8960*(-65184 + 34963*Sqrt[2])*Pi + 16*(30091896 + 
              14302913*Sqrt[2])*Pi^2 + 945*(-759184 + 337551*Sqrt[2])*Pi^3))/
          (38707200*(-2 + Sqrt[2])^46*(2 + Sqrt[2])^43*Pi^5) + 
         ((-1720320*(-3 + 2*Sqrt[2]) - 215040*(-121 + 89*Sqrt[2])*Pi - 
            32*(-611820 + 456149*Sqrt[2])*Pi^2 + 45*(2764 + 4887*Sqrt[2])*
             Pi^3)*(-6082560*(-2 + Sqrt[2]) - 1280*(-24178 + 19949*Sqrt[2])*
             Pi + 144*(-378614 + 133747*Sqrt[2])*Pi^2 + 
            45*(-1244982 + 1023215*Sqrt[2])*Pi^3))/(33177600*
           (-2 + Sqrt[2])^46*(2 + Sqrt[2])^43*Pi^6) - 
         (512*(-960 - 688*Sqrt[2] + 348*Pi + 189*Sqrt[2]*Pi)*
           (206438400*(-27 + 19*Sqrt[2]) + 5734400*(-5899 + 4183*Sqrt[2])*
             Pi + 15360*(-1711543 + 1204000*Sqrt[2])*Pi^2 + 
            384*(-23545435 + 16239569*Sqrt[2])*Pi^3 + 
            2835*(-3374156 + 2406275*Sqrt[2])*Pi^4))/(2835*(-2 + Sqrt[2])^61*
           (2 + Sqrt[2])^58*Pi^5) - ((13056 + 32*(213 + 364*Sqrt[2])*Pi + 
            15*(-1001 + 296*Sqrt[2])*Pi^2)*(123863040*(-10 + 7*Sqrt[2]) + 
            2293760*(-7910 + 5623*Sqrt[2])*Pi + 516096*(-54605 + 
              38788*Sqrt[2])*Pi^2 + 1152*(-12104093 + 8488951*Sqrt[2])*Pi^3 + 
            315*(-7874791 + 5613733*Sqrt[2])*Pi^4))/
          (1935360*(-2 + Sqrt[2])^47*(2 + Sqrt[2])^44*Pi^6) - 
         ((7680*(-2 + Sqrt[2]) + 320*(-57 + 47*Sqrt[2])*Pi + 
            (-8769 + 5841*Sqrt[2])*Pi^2)*(4851302400*(-3 + 2*Sqrt[2]) - 
            1720320*(-17755 + 14174*Sqrt[2])*Pi - 3584*(-76433451 + 
              52347434*Sqrt[2])*Pi^2 + 64*(-2977014475 + 2385991734*Sqrt[2])*
             Pi^3 + 315*(-1283499337 + 887748566*Sqrt[2])*Pi^4))/
          (61931520*(-2 + Sqrt[2])^48*(2 + Sqrt[2])^45*Pi^6) - 
         ((64 + 64*(-1 + 4*Sqrt[2])*Pi + (-305 + 144*Sqrt[2])*Pi^2)*
           (20643840*(-69929 + 49373*Sqrt[2]) - 573440*(-3791783 + 
              2674375*Sqrt[2])*Pi - 1536*(-13146358883 + 9289919687*Sqrt[2])*
             Pi^2 + 960*(-14457412327 + 10206848335*Sqrt[2])*Pi^3 + 
            14175*(-2014646557 + 1424843793*Sqrt[2])*Pi^4))/
          (61931520*(-2 + Sqrt[2])^47*(2 + Sqrt[2])^44*Pi^6) - 
         (8796093022208*(-4 + 3*Sqrt[2])*(32699842560*(-160 + 113*Sqrt[2]) + 
            126156800*(-490240 + 346857*Sqrt[2])*Pi + 
            9461760*(-12227752 + 8645099*Sqrt[2])*Pi^2 + 
            16896*(-1514787632 + 1069942077*Sqrt[2])*Pi^3 + 
            144*(-344896436660 + 244623419701*Sqrt[2])*Pi^4 + 
            155925*(-498643784 + 352389141*Sqrt[2])*Pi^5))/
          (155925*(-2 + Sqrt[2])^91*(2 + Sqrt[2])^87*Pi^5) - 
         (1048576*(-48 + (-13 + 20*Sqrt[2])*Pi)*
           (43599790080*(-17 + 12*Sqrt[2]) + 9083289600*
             (-3511 + 2484*Sqrt[2])*Pi + 100925440*(-975691 + 690091*Sqrt[2])*
             Pi^2 + 675840*(-103534960 + 73068687*Sqrt[2])*Pi^3 + 
            96*(-244594310168 + 172380450833*Sqrt[2])*Pi^4 + 
            14175*(-1313133832 + 930398427*Sqrt[2])*Pi^5))/
          (14175*(-2 + Sqrt[2])^75*(2 + Sqrt[2])^71*Pi^6) + 
         (128*(-24 + (-15 + 16*Sqrt[2])*Pi)*(-10899947520*
             (-387324 + 271367*Sqrt[2]) + 1135411200*(-11217892 + 
              7884995*Sqrt[2])*Pi + 450560*(-129122126828 + 89759245319*Sqrt[
                2])*Pi^2 - 84480*(-1556165623172 + 1091382814983*Sqrt[2])*
             Pi^3 - 48*(-828559315479788 + 515634794241419*Sqrt[2])*Pi^4 + 
            467775*(-258291754940 + 180229841661*Sqrt[2])*Pi^5))/
          (155925*(-2 + Sqrt[2])^75*(2 + Sqrt[2])^71*Pi^6) - 
         ((-32*(6 + Sqrt[2]) + (-56 + 93*Sqrt[2])*Pi)*
           (1744982507520*(-10 + 7*Sqrt[2]) + 34406400*(-3401550 + 
              2417833*Sqrt[2])*Pi - 34119680*(-9191570 + 6370587*Sqrt[2])*
             Pi^2 - 2560*(-657418750430 + 467215113913*Sqrt[2])*Pi^3 + 
            48*(-28257142526550 + 19484702806649*Sqrt[2])*Pi^4 + 
            4725*(-520181002982 + 369525900301*Sqrt[2])*Pi^5))/
          (302400*(-2 + Sqrt[2])^61*(2 + Sqrt[2])^58*Pi^6) - 
         (18014398509481984*(1511459389440*(-58 + 41*Sqrt[2]) + 
            377864847360*(-29026 + 20525*Sqrt[2])*Pi + 36736860160*
             (-1693586 + 1197577*Sqrt[2])*Pi^2 + 187432960*(-436521625 + 
              308616807*Sqrt[2])*Pi^3 + 1171456*(-36000667133 + 
              25451892001*Sqrt[2])*Pi^4 + 2496*(-5819006849743 + 
              4117154414715*Sqrt[2])*Pi^5 + 155925*(-23153082831 + 
              16364238139*Sqrt[2])*Pi^6))/(155925*(-2 + Sqrt[2])^107*
           (2 + Sqrt[2])^102*Pi^6) - (1048576*(-4 + 3*Sqrt[2])*
           (-7682108612935680*(-17 + 12*Sqrt[2]) + 21799895040*
             (-29174811 + 20695216*Sqrt[2])*Pi + 25231360*(-303348081313 + 
              214321510068*Sqrt[2])*Pi^2 - 2703360*(-5896553752779 + 
              4183107648104*Sqrt[2])*Pi^3 - 42240*(-2218997965589849 + 
              1568043748806204*Sqrt[2])*Pi^4 + 288*(-248352698366995569 + 
              176224582698109664*Sqrt[2])*Pi^5 + 467775*(-286989215186329 + 
              202805193823460*Sqrt[2])*Pi^6))/(467775*(-2 + Sqrt[2])^91*
           (2 + Sqrt[2])^87*Pi^6)))/416))/448)/15}


==> anc/O(2N+1)+S/Z_Nfminus3over2.txt <==
{1/(8*Sqrt[2]), (3 - 8/Pi)/256, (104 - 33*Pi)/(6144*Sqrt[2]*Pi), 
 -(1344 + 656*Pi - 345*Pi^2)/(393216*Pi^2), (-3392 - 1776*Pi + 909*Pi^2)/
  (3145728*Sqrt[2]*Pi^2), (176640 - 162880*Pi - 249784*Pi^2 + 90315*Pi^3)/
  (1509949440*Pi^3), (-4784640 + 6928320*Pi + 7766744*Pi^2 - 3019905*Pi^3)/
  (84557168640*Sqrt[2]*Pi^3), (62361600 + 99706880*Pi - 263783296*Pi^2 - 
   198716832*Pi^3 + 86124465*Pi^4)/(10823317585920*Pi^4), 
 (820162560 + 743966720*Pi - 2160872576*Pi^2 - 1373400480*Pi^3 + 
   623695275*Pi^4)/(259759622062080*Sqrt[2]*Pi^4), 
 (-27280834560 + 35668684800*Pi + 177565230080*Pi^2 - 157350944640*Pi^3 - 
   186015220968*Pi^4 + 69149689875*Pi^5)/(124684618589798400*Pi^5), 
 (338995937280 - 1193593139200*Pi - 2294090050560*Pi^2 + 3866357109120*Pi^3 + 
   3106295418264*Pi^4 - 1295374848075*Pi^5)/(3657415478634086400*Sqrt[2]*
   Pi^5), -(13404210462720 + 47947733729280*Pi - 162622118686720*Pi^2 - 
    378180178421760*Pi^3 + 516798840752832*Pi^4 + 470277792036144*Pi^5 - 
    188360998281225*Pi^6)/(2106671315693233766400*Pi^6), 
 (-90227040583680 - 101310697635840*Pi + 674041742274560*Pi^2 + 
   738080682915840*Pi^3 - 1437640566134976*Pi^4 - 994152991054032*Pi^5 + 
   431813144225925*Pi^6)/(16853370525545870131200*Sqrt[2]*Pi^6), 
 (13378399386992640 - 20360219979939840*Pi - 206822189036503040*Pi^2 + 
   250575233780551680*Pi^3 + 834105396021241344*Pi^4 - 
   752801170502826432*Pi^5 - 799410789021830040*Pi^6 + 
   301954077548998875*Pi^7)/(49077014970389573822054400*Pi^7), 
 (-115997045308784640 + 816631719053230080*Pi + 1829006173231677440*Pi^2 - 
   7290035476302458880*Pi^3 - 8744252163372031488*Pi^4 + 
   15904427879007570240*Pi^5 + 11030929731502032600*Pi^6 - 
   4772642303454950925*Pi^7)/(1177848359289349771729305600*Sqrt[2]*Pi^7), 
 (7762526681746636800 + 53100096266856038400*Pi - 
   187821652757242183680*Pi^2 - 971637569947140096000*Pi^3 + 
   1523264659598696734720*Pi^4 + 4350352471533993799680*Pi^5 - 
   4256104622931089320704*Pi^6 - 4341685280560310226240*Pi^7 + 
   1660643602675463030625*Pi^8)/(1507645899890367707813511168000*Pi^8), 
 (76259931543148953600 + 88263284529247027200*Pi - 
   1116864254499865231360*Pi^2 - 1529020068338604441600*Pi^3 + 
   6050723375893680906240*Pi^4 + 7415711938516351242240*Pi^5 - 
   11940621356498384256768*Pi^6 - 8673850261243715544000*Pi^7 + 
   3675646405837942160625*Pi^8)/(12061167199122941662508089344000*Sqrt[2]*
   Pi^8), (-5009724740147871744000 + 7790681758052332339200*Pi + 
   142474864500185141084160*Pi^2 - 188705526831463902740480*Pi^3 - 
   1245862919437448058306560*Pi^4 + 1500392775736758758400000*Pi^5 + 
   4180402950579580339050496*Pi^6 - 3835421196634485138311424*Pi^7 - 
   3845123426454946781321880*Pi^8 + 1466542444572586690934625*Pi^9)/
  (19683824868968640793213201809408000*Pi^9), 
 (225749133067323388723200 - 2934560322782381054361600*Pi - 
   6667688015442736809246720*Pi^2 + 51734915596170028148326400*Pi^3 + 
   67632427317543827295764480*Pi^4 - 290128553777765199517163520*Pi^5 - 
   277876232799492762410817536*Pi^6 + 529433200086407805535706880*Pi^7 + 
   337487589944772387474972600*Pi^8 - 149400355483551268258036875*Pi^9)/
  (2991941380083233400568406675030016000*Sqrt[2]*Pi^9), 
 -(3089728677059118917222400 + 37593788230385119789056000*Pi - 
    125737833100635980326502400*Pi^2 - 1266067062226557619457228800*Pi^3 + 
    1938795292112972160410583040*Pi^4 + 12447888608070336593490739200*Pi^5 - 
    12905556655603179796511088640*Pi^6 - 42256441786469059924914524160*Pi^7 + 
    33405694860654243997950764736*Pi^8 + 36904552321850581132185980400*Pi^9 - 
    13678727363769860272087081875*Pi^10)/
  (957421241626634688181890136009605120000*Pi^10)}

